The Radio Fundamental Catalogue. I. Astrometry

We present an all-sky catalog of absolute positions and estimates of correlated flux density of 21,942 compact radio sources determined from processing interferometric visibility data of virtually all very long baseline interferometry (VLBI) observing sessions at 2-23 GHz from 72 programs suitable for absolute astrometry collected for 30 years. We used a novel technique of generation of a data set of fused observables that allowed us to incorporate all available data in our analysis. The catalog is the most complete and most precise to date. It forms the foundation and reference for positional astronomy, space geodesy, space navigation, and population analysis of active galactic nuclei (AGNs), and provides calibrators for phase referencing for differential astrometry and VLBI astrophysical observations. Its accuracy was evaluated through a detailed accounting of systematic errors, rigorous decimation tests, comparison of different data sets, and comparison with other catalogs. The catalog preferentially samples AGNs with strong contemporary parsec-scale synchrotron emission. Its milliarcsecond-level positional accuracy allows association of these AGNs with detections in a wide range of the electromagnetic spectrum from low-frequency radio to gamma-rays and high-energy neutrinos. We describe the innovative data processing and calibration technique in full detail, report the in depth analysis of random and systematic positional errors, and provide a list of associations with large surveys at different wavelengths.

==> anc/datafile12.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry
Authors: Petrov L., Kovalev Y.Y.
Table: Non-detected sources from observations at 4-8 GHz
================================================================================
Byte-by-byte Description of file: nondetections.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
  1- 2 I2    h      RAh     Hours of Right Ascension (J2000)
  4- 5 I2    min    RAm     Minutes of Right Ascension (J2000)
  7-11 F5.2  s      RAs     Seconds of Right Ascension (J2000)
 13-13 A1    ---    DE-     Sign of the Declination (J2000)
 14-15 I2    deg    DEd     Degrees of Declination (J2000)
 17-18 I2    arcmin DEm     Arcminutes of Declination (J2000)
 20-23 F4.1  arcsec DEs     Arcseconds of Declination (J2000)
 25-29 F5.1  mJy    Flux    Upper limit on the expected correlated flux density
--------------------------------------------------------------------------------
00 03 11.52 +03 50 19.0  12.0
00 03 19.53 +16 30 26.6  12.0
00 03 07.04 +18 09 12.7  12.0
00 02 52.03 +30 43 43.9  12.0
00 03 17.20 +30 56 14.9  12.0
00 03 20.13 +30 55 25.2  12.0
00 03 24.36 -01 56 54.1  12.0
00 02 34.56 -05 23 23.9  12.0
00 02 35.00 -05 23 30.0  12.0
00 02 36.55 -05 29 04.2  30.0
00 03 18.40 -07 05 35.0  30.0
00 03 09.50 -14 40 21.0  12.0
00 03 08.80 -16 15 08.0  12.0
00 02 55.83 -26 54 50.5  20.0
00 03 21.40 -27 26 42.0  12.0
00 02 45.45 -30 28 34.3  12.0
00 03 12.98 -35 56 13.2  20.0
00 03 09.41 -52 42 04.0  12.0
00 03 40.30 +04 00 48.0  30.0
00 03 41.03 +13 06 40.6  12.0
00 04 09.20 +17 17 31.0  12.0
00 03 34.10 +62 47 28.0  12.0
00 03 58.40 -03 22 44.0  30.0
00 04 23.92 -04 03 50.7  30.0
00 04 29.60 -07 33 44.0  30.0
00 03 34.90 -15 17 19.0  12.0
00 04 04.40 -23 07 05.0  12.0
00 03 46.90 -23 29 40.0  12.0
00 03 55.40 -30 59 42.0  12.0
00 05 14.20 +04 25 09.0  12.0
00 04 39.93 +12 49 22.6  12.0
00 05 19.41 +14 23 02.6  12.0
00 05 16.15 +55 17 21.3  12.0
00 05 12.39 +81 35 04.5  12.0
00 04 46.25 -06 59 50.9  30.0
00 05 09.94 -07 26 09.5  30.0
00 05 06.60 -19 50 04.0  12.0
00 05 19.80 -39 20 12.0  12.0
00 06 05.70 +00 53 51.0  30.0
00 05 39.96 +19 50 59.9  12.0
00 06 27.80 +25 23 11.0  12.0
00 06 23.78 +26 35 40.3  20.0
00 05 55.80 +31 39 41.0  12.0
00 06 20.68 +39 00 27.4  12.0
00 06 05.90 +47 25 53.0  12.0
00 05 55.20 +48 32 29.0  12.0
00 06 10.50 +67 14 12.0  12.0
00 06 21.33 +85 42 22.7  12.0
00 05 49.50 -00 34 50.0  30.0
00 05 55.94 -05 26 58.8  30.0
00 06 04.07 -05 15 59.8  30.0
00 06 26.50 -04 59 19.9  30.0
00 05 59.16 -06 11 49.6  12.0
00 05 59.50 -06 11 37.0  12.0
00 06 30.81 -12 53 12.3  12.0
00 06 20.28 -41 29 46.9  20.0
00 06 09.0  -83 05 42.0  12.0
00 07 08.50 +05 35 55.0  30.0
00 06 48.40 +06 50 51.0  30.0
00 06 51.20 +08 20 23.0  12.0
00 07 28.20 +22 04 17.0  12.0
00 06 36.40 +38 19 06.5  12.0
00 07 19.63 +46 25 03.2  12.0
00 07 31.34 +68 50 08.2  12.0
00 07 30.62 -00 48 16.1  20.0
00 07 59.97 +47 12 07.7  20.0
00 08 22.05 +65 41 53.8  12.0
00 08 40.03 +84 26 08.3  12.0
00 08 05.10 -05 33 22.0  30.0
00 08 29.60 -05 58 23.0  12.0
00 08 14.01 -07 14 49.2  30.0
00 08 30.60 -14 19 53.0  12.0
00 08 15.90 -19 39 37.0  12.0
00 07 38.55 -33 36 24.8  12.0
00 09 18.80 +04 58 01.0  30.0
00 08 50.60 -00 16 52.0  30.0
00 09 15.99 -02 18 55.6  30.0
00 08 58.80 -06 25 43.0  30.0
00 09 20.49 -07 40 57.5  12.0
00 09 51.80 +12 44 41.0  12.0
00 09 53.97 +12 45 47.6  12.0
00 09 51.17 +12 43 33.6  12.0
00 09 52.27 +12 43 49.4  12.0
00 10 18.10 +14 33 47.0  12.0
00 09 53.45  25 55 26.5  20.0
00 10 06.40 +30 45 19.0  12.0
00 10 25.72 +33 30 12.0  12.0
00 10 25.34 +33 28 55.4  12.0
00 10 05.80 +41 14 47.0  12.0
00 09 40.10 +65 20 37.0  20.0
00 09 44.30 -16 53 01.1  20.0
00 11 13.70 +03 42 46.0  12.0
00 11 34.60 +28 03 53.0  12.0
00 11 11.76 +32 17 55.2  12.0
00 11 11.59 +32 17 53.0  12.0
00 11 21.72 +52 31 43.7  20.0
00 10 45.30 -06 03 20.0  30.0
00 11 06.61 -12 06 28.3  12.0
00 10 38.45 -18 59 35.3  12.0
00 11 13.31 -31 50 31.2  12.0
00 12 14.00 +06 09 57.0  30.0
00 12 32.20 +57 36 15.0  12.0
00 12 07.10 +69 09 10.0  12.0
00 12 39.34 +85 43 11.5  12.0
00 12 25.29 -18 48 10.4  12.0
00 12 18.55 -18 44 43.5  12.0
00 11 37.56 -23 59 19.5  12.0
00 11 53.34 -32 14 59.5  12.0
00 12 18.40 -33 21 44.0  12.0
00 13 10.91 +00 51 42.4  20.0
00 12 53.30 +03 55 25.0  30.0
00 13 04.30 +06 25 03.0  30.0
00 13 29.52 +12 00 08.4  12.0
00 13 16.84 +13 47 11.7  12.0
00 13 17.80 +20 47 36.0  12.0
00 12 50.64 +40 32 29.2  12.0
00 12 55.58 +40 33 05.1  12.0
00 13 30.66 +55 35 56.1  12.0
00 13 01.01 +72 31 19.5  12.0
00 13 11.69 +77 48 46.6  12.0
00 13 01.60 -04 39 45.0  30.0
00 13 30.80 -09 38 25.0  12.0
00 14 01.30 +05 45 04.0  30.0
00 14 14.10 +05 52 46.0  30.0
00 13 34.80 +11 28 59.7  12.0
00 13 54.10 +20 45 33.0  12.0
00 13 44.10 +34 41 43.0  12.0
00 13 55.80 +66 26 37.0  12.0
00 14 25.53 -02 05 55.7  12.0
00 14 24.00 -02 06 06.0  12.0
00 13 57.70 -09 19 57.0  12.0
00 14 03.00 -23 38 27.0  12.0
00 13 41.20 -30 09 26.6  12.0
00 13 39.17 -32 24 43.8  12.0
00 13 44.25 -38 20 08.3  12.0
00 15 12.10 +11 25 29.0  12.0
00 14 52.00 +13 59 54.0  12.0
00 15 26.70 +56 04 04.5  12.0
00 15 24.70 +77 56 33.7  12.0
00 14 54.95 -09 59 11.6  12.0
00 15 05.65 -25 25 12.6  12.0
00 15 13.50 -35 26 49.8  12.0
00 15 11.10 -37 20 45.0  12.0
00 15 23.30 -38 04 43.0  12.0
00 14 59.80 -39 12 25.0  12.0
00 15 45.70 +02 06 39.0  12.0
00 16 24.60 +13 31 04.0  12.0
00 16 12.60 +32 38 55.0  12.0
00 16 29.80 +32 59 56.2  12.0
00 16 33.48 +32 59 42.9  12.0
00 16 00.00 +39 00 26.5  12.0
00 15 48.70 +48 31 38.0  12.0
00 15 59.00 +50 38 34.0  12.0
00 16 34.37 +52 13 24.2  12.0
00 15 52.34 +58 37 13.3  12.0
00 16 33.18 +79 17 01.7  12.0
00 15 38.20 -00 49 21.0  30.0
00 15 51.20 -04 20 54.0  12.0
00 15 53.20 -04 22 35.6  12.0
00 16 23.44 -10 30 58.0  12.0
00 15 59.90 -19 29 11.0  12.0
00 16 13.10 -31 22 40.0  12.0
00 16 02.60 -63 10 12.0  12.0
00 16 43.90 +08 06 21.0  30.0
00 17 16.00 +08 26 10.0  30.0
00 16 50.08 +49 23 13.2  12.0
00 17 41.20 +72 11 55.0  12.0
00 16 39.20 -00 50 07.0  30.0
00 17 07.90 -12 56 18.0  12.0
00 16 49.80 -19 00 36.7  12.0
00 16 35.50 -38 26 44.0  12.0
00 17 37.10 +06 41 04.0  30.0
00 18 33.90 +08 07 07.0  30.0
00 18 31.24 +16 20 41.6  12.0
00 17 46.00 +16 51 20.0  12.0
00 17 38.40 +18 09 23.0  12.0
00 18 17.55 +21 40 37.4  12.0
00 18 15.30 +21 41 40.0  12.0
00 18 31.40 +31 05 37.0  12.0
00 18 02.55 +54 59 50.9  12.0
00 18 25.84 +63 02 15.1  12.0
00 18 12.78 +78 27 55.5  12.0
00 18 22.08 -11 11 38.7  12.0
00 17 56.66 -17 48 44.6  12.0
00 17 44.80 -22 24 24.0  12.0
00 17 31.72 -24 13 24.1  12.0
00 17 50.23 -26 55 41.0  12.0
00 19 12.80 +08 40 49.0  30.0
00 18 55.10 +09 40 03.0  30.0
00 19 14.68 +44 49 54.3  12.0
00 19 57.56 +80 39 32.5  12.0
00 18 47.73 -02 33 49.5  12.0
00 19 31.60 -04 35 45.0  30.0
00 18 57.80 -10 22 43.0  12.0
00 18 52.20 -12 42 27.0  12.0
00 19 45.80 +02 58 09.0  30.0
00 20 28.50 +04 37 10.0  30.0
00 20 25.40 +15 40 46.0  12.0
00 19 49.17 +22 33 31.4  12.0
00 20 17.25 +52 24 41.3  20.0
00 20 24.88 +53 55 05.7  12.0
00 19 52.30 +56 49 12.0  12.0
00 20 22.40 +59 17 40.0  12.0
00 20 08.50 -00 34 46.0  30.0
00 20 21.81 -02 33 12.9  12.0
00 20 21.90 -02 33 23.0  12.0
00 19 35.80 -14 02 05.0  12.0
00 20 28.20 -20 14 51.0  12.0
00 20 20.20 -20 28 50.0  12.0
00 19 52.08 -31 20 17.7  12.0
00 20 08.77 -32 07 01.8  12.0
00 20 50.24 +03 23 58.0  12.0
00 20 55.70 +05 33 31.0  30.0
00 20 55.58 +13 13 28.8  12.0
00 21 20.40 +24 28 02.0  12.0
00 21 29.10 +27 11 55.0  12.0
00 20 59.80 +29 20 55.7  12.0
00 21 05.30 -04 18 35.0  12.0
00 21 05.54 -04 18 30.3  12.0
00 20 51.80 -08 57 36.0  12.0
00 20 40.00 -11 20 47.0  12.0
00 21 13.53 -19 10 45.1  12.0
00 20 34.56 -21 33 23.8  12.0
00 21 27.30 -39 26 28.0  12.0
00 22 26.00 +05 02 02.0  30.0
00 22 12.80 +11 20 49.0  12.0
00 22 24.20 +23 17 22.0  12.0
00 22 21.92 +23 44 01.2  12.0
00 22 36.20 +34 17 34.0  12.0
00 21 47.50 +43 28 33.0  12.0
00 21 42.2  -09 00 44.6  12.0
00 21 54.90 -12 34 02.0  12.0
00 22 23.71 -15 56 34.0  12.0
00 21 49.36 -25 52 58.1  12.0
00 21 37.90 -33 34 37.0  12.0
00 22 21.03 -33 40 12.6  12.0
00 23 17.28 +05 38 35.5  12.0
00 23 18.20 +05 38 16.0  12.0
00 22 45.10 +08 08 49.0  30.0
00 22 41.30 +08 08 42.0  30.0
00 23 31.50 +44 03 11.0  12.0
00 22 52.31 +63 51 21.8  20.0
00 23 10.68 +63 49 45.1  20.0
00 23 18.00 -07 44 51.0  12.0
00 23 17.97 -08 00 29.5  12.0
00 23 30.21 -21 55 37.7  12.0
00 23 07.30 -25 02 10.8  12.0
00 22 50.82 -37 05 01.2  12.0
00 24 27.00 +08 37 45.0  30.0
00 24 28.90 +08 38 48.0  30.0
00 23 37.50 +21 56 21.0  12.0
00 24 12.45 +44 24 57.3  12.0
00 23 51.40 +49 31 48.0  12.0
00 24 09.90 -25 55 42.0  12.0
00 25 06.74 +15 35 24.9  12.0
00 25 32.25 +20 08 14.0  12.0
00 25 44.18 +64 06 50.3  12.0
00 25 36.3  +64 10 42.8  12.0
00 25 08.90 -00 40 44.0  30.0
00 24 46.67 -11 23 38.6  12.0
00 24 48.20 -20 43 11.0  12.0
00 24 57.30 -27 37 27.0  12.0
00 25 49.90 +06 09 53.0  30.0
00 26 16.10 +11 46 15.0  12.0
00 26 09.60 +13 30 59.0  12.0
00 25 52.30 +23 12 49.0  12.0
00 25 56.01 +33 17 36.4  12.0
00 26 09.55 +38 31 32.2  12.0
00 26 41.75 +61 50 25.7  20.0
00 25 49.49 +64 09 01.1  12.0
00 26 20.00 -01 04 37.0  30.0
00 26 09.21 -12 47 53.2  12.0
00 26 09.70 -15 03 00.0  12.0
00 26 13.30 -20 04 55.0  12.0
00 26 06.30 -20 36 52.0  12.0
00 26 04.36 -22 00 34.8  12.0
00 26 23.52 -22 02 51.2  12.0
00 25 42.00 -27 33 16.0  12.0
00 25 30.95 -33 03 15.3  20.0
00 25 35.86 -48 16 27.9  12.0
00 27 12.00 +12 52 08.0  12.0
00 27 34.80 +12 53 26.0  12.0
00 26 59.30 +13 46 10.0  12.0
00 27 29.00 +25 55 23.0  12.0
00 27 07.75 +32 46 35.7  12.0
00 27 14.60 +41 45 41.0  12.0
00 27 34.96 +64 25 55.1  20.0
00 27 07.08 -12 48 52.8  12.0
00 27 11.80 -12 48 11.2  12.0
00 27 10.27 -12 48 48.8  12.0
00 27 31.30 -27 31 24.0  12.0
00 26 54.86 -36 55 31.6  12.0
00 28 32.50 +00 55 09.0  30.0
00 27 51.80 +03 23 10.0  30.0
00 28 03.21 +09 46 03.1  30.0
00 27 48.90 +09 41 25.0  30.0
00 28 30.21 +23 39 56.3  12.0
00 28 13.68 +37 38 17.5  12.0
00 28 27.82 +62 27 12.8  20.0
00 28 40.03 +63 45 59.9  20.0
00 28 54.19 +79 58 43.8  12.0
00 28 32.46 -00 25 36.2  12.0
00 28 24.38 -00 27 29.4  12.0
00 28 12.40 -05 57 31.0  12.0
00 27 58.20 -08 55 20.0  12.0
00 27 54.00 -20 07 44.0  12.0
00 28 26.50 -28 01 48.0  12.0
00 28 38.40 +00 35 51.0  12.0
00 29 29.80 +08 17 16.0  30.0
00 28 55.50 +08 28 32.0  30.0
00 29 09.10 +11 36 32.0  12.0
00 28 49.40 +14 58 52.0  12.0
00 28 48.00 +16 26 15.0  12.0
00 29 35.54 +19 39 00.9  12.0
00 29 21.31 +20 14 30.5  12.0
00 29 04.50 +20 51 25.0  12.0
00 29 23.38 +63 03 35.5  20.0
00 29 43.89 +63 58 46.1  12.0
00 29 22.48 +63 59 39.6  12.0
00 30 37.33 +84 49 35.7  12.0
00 44 16.94 +89 29 15.4  12.0
00 28 43.65 -00 27 29.2  12.0
00 29 29.90 -21 03 22.0  12.0
00 28 43.00 -46 06 00.0  12.0
00 30 31.80 +10 58 10.0  12.0
00 30 22.50 +11 21 15.0  12.0
00 30 30.86 +17 54 49.1  12.0
00 30 23.40 +38 17 06.0  12.0
00 30 18.90 -01 08 48.0  30.0
00 29 57.80 -11 43 35.0  12.0
00 30 27.10 -12 21 25.0  12.0
00 30 03.98 -14 06 42.3  12.0
00 29 43.50 -17 40 10.0  12.0
00 30 21.89 -33 14 43.2  20.0
00 30 58.29 +01 15 59.5  12.0
00 30 58.40 +01 16 15.0  30.0
00 30 39.90 +05 47 05.0  30.0
00 30 57.14 +28 09 41.6  12.0
00 31 38.30 +28 18 11.4  12.0
00 30 49.60 +34 23 32.0  12.0
00 30 51.10 +45 21 51.0  12.0
00 31 32.49 +63 22 08.5  20.0
00 31 31.58 -01 00 09.8  12.0
00 31 02.90 -09 12 02.4  12.0
00 31 02.60 -22 07 11.0  12.0
00 30 38.95 -23 23 05.7  12.0
00 31 03.66 -35 47 15.8  12.0
00 32 07.40 +01 36 38.0  30.0
00 32 34.80 +39 42 19.0  12.0
00 32 11.97 +63 01 00.7  20.0
00 31 34.10 -01 01 18.7  12.0
00 31 56.30 -03 12 56.0  30.0
00 32 16.20 -03 49 05.0  30.0
00 31 59.70 -21 10 04.0  12.0
00 32 03.80 -22 58 12.0  12.0
00 32 22.20 -24 05 10.0  12.0
00 31 50.46 -26 52 25.2  12.0
00 31 28.40 -32 59 16.0  12.0
00 32 11.32 -38 27 45.0  12.0
00 33 10.20 +04 30 50.0  30.0
00 33 14.70 +06 28 12.0  30.0
00 32 54.40 +08 35 16.0  30.0
00 32 57.50 +08 35 20.0  30.0
00 33 38.87 +64 28 45.4  20.0
00 32 59.10 -00 13 21.0  12.0
00 32 48.90 -00 19 25.0  30.0
00 32 34.00 -03 36 48.0  30.0
00 33 19.90 -09 05 49.0  12.0
00 33 09.90 -10 43 22.0  12.0
00 33 13.34 -18 26 03.0  12.0
00 33 23.90 -21 42 02.0  12.0
00 32 33.00 -26 49 17.9  12.0
00 32 39.30 -32 53 17.0  12.0
00 32 58.90 -33 44 47.0  12.0
00 32 53.51 -34 39 14.3  20.0
00 32 57.06 -37 19 50.4  12.0
00 33 16.80 -48 19 04.0  12.0
00 34 19.80 +01 18 45.0  20.0
00 34 18.97 +01 19 47.0  20.0
00 33 43.60 +04 12 31.0  12.0
00 34 04.20 +05 14 51.0  30.0
00 34 08.50 +07 34 19.0  30.0
00 34 13.60 +39 24 12.0  12.0
00 34 33.62 +80 13 01.8  12.0
00 34 14.72 -02 05 04.4  20.0
00 33 54.30 -07 30 21.0  12.0
00 33 42.21 -11 30 03.6  12.0
00 33 33.09 -11 32 19.9  12.0
00 33 52.40 -16 11 08.0  12.0
00 33 52.20 -17 40 12.0  12.0
00 33 31.30 -27 31 50.0  12.0
00 34 15.48 -27 48 12.7  12.0
00 34 16.65 -27 46 27.5  12.0
00 34 45.09 +30 25 58.0  12.0
00 35 05.30 +42 38 17.0  12.0
00 35 30.88 +61 37 19.9  20.0
00 35 12.46 +62 17 17.8  20.0
00 34 43.51 -00 02 26.7  12.0
00 35 28.70 -06 53 24.0  12.0
00 34 46.75 -08 23 47.3  20.0
00 34 31.19 -25 34 00.1  12.0
00 35 01.20 -63 20 41.0  12.0
00 35 38.30 +04 27 50.0  30.0
00 36 06.50 +18 37 46.0  12.0
00 36 28.39 +27 33 23.9  12.0
00 36 38.62 +42 52 29.2  12.0
00 36 20.99 +51 49 15.6  20.0
00 35 58.09 +64 17 00.2  20.0
00 36 49.49 +64 22 16.0  20.0
00 36 27.00 +00 13 03.2  12.0
00 36 28.60 +00 13 01.0  12.0
00 35 57.80 -03 51 48.0  30.0
00 36 16.50 -11 16 48.0  12.0
00 35 37.50 -16 35 03.0  12.0
00 36 27.39 -27 47 07.4  20.0
00 35 34.66 -28 24 51.4  12.0
00 36 35.80 +00 48 53.0  30.0
00 36 49.32 +06 18 11.3  12.0
00 36 36.50 +08 00 09.0  30.0
00 37 19.60 +08 55 55.0  30.0
00 37 34.00 +09 33 07.0  20.0
00 37 16.50 +19 39 22.0  12.0
00 36 52.90 +44 43 15.0  12.0
00 37 23.70 +60 29 55.0  12.0
00 37 00.18 +63 58 33.0  20.0
00 37 30.00 -00 19 18.0  30.0
00 37 02.20 -02 13 17.0  30.0
00 36 33.21 -19 05 21.0  12.0
00 37 10.10 -20 02 48.0  12.0
00 37 22.80 -23 08 33.2  12.0
00 37 01.39 -23 26 23.8  12.0
00 37 00.96 -23 27 07.8  12.0
00 36 30.60 -37 27 34.0  12.0
00 38 33.00 +04 50 45.0  12.0
00 38 10.70 +07 12 15.0  30.0
00 38 07.90 +09 35 54.0  30.0
00 37 44.60 +13 20 13.0  12.0
00 37 47.40 +38 47 54.0  12.0
00 37 57.66 +63 57 12.4  20.0
00 38 23.75 +64 48 12.0  20.0
00 38 25.40 +67 38 58.0  12.0
00 38 02.54 +67 47 52.8  12.0
00 38 27.59 +75 09 06.4  12.0
00 38 18.90 -05 38 23.0  12.0
00 38 11.40 -06 57 12.0  12.0
00 38 23.20 -12 52 51.1  12.0
00 38 21.60 -18 51 59.0  12.0
00 38 24.98 -22 53 05.7  12.0
00 37 57.61 -25 04 25.4  20.0
00 37 51.69 -26 28 26.2  12.0
00 38 36.96 +07 07 05.6  12.0
00 39 36.19 +20 49 09.3  12.0
00 39 38.30 +33 57 16.0  12.0
00 39 21.62 +55 53 55.5  12.0
00 39 08.3  +58 35 39.8  12.0
00 39 07.20 +70 03 52.0  12.0
00 39 23.04 +75 05 23.5  12.0
00 39 34.61 +77 00 15.6  12.0
00 38 43.90 -01 23 44.0  12.0
00 39 24.70 -08 02 44.0  12.0
00 39 12.01 -20 37 43.7  12.0
00 38 30.88 -29 04 55.8  12.0
00 39 04.90 -38 51 25.7  20.0
00 38 26.82 -38 59 47.6  20.0
00 40 11.00 +04 15 06.0  30.0
00 39 51.40 +04 55 19.0  30.0
00 39 59.30 +34 06 53.0  12.0
00 40 06.85 +64 23 14.7  20.0
00 40 36.57 +65 07 18.3  20.0
00 39 40.40 -07 46 06.0  12.0
00 40 23.60 -09 15 13.0  12.0
00 40 26.20 -15 19 20.0  12.0
00 39 55.90 -25 34 33.0  12.0
00 40 10.50 -31 43 37.0  12.0
00 41 32.42 +06 57 53.9  12.0
00 41 32.20 +06 58 00.0  12.0
00 40 53.20 +08 53 18.0  20.0
00 40 52.02 +08 54 29.4  20.0
00 41 18.78 +25 50 01.5  12.0
00 41 28.3  +32 00 15.7  12.0
00 40 54.90 +33 10 21.0  12.0
00 41 16.99 +64 39 07.9  20.0
00 40 49.20 -09 48 39.2  12.0
00 40 48.23 -20 43 39.6  20.0
00 41 12.00 -29 07 37.0  12.0
00 42 26.20 +05 05 26.0  30.0
00 41 37.68 +06 59 58.9  12.0
00 42 38.90 +28 25 04.0  12.0
00 42 39.77 +30 06 00.0  12.0
00 41 46.43 +32 24 49.9  20.0
00 42 38.60 +37 44 49.7  12.0
00 41 54.98 +39 25 21.1  12.0
00 42 18.80 +41 29 18.0  12.0
00 41 53.50 +48 43 49.0  12.0
00 42 17.66 +50 37 30.1  12.0
00 42 09.78 +57 02 24.8  20.0
00 41 59.82 +57 44 22.9  20.0
00 42 05.00 -08 00 04.0  12.0
00 41 50.52 -09 18 10.9  12.0
00 41 50.19 -09 25 46.9  20.0
00 41 30.40 -12 32 50.0  12.0
00 41 47.90 -15 19 51.0  12.0
00 41 54.13 -27 48 58.3  12.0
00 42 47.70 +02 02 49.0  30.0
00 42 55.30 +03 26 35.0  12.0
00 42 36.76 +03 28 41.8  12.0
00 43 33.80 +06 41 57.0  30.0
00 42 43.00 +12 47 01.0  12.0
00 43 04.50 +20 57 30.0  12.0
00 42 58.20 +23 14 37.0  12.0
00 43 07.75 +28 31 39.7  12.0
00 42 44.33 +41 16 07.4  12.0
00 43 24.30 +47 16 36.0  12.0
00 43 39.72 +57 24 39.0  20.0
00 43 27.72 +58 37 29.5  12.0
00 43 14.90 +70 03 36.0  12.0
00 42 46.60 -06 13 16.0  12.0
00 42 47.72 -06 14 57.8  12.0
00 42 58.00 -16 11 15.0  12.0
00 42 52.79 -23 32 27.6  12.0
00 42 31.70 -27 30 14.0  12.0
00 44 14.08 +06 55 50.7  12.0
00 44 20.80 +11 00 10.9  12.0
00 44 34.40 +12 11 14.0  30.0
00 44 24.43 +23 09 56.8  12.0
00 44 28.77 +23 10 13.0  12.0
00 44 38.40 +42 48 08.0  12.0
00 44 40.90 +66 18 36.0  12.0
00 44 32.95 +68 24 22.9  12.0
00 44 46.00 +68 23 56.2  12.0
00 44 09.71 -05 07 03.3  12.0
00 44 18.80 -14 26 44.0  12.0
00 43 53.60 -15 11 31.0  12.0
00 43 54.70 -16 04 56.0  20.0
00 44 10.51 -22 12 49.0  12.0
00 44 12.52 -22 12 07.4  12.0
00 43 42.81 -39 14 49.3  12.0
00 44 50.80 +11 17 28.0  30.0
00 45 22.80 +13 40 02.0  12.0
00 45 15.90 +35 16 05.0  12.0
00 45 06.30 +50 15 32.0  12.0
00 45 12.86 +63 13 34.4  20.0
00 45 26.50 +63 57 55.3  20.0
00 45 59.90 +64 39 39.3  20.0
00 45 47.66 +65 17 40.1  20.0
00 45 35.32 +70 07 38.5  12.0
00 46 16.44 +75 17 55.0  12.0
00 45 28.90 +75 42 44.8  12.0
00 45 06.55 -07 10 44.8  12.0
00 45 33.10 -07 37 17.0  12.0
00 45 03.30 -24 34 21.0  12.0
00 45 40.90 +00 20 55.0  12.0
00 45 41.64 +00 21 09.1  12.0
00 46 29.82 +20 27 00.5  12.0
00 45 53.30 +34 54 13.9  12.0
00 46 12.51 +56 13 59.7  20.0
00 46 44.01 +57 37 37.7  20.0
00 45 48.43 -00 14 01.9  12.0
00 46 06.70 -00 43 52.0  30.0
00 46 02.94 -10 25 17.0  12.0
00 46 06.91 -10 26 07.0  12.0
00 45 37.10 -27 35 38.0  12.0
00 46 06.74 -35 04 27.9  12.0
00 46 05.92 -35 08 05.6  12.0
00 46 00.5  -63 34 09.0  12.0
00 46 44.30 +06 09 58.0  12.0
00 46 44.01 +06 10 16.2  12.0
00 46 44.35 +06 09 25.2  12.0
00 47 31.40 +25 57 54.0  12.0
00 47 07.00 +30 27 34.0  12.0
00 47 43.27 +48 28 29.1  12.0
00 47 55.88 +62 01 45.3  20.0
00 47 50.54 +64 30 52.4  20.0
00 47 28.79 +65 05 19.8  20.0
00 47 07.50 -07 04 42.0  12.0
00 47 03.60 -11 52 09.0  12.0
00 46 44.00 -19 24 39.0  12.0
00 47 09.30 -24 19 21.0  12.0
00 46 55.36 -37 18 50.1  12.0
00 48 32.30 +07 57 53.0  30.0
00 48 09.50 +12 04 44.0  30.0
00 48 12.80 +40 21 58.0  12.0
00 48 21.52 +46 46 37.9  20.0
00 48 20.23 +46 55 33.7  12.0
00 48 59.82 +62 57 23.6  20.0
00 48 25.08 +63 48 58.7  20.0
00 48 30.51 +71 58 06.2  12.0
00 48 27.33 +00 00 49.1  12.0
00 48 05.10 -00 43 11.0  12.0
00 48 22.20 -02 12 48.0  30.0
00 47 33.13 -25 17 19.6  20.0
00 47 28.20 -25 18 02.9  12.0
00 47 39.44 -25 16 01.8  12.0
00 47 37.58 -39 51 32.2  12.0
00 47 42.21 -39 51 50.7  12.0
00 47 33.50 -73 08 17.0  12.0
00 49 20.80 +10 34 27.0  30.0
00 48 56.80 +12 25 04.0  30.0
00 48 50.90 +17 46 03.0  12.0
00 48 40.32 +21 18 32.8  12.0
00 49 02.80 +23 05 25.0  12.0
00 49 02.20 +32 20 21.0  12.0
00 49 33.74 +57 19 33.9  20.0
00 49 38.18 +57 24 04.4  20.0
00 49 09.39 +58 21 51.2  20.0
00 49 28.48 +62 56 14.7  20.0
00 49 03.81 +64 36 33.6  20.0
00 51 16.40 +84 12 06.7  12.0
00 49 00.86 -05 44 01.6  12.0
00 49 03.20 -16 28 08.0  12.0
00 49 41.70 +01 00 36.0  30.0
00 49 47.25 +22 04 21.3  12.0
00 49 45.76 +34 22 29.8  12.0
00 50 43.70 +51 56 45.8  12.0
00 50 54.35 +57 43 57.9  20.0
00 49 45.80 -02 42 58.0  30.0
00 50 09.80 -15 22 41.0  12.0
00 50 24.19 -17 14 06.1  12.0
00 49 43.89 -35 46 21.7  12.0
00 51 27.60 +07 29 11.0  30.0
00 51 34.00 +12 12 51.0  30.0
00 51 22.70 +24 22 17.0  12.0
00 50 55.33 +51 12 05.3  20.0
00 50 51.70 -03 22 21.0  12.0
00 51 04.2  -07 03 60.0  12.0
00 50 59.20 -18 55 37.0  12.0
00 51 24.60 -21 10 33.9  12.0
00 50 37.44 -29 57 46.1  12.0
00 50 59.30 -39 07 16.0  12.0
00 51 38.30 +02 15 32.0  30.0
00 51 45.70 +12 01 40.0  30.0
00 52 27.70 +12 19 33.0  30.0
00 52 04.30 +47 33 01.9  20.0
00 52 35.73 +51 21 57.9  12.0
00 52 22.42 +56 48 44.4  20.0
00 52 36.09 +57 05 21.2  12.0
00 52 21.85 +57 47 31.9  20.0
00 52 41.33 +63 46 13.5  20.0
00 52 39.40 +74 56 52.0  12.0
00 52 02.97 -35 56 11.0  12.0
00 52 14.53 -43 06 30.0  20.0
00 51 00.40 -73 21 54.0  12.0
00 52 45.00 +07 52 04.0  30.0
00 52 47.35 +14 19 48.7  12.0
00 53 17.71 +17 54 27.5  12.0
00 53 37.84 +20 46 03.0  12.0
00 52 47.40 +26 08 51.0  12.0
00 53 31.83 +40 27 25.3  12.0
00 53 32.30 +49 48 48.0  12.0
00 53 37.28 +52 55 29.2  12.0
00 53 16.23 +64 29 55.0  20.0
00 54 03.94 +73 05 05.2  20.0
00 53 15.69 -07 02 32.2  12.0
00 52 46.40 -12 23 07.0  12.0
00 53 25.56 -21 44 11.7  20.0
00 52 42.04 -31 12 20.6  20.0
00 52 51.98 -66 41 17.3  12.0
00 53 45.90 +09 49 49.2  30.0
00 53 39.00 +13 10 27.3  20.0
00 53 47.54 +16 42 08.2  12.0
00 53 52.80 +17 27 12.0  12.0
00 53 51.20 +22 02 01.0  12.0
00 54 36.38 +23 44 20.8  12.0
00 53 48.70 +31 14 40.0  12.0
00 54 17.20 +32 01 31.0  12.0
00 54 26.90 +40 42 06.0  12.0
00 54 18.90 +56 07 34.2  20.0
00 54 26.88 +56 18 18.5  20.0
00 54 50.94 +56 46 52.8  20.0
00 54 58.70 +65 50 36.0  12.0
00 54 22.89 -00 33 16.4  12.0
00 54 08.30 -03 34 07.0  12.0
00 53 55.20 -09 28 11.0  12.0
00 54 13.60 -11 31 07.0  12.0
00 53 37.90 -19 16 05.0  12.0
00 53 53.89 -31 05 45.2  20.0
00 53 54.70 -49 14 08.0  12.0
00 53 07.10 -72 38 39.0  12.0
00 54 48.50 +07 34 57.0  30.0
00 54 42.30 +07 51 08.0  30.0
00 54 54.80 +08 42 22.0  30.0
00 55 03.10 +09 51 03.0  30.0
00 54 44.64 +23 47 00.1  12.0
00 54 55.87 +38 21 50.9  12.0
00 55 58.55 +78 23 17.1  12.0
00 54 49.80 -09 18 30.0  12.0
00 55 50.16 +26 24 47.0  12.0
00 56 03.16 +26 27 08.5  12.0
00 55 46.65 +29 03 48.8  12.0
00 56 11.47 +41 36 12.4  12.0
00 56 06.76 +41 36 33.1  12.0
00 56 47.10 +44 13 19.0  12.0
00 56 19.10 +51 22 33.0  12.0
00 56 15.86 +55 45 01.7  20.0
00 56 02.69 -01 20 03.7  20.0
00 56 23.98 -01 17 24.0  12.0
00 55 51.61 -08 29 54.4  12.0
00 55 36.94 -15 44 18.6  20.0
00 55 49.30 -26 22 04.0  12.0
00 55 47.34 -37 23 19.5  20.0
00 55 34.12 -38 09 31.4  12.0
00 57 26.90 +00 53 37.0  30.0
00 57 26.80 +02 09 39.0  30.0
00 56 39.90 +04 44 30.0  12.0
00 56 39.90 +04 44 30.0  30.0
00 57 29.59 +09 17 51.7  12.0
00 57 29.90 +09 17 52.0  12.0
00 57 03.96 +13 13 55.7  12.0
00 56 47.70 +30 31 32.0  12.0
00 57 21.26 +56 45 15.7  20.0
00 57 42.61 +57 04 32.2  20.0
00 57 38.20 +60 13 03.0  12.0
00 57 47.18 +63 11 58.2  12.0
00 57 27.35 -01 27 39.1  12.0
00 56 55.60 -11 56 00.0  12.0
00 56 57.31 -15 30 18.9  12.0
00 56 59.20 -38 09 40.0  12.0
00 56 58.30 -39 04 24.0  12.0
00 57 38.80 +06 06 52.0  12.0
00 58 21.57 +06 38 10.9  12.0
00 58 22.30 +06 38 22.0  12.0
00 58 10.78 +18 39 45.5  20.0
00 58 27.54 +26 52 17.1  12.0
00 57 44.36 +30 21 55.9  12.0
00 58 06.30 +31 21 10.0  12.0
00 58 20.80 +31 45 54.0  12.0
00 58 54.92 +56 11 50.3  20.0
00 58 09.32 +57 04 52.4  20.0
00 58 20.00 +67 48 53.0  12.0
00 58 50.63 +74 30 15.5  12.0
00 59 27.59 +79 55 00.2  12.0
00 57 58.03 -25 01 56.8  12.0
00 57 56.00 -25 22 26.0  12.0
00 57 46.00 -36 15 02.0  12.0
00 58 06.30 -37 49 36.0  20.0
00 59 17.40 +02 20 23.0  30.0
00 59 01.85 +56 14 33.3  20.0
00 59 10.40 -15 14 51.0  12.0
00 59 06.70 -17 00 38.0  12.0
00 58 39.50 -22 00 19.6  12.0
00 58 25.90 -24 01 01.0  12.0
00 59 06.40 -28 59 20.0  12.0
00 59 16.30 -35 46 23.0  12.0
01 00 25.70 +07 38 06.4  12.0
01 00 26.20 +07 38 07.0  12.0
00 59 46.76 +10 22 40.4  30.0
01 00 06.00 +10 49 08.0  30.0
01 00 33.76 +18 15 16.0  12.0
01 00 29.73 +30 34 57.1  12.0
01 00 34.84 +64 30 27.8  12.0
00 59 55.30 -04 06 48.0  12.0
00 59 50.09 -07 34 40.6  20.0
01 00 17.50 -12 47 34.0  12.0
00 59 47.10 -13 01 51.0  12.0
01 00 22.60 -13 30 43.0  12.0
01 00 15.10 -13 51 53.0  12.0
01 00 09.40 -17 48 60.0  12.0
00 59 42.40 -37 32 15.0  20.0
00 59 11.90 -72 10 27.0  12.0
01 01 23.50 +04 41 53.0  12.0
01 00 45.30 +06 18 32.0  30.0
01 00 39.24 +07 36 15.0  12.0
01 01 27.80 +11 35 26.0  30.0
01 01 09.50 +11 50 46.0  30.0
01 01 16.12 +12 29 15.1  12.0
01 01 18.70 +20 31 22.0  12.0
01 01 39.80 +63 58 09.0  12.0
01 01 30.67 -03 23 53.4  12.0
01 00 42.67 -05 02 36.4  12.0
01 00 38.10 -09 45 47.0  12.0
01 01 12.20 -12 42 28.0  12.0
01 01 01.30 -13 35 41.0  12.0
01 00 54.00 -14 59 05.0  20.0
01 00 38.90 -22 40 20.0  12.0
01 00 33.40 -71 33 32.0  12.0
01 02 16.19 +02 02 42.4  20.0
01 02 14.30 +02 03 43.5  12.0
01 02 30.90 +03 02 42.0  30.0
01 02 10.20 +04 44 30.0  30.0
01 02 23.20 +04 56 26.0  12.0
01 02 12.40 +05 55 15.0  30.0
01 02 04.20 +14 43 23.6  20.0
01 02 06.59 +14 43 26.9  20.0
01 02 46.40 +46 24 24.0  12.0
01 02 30.96 +65 40 10.9  12.0
01 01 53.80 -04 00 37.0  12.0
01 02 08.40 -10 34 32.0  12.0
01 03 30.10 +02 35 59.0  12.0
01 03 30.52 +02 35 51.2  12.0
01 03 23.90 +04 38 17.0  12.0
01 02 35.37 +04 19 33.9  30.0
01 03 25.60 +08 49 15.0  30.0
01 02 42.70 +14 02 02.0  30.0
01 02 40.40 +19 11 14.0  12.0
01 02 42.81 +24 34 00.9  12.0
01 02 55.87 +50 59 27.7  12.0
01 03 12.80 +51 21 24.0  12.0
01 03 10.30 +56 34 21.5  20.0
01 03 38.40 +68 01 33.0  12.0
01 04 01.61 +69 30 41.2  12.0
01 10 44.49 +87 38 21.7  12.0
01 03 05.30 -11 30 56.0  12.0
01 02 52.40 -12 05 37.0  12.0
01 02 44.80 -27 31 37.0  12.0
01 03 16.77 -32 25 51.8  12.0
01 04 23.40 +02 39 38.0  12.0
01 03 42.20 +08 04 07.0  30.0
01 03 50.30 +10 35 24.6  12.0
01 04 11.54 +14 26 10.8  30.0
01 03 56.82 +14 45 37.3  30.0
01 05 15.40 +67 51 11.7  12.0
01 04 17.11 -02 15 35.6  12.0
01 04 05.20 -02 15 53.5  12.0
01 04 02.70 -03 17 09.0  12.0
01 04 18.72 -11 58 38.8  12.0
01 04 21.80 -12 35 14.0  12.0
01 04 04.00 -34 03 23.4  12.0
01 04 07.20 -34 04 26.0  12.0
01 04 03.70 -39 50 22.0  12.0
01 05 10.50 +09 19 21.0  30.0
01 05 35.50 +15 12 53.0  12.0
01 05 35.60 +28 37 11.0  12.0
01 05 07.40 +36 44 47.0  12.0
01 04 53.68 +37 15 19.0  12.0
01 05 14.74 +44 52 32.9  12.0
01 05 08.40 +48 51 36.0  12.0
01 05 41.19 +74 35 43.3  12.0
01 05 10.40 -06 52 53.0  12.0
01 05 09.30 -38 10 60.0  12.0
01 05 56.70 +06 28 01.0  30.0
01 06 16.60 +12 52 34.0  30.0
01 05 55.29 +14 38 48.7  30.0
01 05 49.77 +18 45 08.2  12.0
01 06 41.37 +23 28 08.9  12.0
01 06 37.34 +23 31 46.7  12.0
01 06 11.00 +24 51 06.0  12.0
01 05 51.64 +36 13 43.5  12.0
01 06 42.36 +42 29 54.5  12.0
01 06 27.96 +45 24 13.9  12.0
01 06 19.10 +67 39 43.0  12.0
01 06 20.28 -11 25 05.8  12.0
01 06 16.70 -12 31 08.0  12.0
01 06 24.04 -13 26 56.3  20.0
01 06 12.90 -24 07 06.0  12.0
01 05 38.74 -29 10 22.9  12.0
01 06 36.90 +09 15 28.0  30.0
01 07 34.70 +17 08 31.0  12.0
01 06 42.90 +20 03 11.0  12.0
01 06 44.01 +23 27 33.0  12.0
01 07 25.14 +32 28 04.3  12.0
01 07 29.83 +51 18 50.4  12.0
01 07 41.76 +51 21 28.3  12.0
01 07 51.24 +65 21 22.9  12.0
01 07 20.60 -13 13 50.0  12.0
01 06 28.70 -34 34 10.5  12.0
01 08 24.70 +02 49 36.0  12.0
01 08 25.10 +03 41 37.0  30.0
01 08 24.70 +06 07 54.0  30.0
01 08 17.50 +23 19 02.0  12.0
01 07 58.83 +36 00 33.5  12.0
01 08 11.40 +44 25 09.0  12.0
01 07 58.10 +44 43 02.0  12.0
01 08 29.70 +48 53 36.0  12.0
01 08 25.20 +58 27 42.0  12.0
01 08 50.40 +64 51 34.0  12.0
01 08 50.90 +69 08 53.0  12.0
01 08 35.50 +69 22 35.0  12.0
01 09 32.90 +73 11 03.2  12.0
01 09 20.35 +73 10 18.6  12.0
01 10 10.13 +78 46 42.5  12.0
01 08 25.60 -11 26 30.0  12.0
01 08 17.80 -16 04 23.0  12.0
01 09 05.90 +00 46 17.0  12.0
01 08 40.60 +01 29 50.0  12.0
01 08 55.99 +13 22 20.6  12.0
01 09 24.50 +13 55 02.0  30.0
01 08 50.90 +13 18 41.3  12.0
01 08 50.42 +13 18 26.2  12.0
01 08 52.86 +13 20 14.2  12.0
01 09 34.70 +14 42 24.0  30.0
01 09 27.19 +17 54 11.9  12.0
01 09 02.04 +23 03 57.2  12.0
01 09 57.33 +73 12 53.7  12.0
01 09 44.28 +73 11 57.0  12.0
01 10 11.20 +78 46 43.0  12.0
01 09 29.49 -00 52 32.9  12.0
01 09 30.13 -08 53 03.5  12.0
01 08 32.10 -10 33 44.0  12.0
01 09 02.20 -23 07 11.0  12.0
01 08 39.90 -38 51 52.0  12.0
01 10 12.50 +04 59 59.0  30.0
01 09 37.00 +06 53 57.0  30.0
01 10 21.40 +08 01 48.0  30.0
01 09 42.09 +17 54 50.8  12.0
01 10 17.04 +23 00 00.4  12.0
01 10 06.57 +23 00 31.6  12.0
01 10 18.79 +31 47 20.0  20.0
01 10 06.81 +37 14 30.5  12.0
01 10 02.59 +37 14 50.8  12.0
01 10 05.40 -14 56 45.0  12.0
01 09 28.10 -34 47 42.0  12.0
01 09 57.90 -36 24 47.0  12.0
01 09 46.90 -39 18 06.0  12.0
01 11 36.30 +13 24 42.0  12.0
01 11 21.30 +26 05 21.0  12.0
01 11 55.18 +49 24 12.1  12.0
01 11 13.20 +55 45 02.0  12.0
01 11 13.09 +57 28 52.9  12.0
01 11 44.20 +58 22 35.8  12.0
01 11 14.80 +59 23 17.0  12.0
01 11 27.78 -06 25 03.7  12.0
01 10 33.93 -24 30 13.0  12.0
01 10 57.90 -34 37 07.0  12.0
01 11 17.16 -34 32 10.9  12.0
01 10 54.45 -36 10 50.1  12.0
01 10 54.21 -36 10 55.7  12.0
01 11 47.80 +02 50 53.0  12.0
01 12 21.20 +14 14 29.0  30.0
01 12 05.20 +14 43 39.0  30.0
01 12 37.03 +17 52 00.7  12.0
01 11 54.90 +24 26 01.0  12.0
01 12 13.10 +27 28 39.5  12.0
01 11 56.95 +31 52 38.1  12.0
01 12 38.10 +36 51 50.5  12.0
01 12 16.30 +38 19 10.0  12.0
01 12 15.60 +41 55 09.0  12.0
01 12 08.29 +49 33 41.0  20.0
01 12 04.60 -00 14 42.3  12.0
01 12 12.60 -04 55 21.0  12.0
01 11 46.60 -07 01 48.6  12.0
01 12 00.60 -16 58 04.0  12.0
01 11 36.90 -22 21 52.0  12.0
01 13 31.90 +03 08 23.0  12.0
01 12 56.20 +09 55 47.0  30.0
01 13 03.20 +12 38 47.0  30.0
01 13 23.50 +13 35 10.0  30.0
01 13 02.25 +15 27 52.9  30.0
01 12 59.60 +15 29 11.0  20.0
01 12 57.34 +15 30 29.4  12.0
01 13 04.02 +15 26 36.4  30.0
01 12 56.32 +22 48 44.1  12.0
01 12 53.91 +33 51 05.5  12.0
01 12 42.02 -07 24 52.0  12.0
01 12 44.00 -08 03 60.0  12.0
01 13 20.20 -12 42 06.0  12.0
01 12 25.50 -22 10 39.0  12.0
01 12 51.79 -35 52 20.6  12.0
01 13 39.80 +01 06 11.0  30.0
01 14 32.20 +05 08 11.0  30.0
01 13 47.40 +06 50 16.0  30.0
01 13 53.20 +07 44 05.0  30.0
01 14 33.20 +09 26 38.0  30.0
01 13 39.60 +13 00 51.0  30.0
01 14 33.52 +53 41 57.3  12.0
01 14 15.80 +54 30 30.0  12.0
01 14 09.40 -32 17 17.0  12.0
01 14 13.60 -38 17 11.7  12.0
01 15 30.30 +15 17 20.0  30.0
01 15 34.70 +15 28 52.0  30.0
01 14 56.71 +43 32 20.2  12.0
01 15 57.90 +52 09 18.0  12.0
01 14 43.70 -20 42 49.0  12.0
01 14 47.70 -32 20 01.0  12.0
01 14 36.87 -33 02 09.2  12.0
01 14 18.91 -38 18 20.2  12.0
01 14 58.00 -44 18 17.0  20.0
01 14 11.80 -73 18 36.0  12.0
01 15 46.20 +00 52 26.0  12.0
01 16 33.10 +01 28 36.0  30.0
01 16 33.89 +15 40 41.4  20.0
01 16 08.60 +20 37 00.0  12.0
01 16 07.22 +33 05 21.6  20.0
01 16 24.47 +40 17 24.0  12.0
01 17 11.59 +74 49 48.4  12.0
01 15 45.14 -24 17 11.9  12.0
01 15 43.56 -24 17 55.4  12.0
01 15 39.76 -24 18 31.4  12.0
01 15 39.50 -28 17 07.0  12.0
01 15 39.10 -30 47 55.0  12.0
01 15 38.10 -34 27 33.0  12.0
01 17 31.20 +03 35 20.0  30.0
01 17 11.67 +16 08 22.5  30.0
01 17 27.40 +17 12 43.0  12.0
01 17 37.20 +30 55 05.0  12.0
01 16 43.50 -04 19 04.0  12.0
01 17 06.38 -13 59 52.0  20.0
01 16 37.1  -28 11 46.4  12.0
01 17 18.14 -31 08 02.2  12.0
01 17 06.14 -31 09 21.1  12.0
01 17 06.14 -31 09 21.1  12.0
01 17 18.14 -31 08 02.2  12.0
01 18 21.80 +47 12 13.0  12.0
01 21 28.72 +83 29 04.8  12.0
01 18 24.17 -13 26 23.9  12.0
01 18 16.10 -25 52 02.0  12.0
01 17 55.39 -29 44 53.9  12.0
01 17 40.94 -29 59 18.9  12.0
01 18 01.61 -36 39 14.6  20.0
01 19 13.20 +05 31 06.0  12.0
01 19 12.10 +13 06 20.0  30.0
01 19 14.15 +15 26 19.1  30.0
01 19 14.60 +28 52 56.0  12.0
01 19 22.70 +44 07 35.0  12.0
01 19 36.50 +49 44 15.1  12.0
01 19 10.50 -01 28 54.0  12.0
01 18 35.00 -07 56 32.0  12.0
01 18 34.62 -08 54 39.1  12.0
01 18 47.83 -16 26 13.4  12.0
01 18 57.88 -30 56 40.6  12.0
01 18 18.50 -32 39 59.0  12.0
01 19 02.59 -46 26 37.4  12.0
01 20 28.70 +02 42 51.0  12.0
01 19 44.85 +03 24 35.1  12.0
01 19 48.09 +08 04 26.1  12.0
01 20 25.50 +12 53 51.0  12.0
01 20 24.96 +12 54 05.4  12.0
01 20 02.03 +14 51 39.7  20.0
01 20 27.50 -15 20 17.0  12.0
01 19 43.60 -15 45 20.0  12.0
01 19 26.36 -38 25 09.3  20.0
01 20 59.80 +00 50 41.0  30.0
01 20 46.30 +03 15 56.0  30.0
01 21 00.90 +03 44 05.0  30.0
01 22 10.51 +66 25 16.5  12.0
01 20 54.80 +00 05 00.0  12.0
01 20 27.00 -25 46 36.0  12.0
01 22 24.70 +03 31 40.0  30.0
01 22 13.70 +10 40 54.0  30.0
01 22 10.90 +14 59 47.0  30.0
01 22 27.38 +15 10 23.0  12.0
01 21 47.79 +17 35 32.5  12.0
01 22 38.81 +34 26 11.3  20.0
01 21 57.10 +37 56 33.0  12.0
01 22 00.24 +38 01 49.5  12.0
01 22 34.10 +40 01 07.4  12.0
01 22 46.05 +50 06 55.8  12.0
01 22 57.84 +61 48 15.8  12.0
01 23 09.74 +61 52 04.6  20.0
01 22 20.32 -00 57 27.1  12.0
01 22 26.30 -02 00 15.0  12.0
01 21 37.53 -05 18 45.1  12.0
01 22 30.50 -06 19 35.0  12.0
01 21 56.59 -26 57 47.8  12.0
01 21 23.35 -30 07 54.9  12.0
01 22 14.90 -36 03 25.0  12.0
01 22 01.96 -37 32 42.0  12.0
01 22 02.95 -37 30 36.7  12.0
01 22 11.91 -39 19 41.4  12.0
01 23 25.60 +01 44 46.0  12.0
01 23 02.70 +08 04 58.0  12.0
01 22 58.40 +08 05 16.0  30.0
01 23 39.95 +33 15 22.2  12.0
01 23 25.86 +40 46 59.0  12.0
01 23 35.60 +51 28 16.0  12.0
01 23 54.50 +61 15 50.7  12.0
01 23 18.97 +61 50 23.3  20.0
01 22 39.45 -15 41 50.3  12.0
01 23 04.08 -24 32 36.3  12.0
01 22 53.90 -39 23 04.0  12.0
01 24 00.70 +00 34 42.0  12.0
01 24 35.07 +03 47 32.6  20.0
01 23 43.80 +10 39 36.0  30.0
01 24 30.80 +11 05 47.0  12.0
01 23 59.54 +17 47 24.9  12.0
01 23 49.10 +24 06 10.0  12.0
01 23 54.40 +24 18 22.0  12.0
01 24 26.80 +33 47 58.5  12.0
01 23 59.20 +43 13 22.0  12.0
01 23 31.40 -29 16 44.6  12.0
01 23 13.30 -37 40 02.0  12.0
01 25 25.80 +06 17 29.0  30.0
01 25 20.20 +07 47 40.0  30.0
01 25 03.80 +08 00 43.0  30.0
01 25 40.80 +18 34 30.0  12.0
01 25 48.21 +48 21 59.0  12.0
01 25 38.40 +57 49 09.0  12.0
01 25 11.25 -00 01 11.3  12.0
01 25 12.07 -00 01 53.1  12.0
01 25 16.21 -11 54 50.1  20.0
01 24 23.80 -20 36 39.0  12.0
01 24 44.50 -25 17 11.0  12.0
01 26 15.99 +05 02 08.7  12.0
01 26 15.80 +12 19 37.0  30.0
01 26 13.40 +14 20 08.0  30.0
01 25 55.87 +23 02 57.3  12.0
01 26 37.94 +25 49 39.8  12.0
01 26 44.70 +33 13 11.0  12.0
01 26 41.62 +35 45 21.7  12.0
01 26 26.00 +39 54 06.0  12.0
01 25 59.13 +40 28 36.5  12.0
01 26 02.51 -01 13 32.4  20.0
01 26 04.77 -01 18 16.2  12.0
01 26 00.62 -01 20 42.4  12.0
01 27 14.60 +02 08 42.0  30.0
01 26 47.70 +08 28 13.0  12.0
01 27 23.00 +09 14 28.0  30.0
01 27 35.69 +34 55 51.0  12.0
01 27 54.38 +51 26 35.2  12.0
01 27 46.65 +51 23 47.2  12.0
01 27 30.36 +56 15 09.7  12.0
01 28 18.80 +63 02 13.9  12.0
01 28 03.40 +68 35 34.0  12.0
01 27 21.00 -04 14 28.0  12.0
01 27 12.10 -12 59 59.6  12.0
01 26 56.64 -16 30 01.2  12.0
01 28 19.40 +01 15 50.0  30.0
01 27 42.40 +07 17 05.0  12.0
01 28 07.50 +14 20 30.0  30.0
01 28 29.30 +29 02 59.0  12.0
01 28 00.54 +32 44 29.2  12.0
01 27 44.50 -11 00 59.0  12.0
01 27 30.20 -14 03 04.0  12.0
01 28 08.35 -21 22 01.2  12.0
01 28 17.90 -21 22 22.0  12.0
01 27 21.00 -36 36 34.0  12.0
01 28 39.10 +01 59 34.0  30.0
01 29 34.70 +08 07 13.0  30.0
01 29 09.10 +09 18 10.0  30.0
01 28 55.46 +09 26 37.1  12.0
01 29 01.50 +19 18 42.0  12.0
01 29 16.42 +57 27 34.5  12.0
01 28 41.50 -02 23 31.0  12.0
01 28 50.83 -13 30 38.3  12.0
01 29 13.99 -30 14 07.5  12.0
01 29 09.43 -30 14 02.0  12.0
01 29 17.08 -30 17 35.4  12.0
01 28 29.30 -36 03 46.0  12.0
01 29 56.88 +01 52 09.9  12.0
01 30 03.87 +05 33 43.4  20.0
01 30 02.10 +05 34 03.0  20.0
01 29 56.60 +08 01 29.0  30.0
01 29 53.90 +16 08 05.4  12.0
01 30 06.09 +16 10 12.9  12.0
01 30 10.80 +20 58 12.0  12.0
01 29 54.26 +23 42 37.7  12.0
01 29 56.10 +41 08 02.0  12.0
01 30 58.60 +53 56 24.1  12.0
01 30 44.23 +53 47 04.1  12.0
01 30 34.51 +53 49 17.7  12.0
01 30 00.90 -09 39 47.0  12.0
01 30 11.10 -27 24 38.0  12.0
01 29 56.95 -33 19 43.0  12.0
01 31 03.20 +03 14 31.0  12.0
01 31 08.08 +04 10 15.6  12.0
01 31 20.70 +06 23 43.0  30.0
01 31 01.30 +07 03 36.0  12.0
01 31 01.77 +07 03 33.1  12.0
01 31 30.40 +12 35 29.0  12.0
01 31 31.34 +12 35 40.9  12.0
01 31 27.64 +12 35 04.0  12.0
01 31 36.70 +15 31 06.0  30.0
01 31 36.38 +18 58 05.1  12.0
01 31 20.20 +25 20 43.0  12.0
01 31 29.59 +39 42 57.1  12.0
01 30 29.50 -08 33 07.0  12.0
01 31 05.85 -13 01 17.1  12.0
01 30 56.73 -15 02 36.0  12.0
01 30 43.46 -15 30 45.6  12.0
01 30 47.40 -17 25 06.3  12.0
01 30 28.00 -26 09 57.0  12.0
01 30 21.87 -33 12 48.7  12.0
01 31 57.07 +02 16 33.7  12.0
01 32 25.20 +04 17 32.0  30.0
01 32 33.40 +06 45 14.0  12.0
01 31 41.60 +06 56 21.0  12.0
01 31 45.20 +11 28 43.0  30.0
01 31 55.40 +14 42 02.0  12.0
01 31 50.00 +28 20 52.0  12.0
01 32 32.68 +63 41 06.1  20.0
01 32 35.20 +66 00 03.0  12.0
01 31 37.00 -07 03 49.0  12.0
01 32 18.69 -26 05 05.1  12.0
01 32 49.36 +01 15 59.0  12.0
01 32 53.20 +04 31 26.0  30.0
01 32 44.30 +05 44 18.0  30.0
01 33 25.30 +14 29 46.0  30.0
01 33 22.43 +15 02 05.5  30.0
01 33 27.20 +27 47 03.0  12.0
01 33 28.20 +29 00 19.0  12.0
01 32 58.90 +38 40 55.0  12.0
01 33 52.79 +46 57 25.1  12.0
01 33 27.28 -08 24 21.0  12.0
01 33 25.88 -10 26 18.0  20.0
01 32 25.53 -20 03 35.9  12.0
01 32 35.70 -28 39 45.0  12.0
01 34 27.57 +15 08 57.5  30.0
01 34 13.90 +15 42 36.0  30.0
01 34 22.00 +16 12 00.0  12.0
01 33 55.80 -02 56 42.5  12.0
01 34 23.52 -07 53 56.7  12.0
01 34 17.50 -29 25 33.0  12.0
01 34 12.00 -36 29 14.0  20.0
01 33 24.40 -36 28 53.8  12.0
01 33 33.20 -36 29 11.0  12.0
01 34 09.92 -36 30 11.4  12.0
01 33 33.80 -44 44 21.0  12.0
01 35 07.1  +02 55 40.1  12.0
01 35 30.10 +04 47 16.0  30.0
01 34 49.40 +08 00 38.0  30.0
01 35 14.80 +08 11 09.0  30.0
01 35 04.00 +13 30 40.0  30.0
01 35 21.50 +15 30 13.0  30.0
01 35 23.68 +37 53 45.4  12.0
01 35 34.99 +37 54 40.3  12.0
01 34 51.60 +00 02 17.1  12.0
01 35 12.72 -00 07 39.0  12.0
01 35 24.30 -05 16 28.0  12.0
01 35 12.72 -32 15 57.4  12.0
01 34 51.26 -36 08 13.8  20.0
01 35 36.50 +04 48 40.0  12.0
01 35 42.90 +14 55 54.0  30.0
01 36 17.50 +17 52 05.0  30.0
01 36 22.94 +20 56 55.6  12.0
01 36 25.68 +20 57 53.0  12.0
01 38 14.83 +76 09 12.0  12.0
01 36 24.70 -04 04 16.0  12.0
01 35 18.31 -33 03 03.9  12.0
01 36 05.10 -38 14 10.7  12.0
01 36 02.35 -38 14 55.7  12.0
01 35 35.78 -38 54 24.5  12.0
01 37 21.60 +07 20 51.0  30.0
01 37 17.68 +09 30 32.7  12.0
01 37 15.02 +09 29 32.1  12.0
01 36 40.80 +14 28 50.0  30.0
01 36 54.70 +30 14 34.0  12.0
01 37 27.00 +31 02 22.0  12.0
01 37 48.80 +38 51 30.0  12.0
01 36 35.71 -08 05 52.2  12.0
01 37 15.32 -09 11 51.5  20.0
01 38 13.00 +23 01 15.0  12.0
01 38 09.31 +30 03 09.5  12.0
01 38 24.72 +30 05 19.3  12.0
01 39 14.70 +60 55 59.0  12.0
01 38 09.20 -01 45 27.0  12.0
01 38 19.80 -06 55 28.0  12.0
01 38 12.36 -17 00 28.0  12.0
01 38 04.40 -18 10 17.0  12.0
01 39 03.00 +17 12 18.0  30.0
01 38 48.92 +18 49 31.1  20.0
01 39 36.10 +39 57 37.0  12.0
01 39 32.85 +64 56 22.6  12.0
01 38 39.10 -27 47 26.0  12.0
01 40 37.90 +07 37 11.0  12.0
01 39 44.80 +14 29 33.0  30.0
01 40 43.65 +32 41 17.9  12.0
01 40 52.05 +34 49 59.9  12.0
01 39 31.68 -08 50 05.9  12.0
01 39 34.56 -08 50 48.7  12.0
01 40 12.85 -09 56 57.2  12.0
01 40 23.80 -17 29 30.0  12.0
01 40 13.46 -25 23 44.5  12.0
01 39 55.50 -26 06 30.0  12.0
01 41 21.10 +06 37 47.0  12.0
01 41 21.50 +06 37 45.5  12.0
01 40 37.90 +07 37 11.0  30.0
01 40 55.60 +07 43 21.0  12.0
01 41 28.00 +09 19 27.3  12.0
01 41 09.90 +12 13 54.0  30.0
01 41 36.40 +14 52 42.0  30.0
01 41 27.10 +29 42 32.0  12.0
01 41 10.39 +50 44 30.7  12.0
01 42 02.50 +58 19 01.0  12.0
01 41 39.21 +65 55 05.3  12.0
01 44 14.71 +82 00 17.4  12.0
01 41 20.30 -11 49 35.0  12.0
01 40 55.10 -17 13 19.0  12.0
01 40 45.79 -29 17 49.7  12.0
01 42 35.30 +09 52 24.0  30.0
01 41 46.40 +12 37 60.0  30.0
01 42 16.20 +13 27 38.0  30.0
01 41 42.31 +15 47 20.2  12.0
01 41 42.40 +15 47 20.0  12.0
01 42 05.70 +29 00 18.0  12.0
01 42 09.81 +39 12 40.4  12.0
01 42 18.60 +51 34 45.0  12.0
01 41 41.50 -02 37 09.0  12.0
01 41 44.64 -09 23 44.4  12.0
01 41 56.64 -09 24 46.0  12.0
01 41 40.50 -14 43 20.0  12.0
01 42 25.06 -16 28 21.9  12.0
01 42 43.00 +09 53 09.0  30.0
01 42 41.50 +14 04 30.0  30.0
01 43 34.60 +19 43 21.0  12.0
01 43 32.97 +39 02 10.8  12.0
01 43 24.07 -02 46 56.4  12.0
01 43 50.50 +09 47 02.6  12.0
01 44 11.70 +09 46 11.0  30.0
01 43 45.50 +14 45 23.0  30.0
01 44 33.20 +16 07 22.0  30.0
01 44 42.76 +42 44 15.5  20.0
01 44 44.28 +52 39 01.2  12.0
01 44 20.28 -03 39 46.2  12.0
01 44 27.60 -07 19 35.0  12.0
01 43 26.00 -13 55 11.0  12.0
01 43 36.64 -21 16 20.9  12.0
01 44 02.84 -34 13 01.5  12.0
01 44 55.90 +15 37 23.0  30.0
01 45 31.15 +24 08 17.8  12.0
01 44 52.70 +26 45 46.0  12.0
01 45 10.94 +30 05 49.4  12.0
01 45 59.53 +46 05 09.0  12.0
01 45 39.24 +64 16 01.4  20.0
01 44 53.80 -07 13 51.0  12.0
01 44 50.40 -31 05 06.0  12.0
01 46 33.40 +18 46 22.0  30.0
01 46 25.20 +28 05 42.0  12.0
01 45 55.72 +36 12 43.8  12.0
01 46 49.80 +44 55 44.0  12.0
01 46 57.78 +50 30 11.1  12.0
01 47 11.61 +55 57 10.8  12.0
01 45 34.30 -05 44 33.0  12.0
01 46 17.30 -05 51 35.0  12.0
01 45 21.36 -24 23 40.8  12.0
01 47 19.40 +04 01 32.0  30.0
01 47 25.80 +21 35 54.0  12.0
01 47 44.30 +31 17 24.0  12.0
01 47 55.66 +43 32 15.0  12.0
01 47 10.20 +46 30 38.8  12.0
01 46 45.50 -05 38 12.0  12.0
01 47 20.50 -08 51 03.0  12.0
01 46 48.50 -13 13 49.0  12.0
01 47 08.30 -22 32 53.0  12.0
01 48 26.60 +05 04 17.0  30.0
01 48 29.68 +14 02 17.8  12.0
01 47 49.82 +22 38 52.1  12.0
01 48 29.55 +46 50 46.3  12.0
01 48 24.60 +50 16 28.0  12.0
01 48 29.40 +53 32 38.0  12.0
01 47 51.98 +00 06 58.6  12.0
01 48 00.32 -02 25 18.0  12.0
01 48 12.60 -25 52 35.0  12.0
01 47 43.05 -30 16 04.9  12.0
01 48 06.20 -34 54 29.0  12.0
01 49 23.90 +00 21 12.7  12.0
01 48 47.00 +06 22 09.0  30.0
01 48 44.30 +06 21 46.0  30.0
01 49 05.30 +13 04 54.0  30.0
01 49 26.70 +13 34 45.0  30.0
01 49 11.87 +14 03 01.8  20.0
01 49 05.18 +17 56 06.9  12.0
01 48 54.90 +19 05 04.0  30.0
01 49 44.40 +35 36 10.3  12.0
01 49 24.40 +37 21 26.2  12.0
01 49 13.50 -22 11 57.0  12.0
01 49 01.20 -26 01 01.0  12.0
01 50 34.70 +05 44 05.0  30.0
01 50 30.84 +06 08 42.7  12.0
01 49 50.90 +06 30 23.0  30.0
01 49 59.90 +15 06 32.0  12.0
01 50 47.40 +26 08 08.7  12.0
01 50 05.90 +26 59 06.8  12.0
01 50 03.33 +26 58 09.7  12.0
01 50 01.10 +27 23 35.0  12.0
01 50 12.72 +38 04 30.6  12.0
01 51 04.39 +63 58 28.3  12.0
01 52 05.45 +75 50 28.1  12.0
01 49 39.07 -07 41 41.4  12.0
01 49 51.17 -07 42 26.0  12.0
01 49 39.82 -10 54 09.7  12.0
01 50 06.60 -16 40 18.0  12.0
01 49 33.20 -28 38 17.0  12.0
01 51 19.70 +12 52 17.0  12.0
01 51 13.90 +15 11 55.0  30.0
01 51 39.20 +17 56 16.0  30.0
01 50 45.70 +20 17 01.0  12.0
01 51 14.21 +22 34 56.3  20.0
01 51 10.46 +27 00 57.0  12.0
01 51 43.61 +47 47 34.9  12.0
01 51 45.90 +61 16 50.0  12.0
01 52 04.00 +64 54 16.0  12.0
01 51 06.90 -06 50 39.0  12.0
01 50 34.20 -29 31 41.0  12.0
01 50 34.19 -29 32 42.6  12.0
01 50 38.41 -29 31 05.9  12.0
01 52 27.60 +04 27 48.0  30.0
01 52 47.70 +29 39 29.0  12.0
01 51 43.30 -10 30 11.0  20.0
01 51 51.80 -25 46 55.0  12.0
01 52 01.12 -29 41 02.5  12.0
01 51 43.60 -39 10 05.0  12.0
01 53 01.00 +16 41 15.0  30.0
01 53 19.70 +16 47 56.0  30.0
01 53 06.07 +20 39 26.5  12.0
01 53 09.91 -06 45 34.1  12.0
01 52 37.10 -12 34 16.0  12.0
01 53 10.27 -28 17 23.4  12.0
01 52 32.40 -33 39 49.3  12.0
01 52 32.20 -33 40 02.4  12.0
01 54 31.30 +04 21 58.0  30.0
01 54 21.90 +26 22 29.0  12.0
01 54 06.10 +32 45 09.0  12.0
01 54 54.50 +45 59 51.0  12.0
01 54 15.79 +48 51 21.2  12.0
01 54 57.50 +62 18 56.0  12.0
01 53 34.39 -01 18 10.0  12.0
01 54 05.44 -14 57 02.7  12.0
01 54 01.34 -14 58 55.3  12.0
01 54 02.70 -14 58 02.0  12.0
01 53 42.76 -33 30 56.1  12.0
01 53 48.80 -33 32 06.0  12.0
01 55 07.90 +03 38 25.0  12.0
01 55 01.90 +17 44 49.0  30.0
01 55 00.81 +22 28 53.6  12.0
01 54 56.40 +24 26 26.0  12.0
01 55 20.80 +26 21 30.0  12.0
01 55 04.39 +32 38 56.7  12.0
01 55 30.40 +43 46 02.0  12.0
01 55 28.77 +47 22 06.5  12.0
01 56 10.72 +65 27 41.1  12.0
01 56 42.09 +75 56 13.2  12.0
01 54 47.49 -02 03 28.0  12.0
01 55 18.40 -21 27 28.0  12.0
01 54 51.00 -25 48 26.0  12.0
01 54 49.26 -35 35 22.5  12.0
01 54 09.80 -43 27 16.0  20.0
01 55 59.22 +03 31 58.9  20.0
01 55 51.80 +04 22 18.0  30.0
01 56 08.84 +11 24 44.0  12.0
01 56 08.30 +13 56 10.0  30.0
01 56 08.78 +13 56 02.1  12.0
01 56 07.60 +15 33 18.0  12.0
01 56 30.40 +17 54 21.0  30.0
01 56 35.30 +21 03 03.0  12.0
01 55 56.80 +29 56 02.0  12.0
01 55 56.89 +30 16 24.1  12.0
01 56 36.73 +35 50 47.6  12.0
01 56 22.00 +42 02 26.0  12.0
01 56 13.80 -00 20 39.0  12.0
01 55 51.40 -22 01 26.0  12.0
01 55 19.20 -27 13 39.0  12.0
01 57 28.80 +17 49 44.0  30.0
01 57 38.68 +22 52 11.7  12.0
01 57 10.40 +28 51 30.0  12.0
01 57 16.24 +32 14 47.2  20.0
01 57 57.21 +68 48 27.7  20.0
01 57 28.00 -09 27 27.0  12.0
01 57 43.70 +02 09 57.0  12.0
01 57 55.80 +09 24 15.0  12.0
01 58 04.30 +11 47 31.0  30.0
01 58 09.06 +19 44 07.6  30.0
01 58 21.20 +22 15 07.0  12.0
01 59 13.75 +53 29 15.6  12.0
01 58 17.80 -01 17 20.0  12.0
01 58 14.80 -22 20 23.0  12.0
01 58 45.90 +11 50 43.0  12.0
01 59 09.30 +12 52 34.0  12.0
01 59 35.20 +14 25 57.9  12.0
01 59 20.06 +19 00 28.7  20.0
01 59 18.38 +21 00 38.4  12.0
01 59 45.60 +31 23 01.0  12.0
01 59 07.73 +41 11 39.0  20.0
01 59 08.32 +46 16 28.8  12.0
02 02 10.18 +79 49 00.4  12.0
01 58 32.40 -24 59 08.0  12.0
01 58 54.50 -27 36 09.0  12.0
02 00 46.10 +33 38 16.0  12.0
02 00 13.70 +41 10 58.0  12.0
02 00 38.50 +44 27 25.0  12.0
02 00 14.70 +45 51 13.0  12.0
02 00 56.60 +61 36 18.0  12.0
02 01 15.50 +05 18 19.0  30.0
02 01 23.40 +08 33 06.0  30.0
02 01 31.82 +13 44 23.4  12.0
02 01 33.30 +13 44 36.0  30.0
02 01 18.70 +19 50 34.0  30.0
02 01 26.80 +27 34 26.0  12.0
02 01 51.53 +53 22 32.2  12.0
02 02 17.52 +68 21 44.1  20.0
02 00 48.24 -15 08 56.8  12.0
02 00 27.80 -31 02 11.0  12.0
02 01 53.90 +06 29 28.0  12.0
02 03 13.65 +62 14 58.8  12.0
02 06 34.22 +83 25 01.5  12.0
02 01 46.90 -02 11 52.0  12.0
02 02 24.20 -09 39 06.0  12.0
02 01 52.94 -11 00 47.1  12.0
02 02 24.10 -15 32 15.0  12.0
02 01 25.40 -29 59 45.0  12.0
02 03 11.90 +11 10 43.0  12.0
02 03 35.90 +13 15 38.0  30.0
02 02 59.76 +19 44 55.8  30.0
02 03 28.82 +19 51 36.9  12.0
02 03 30.10 +19 51 36.0  12.0
02 03 32.18 +19 50 58.2  12.0
02 03 05.20 +21 00 40.0  12.0
02 03 41.50 +23 39 50.0  12.0
02 03 50.18 +39 32 39.3  12.0
02 04 36.33 +64 00 33.3  12.0
02 04 44.96 +66 52 48.2  12.0
02 02 53.40 -00 48 55.0  12.0
02 02 36.91 -03 10 05.2  12.0
02 02 56.23 -06 05 20.8  12.0
02 03 04.40 -12 33 10.0  12.0
02 03 00.61 -15 28 03.5  12.0
02 03 08.64 -18 26 42.1  12.0
02 02 28.50 -33 40 48.0  12.0
02 03 45.60 +04 20 59.0  12.0
02 04 29.00 +08 14 46.0  30.0
02 04 34.96 +19 53 44.9  30.0
02 04 50.95 +28 25 06.2  12.0
02 05 07.70 +48 23 35.0  12.0
02 04 50.95 +64 00 16.6  12.0
02 03 46.20 -08 11 01.0  12.0
02 04 06.14 -09 16 01.3  12.0
02 03 12.70 -33 47 31.0  12.0
02 05 08.91 +03 01 38.8  12.0
02 04 57.74 +11 41 47.0  12.0
02 04 57.90 +11 42 03.0  12.0
02 05 41.56 +23 46 44.4  12.0
02 05 37.41 +26 50 03.9  12.0
02 04 54.55 -06 55 09.2  12.0
02 05 10.60 -11 35 12.0  12.0
02 05 16.20 -18 01 13.0  12.0
02 05 20.17 -18 01 35.6  12.0
02 05 01.75 -19 20 04.1  12.0
02 05 07.41 -27 12 20.5  12.0
02 04 13.29 -30 41 02.8  12.0
02 05 57.00 +05 26 47.0  30.0
02 06 05.10 +06 00 28.0  30.0
02 06 16.90 +13 11 43.0  12.0
02 06 11.06 +15 18 58.2  12.0
02 06 08.44 +15 20 42.0  12.0
02 06 20.70 +18 12 13.0  30.0
02 06 41.04 +29 53 49.0  12.0
02 08 14.31 +72 06 51.5  12.0
02 06 03.20 -05 03 27.0  12.0
02 06 03.00 -05 11 22.0  12.0
02 06 17.70 -05 53 36.0  12.0
02 06 13.06 -09 13 09.0  12.0
02 06 13.06 -09 16 09.0  12.0
02 06 11.10 -12 55 04.0  12.0
02 05 37.32 -20 42 51.4  12.0
02 05 36.69 -28 49 00.2  12.0
02 06 51.17 +00 47 22.1  12.0
02 07 07.96 +06 58 53.9  12.0
02 07 06.80 +06 59 06.0  12.0
02 07 35.70 +11 16 55.0  12.0
02 07 00.66 +12 32 50.7  30.0
02 07 10.23 +29 31 44.5  12.0
02 06 54.20 +29 28 29.6  12.0
02 07 43.03 +45 45 34.8  12.0
02 07 22.99 +47 35 32.2  12.0
02 08 04.20 +60 46 02.0  12.0
02 07 07.00 -18 12 57.0  12.0
02 06 36.55 -23 38 41.5  12.0
02 07 02.94 -25 31 25.6  12.0
02 06 33.40 -28 42 02.0  12.0
02 06 21.10 -33 25 32.0  12.0
02 06 47.40 -37 38 29.0  12.0
02 08 10.00 +00 23 17.0  12.0
02 08 30.70 +08 13 18.0  12.0
02 08 33.91 +20 53 46.5  30.0
02 08 13.32 +29 47 34.0  12.0
02 07 57.98 +29 49 26.6  12.0
02 08 39.43 +50 27 03.9  12.0
02 09 37.20 +61 41 06.0  12.0
02 07 57.64 -05 27 17.2  12.0
02 08 23.10 -10 45 47.0  12.0
02 07 39.37 -22 44 58.4  12.0
02 09 28.70 +01 52 59.0  12.0
02 09 04.80 +07 49 57.0  12.0
02 09 42.07 +15 02 19.7  20.0
02 08 52.90 +16 03 40.0  12.0
02 09 41.90 +17 02 50.0  30.0
02 09 03.80 +27 16 47.6  12.0
02 09 36.60 +33 54 17.0  12.0
02 09 07.22 -03 08 06.0  12.0
02 09 16.84 -03 05 48.7  12.0
02 09 05.86 -09 52 10.6  12.0
02 08 14.60 -31 58 05.0  12.0
02 08 51.57 -33 04 25.0  12.0
02 09 48.90 +09 50 04.0  12.0
02 10 11.99 +15 32 29.1  20.0
02 10 16.56 +15 32 50.1  12.0
02 10 09.57 +39 11 25.3  20.0
02 10 10.70 +39 50 01.0  12.0
02 10 58.03 +50 07 53.0  12.0
02 10 56.30 +54 05 17.0  12.0
02 09 46.30 -01 37 32.0  12.0
02 10 16.40 -03 44 02.0  12.0
02 10 07.40 -10 57 59.0  12.0
02 09 30.91 -17 05 16.3  12.0
02 10 54.43 +02 03 05.9  12.0
02 11 26.70 +06 16 41.0  30.0
02 11 03.70 +18 33 51.0  30.0
02 10 51.92 +19 34 14.2  30.0
02 11 14.16 +20 52 28.6  30.0
02 11 13.20 +21 19 41.0  12.0
02 11 01.27 +37 39 59.0  12.0
02 12 11.00 +52 21 41.0  12.0
02 11 54.01 +62 23 13.9  20.0
02 12 40.28 +62 35 15.7  20.0
02 11 04.99 -06 44 45.7  12.0
02 11 08.11 -16 45 28.3  12.0
02 10 29.30 -19 03 36.0  12.0
02 11 17.40 -23 51 25.0  12.0
02 11 03.70 -37 45 06.0  12.0
02 12 25.60 +07 21 53.0  30.0
02 11 50.20 +13 01 07.0  12.0
02 12 04.80 +18 23 40.0  30.0
02 12 06.60 +18 40 15.0  30.0
02 12 00.76 +23 49 25.5  12.0
02 12 42.90 +24 54 03.0  12.0
02 13 15.20 +68 36 03.0  12.0
02 12 16.8  -02 21 55.4  12.0
02 11 50.47 -09 57 56.6  12.0
02 11 40.98 -11 22 36.5  12.0
02 11 53.20 -23 05 50.0  12.0
02 11 28.43 -23 28 23.4  12.0
02 12 10.27 -28 00 12.5  12.0
02 11 39.00 -41 40 41.0  20.0
02 12 56.40 +02 55 31.0  12.0
02 13 37.40 +05 18 43.0  12.0
02 13 20.10 +10 03 17.0  30.0
02 13 30.90 +15 57 09.0  12.0
02 13 21.00 +17 23 31.0  30.0
02 13 35.50 +19 14 23.0  30.0
02 12 59.40 +20 04 39.0  30.0
02 13 20.90 +25 03 04.0  12.0
02 13 53.50 +60 13 53.0  12.0
02 22 35.86 +86 17 23.9  12.0
02 22 51.97 +86 20 29.9  12.0
02 22 48.34 +86 18 51.3  12.0
04 19 03.70 +89 42 39.6  12.0
02 13 12.24 -04 57 19.2  12.0
02 13 19.89 -15 59 31.5  12.0
02 12 41.30 -18 36 01.0  12.0
02 12 34.60 -38 22 35.0  12.0
02 12 20.90 -43 01 31.0  20.0
02 13 45.50 +03 00 21.1  12.0
02 14 05.58 +05 10 23.3  12.0
02 14 13.20 +05 41 52.0  30.0
02 13 37.70 +05 47 54.0  30.0
02 14 41.10 +11 56 26.0  12.0
02 14 24.70 +13 57 07.0  12.0
02 14 26.88 +32 52 07.2  12.0
02 14 57.30 +35 06 37.0  12.0
02 15 00.01 +62 41 28.3  12.0
02 17 09.30 +79 40 46.8  12.0
02 17 33.04 +79 46 00.3  12.0
02 13 30.55 -25 25 19.8  12.0
02 13 52.60 -25 38 34.0  12.0
02 13 29.40 -33 58 14.0  12.0
02 13 18.90 -34 13 43.0  12.0
02 13 08.85 -35 03 28.5  12.0
02 13 06.1  -47 40 50.0  12.0
02 14 48.40 +03 33 53.0  12.0
02 15 20.20 +09 26 21.0  30.0
02 15 18.60 +36 17 49.0  12.0
02 16 28.40 +64 58 47.0  12.0
02 16 44.10 +17 49 51.0  30.0
02 16 43.40 +28 37 00.0  12.0
02 16 20.90 +38 04 42.0  12.0
02 17 02.51 +62 11 33.8  20.0
02 20 03.21 +80 04 42.4  12.0
02 16 21.00 -02 44 55.0  12.0
02 15 48.30 -13 13 28.0  12.0
02 15 48.63 -13 12 27.1  12.0
02 17 29.32 +05 18 23.5  12.0
02 17 26.30 +18 36 53.0  12.0
02 17 25.77 +18 37 05.3  12.0
02 17 05.40 +19 40 00.0  30.0
02 17 01.50 +28 04 53.0  12.0
02 17 43.39 +33 35 07.0  12.0
02 17 35.04 +35 17 21.8  12.0
02 17 37.90 +39 36 31.0  12.0
02 17 21.40 +42 16 03.0  12.0
02 17 33.79 +51 57 56.4  12.0
02 18 07.58 +59 05 34.4  12.0
02 16 32.35 -11 20 54.9  20.0
02 18 35.37 +02 56 07.3  12.0
02 17 59.63 +14 32 38.7  20.0
02 17 59.50 +15 22 33.0  12.0
02 18 48.10 +38 55 08.0  12.0
02 19 07.80 +42 32 44.0  12.0
02 22 13.13 +80 55 11.4  12.0
02 17 46.46 -00 30 25.8  12.0
02 17 45.00 -00 29 46.4  12.0
02 17 35.20 -17 57 46.0  12.0
02 17 37.68 -29 47 48.8  12.0
02 17 13.09 -43 35 03.6  20.0
02 19 11.00 +13 42 26.0  30.0
02 19 24.30 +13 58 08.0  12.0
02 19 11.60 +16 03 11.0  12.0
02 19 40.50 +18 06 34.0  12.0
02 19 33.74 +25 19 30.6  12.0
02 19 49.00 +33 48 26.0  12.0
02 19 01.11 +34 27 44.7  12.0
02 20 03.81 +40 35 41.7  12.0
02 19 30.26 +44 36 30.7  12.0
02 19 53.99 +61 08 56.1  12.0
02 20 26.31 +61 34 47.5  20.0
02 18 57.26 -01 49 08.2  12.0
02 18 50.64 -02 11 20.1  12.0
02 19 07.36 -02 52 49.6  12.0
02 19 28.36 -05 39 48.1  12.0
02 19 25.39 -05 39 12.3  12.0
02 18 54.38 -08 12 56.3  12.0
02 18 43.80 -24 48 18.0  12.0
02 20 08.10 +20 35 49.0  30.0
02 20 51.43 +25 09 32.3  12.0
02 20 14.50 +36 59 11.0  12.0
02 20 16.89 +41 57 53.8  12.0
02 20 12.12 +41 57 17.6  12.0
02 21 16.80 +61 03 14.2  12.0
02 19 28.51 -19 09 43.9  12.0
02 19 48.50 -36 43 16.0  12.0
02 21 03.69 +00 59 39.7  12.0
02 21 14.30 +09 13 12.0  12.0
02 20 47.60 +11 21 37.0  30.0
02 21 35.30 +12 27 37.0  12.0
02 20 57.30 +21 04 10.0  12.0
02 21 15.67 +25 16 58.5  20.0
02 21 48.70 +39 55 27.0  12.0
02 21 42.00 +48 45 20.0  12.0
02 21 52.60 +60 10 03.1  12.0
02 22 43.09 +62 35 15.8  20.0
02 20 55.42 -03 33 32.9  20.0
02 20 36.20 -18 29 41.0  12.0
02 20 20.31 -37 44 04.2  12.0
02 20 58.90 -38 33 07.0  12.0
02 22 01.96 +08 26 47.3  12.0
02 21 57.77 +08 27 11.0  20.0
02 21 52.94 +08 27 20.2  12.0
02 22 02.30 +13 33 38.0  12.0
02 21 55.90 +16 16 37.0  30.0
02 22 19.70 +16 45 18.0  30.0
02 22 16.77 +33 53 27.2  12.0
02 22 12.96 +33 54 43.4  12.0
02 23 03.18 +39 59 20.8  12.0
02 22 32.40 +42 20 44.0  12.0
02 23 02.19 +42 57 49.9  12.0
02 22 46.29 +45 30 32.8  12.0
02 23 03.43 +54 48 49.0  20.0
02 22 53.37 +60 31 09.8  20.0
02 23 11.38 +60 51 16.1  20.0
02 23 04.46 +60 58 20.1  20.0
02 22 59.15 +62 11 54.4  12.0
02 24 16.10 +70 30 31.0  12.0
02 21 43.08 -04 13 44.8  12.0
02 23 21.80 +06 39 51.0  30.0
02 23 11.50 +17 30 48.0  30.0
02 23 21.99 +32 11 49.2  20.0
02 23 43.30 +40 00 45.0  12.0
02 23 11.41 +42 59 31.4  12.0
02 24 09.97 +62 02 23.8  20.0
02 22 58.51 -02 42 52.2  12.0
02 23 04.56 -21 14 01.8  20.0
02 24 56.20 +34 30 25.0  12.0
02 24 30.10 +50 48 46.0  12.0
02 24 43.18 +60 32 46.2  20.0
02 25 15.21 +61 19 12.5  20.0
02 25 17.84 +62 00 39.6  12.0
02 25 40.55 +62 05 40.4  12.0
02 25 25.57 +62 00 10.7  12.0
02 25 30.85 +62 06 16.3  12.0
02 25 43.19 +62 06 12.4  12.0
02 25 45.16 +62 06 01.6  12.0
02 23 54.35 -14 11 09.7  12.0
02 23 43.60 -28 19 02.0  12.0
02 23 13.45 -33 16 10.5  12.0
02 23 49.10 -33 42 57.9  12.0
02 25 09.30 +19 58 35.0  30.0
02 24 54.15 +22 59 08.2  12.0
02 25 18.30 +26 53 14.0  12.0
02 25 32.13 +42 29 41.8  12.0
02 25 49.92 +42 31 09.1  12.0
02 25 07.30 -00 35 38.0  12.0
02 25 05.16 -05 36 47.9  12.0
02 25 08.80 -07 38 41.0  12.0
02 25 08.11 -11 46 02.3  12.0
02 25 03.50 -21 53 52.0  12.0
02 25 16.50 -22 15 22.0  12.0
02 25 04.39 -24 47 17.4  20.0
02 26 14.80 +02 05 19.0  12.0
02 26 19.30 +04 46 11.0  12.0
02 26 11.50 +17 44 16.0  30.0
02 26 17.20 +21 21 02.0  30.0
02 26 58.73 +51 20 09.7  12.0
02 27 04.00 +51 19 34.9  12.0
02 26 58.68 +51 20 09.6  12.0
02 27 03.84 +61 52 24.8  12.0
02 25 31.10 -14 15 35.4  12.0
02 25 28.92 -14 11 40.9  12.0
02 26 45.40 +09 51 33.0  12.0
02 27 23.90 +11 34 59.0  12.0
02 27 10.10 +19 14 09.0  30.0
02 27 11.80 +21 08 37.0  30.0
02 28 01.80 +37 03 38.0  12.0
02 28 22.99 +52 14 07.6  12.0
02 27 32.36 +52 33 43.5  12.0
02 28 28.30 +60 51 07.0  12.0
02 27 15.48 -12 47 01.9  12.0
02 27 17.09 -15 37 17.5  12.0
02 26 24.20 -17 10 20.0  12.0
02 27 06.40 -17 13 19.0  12.0
02 26 44.60 -42 55 19.0  20.0
02 26 00.62 -47 45 48.4  12.0
02 26 06.02 -47 45 19.9  12.0
02 28 06.09 +00 31 19.9  12.0
02 28 02.00 +09 39 56.0  30.0
02 28 11.14 +19 35 56.8  12.0
02 27 54.60 +21 54 34.0  30.0
02 28 33.60 +23 54 29.0  12.0
02 28 35.20 +29 43 32.0  12.0
02 28 30.32 +38 21 12.7  20.0
02 28 54.96 +43 00 55.4  12.0
02 28 42.18 +49 39 26.0  12.0
02 29 42.08 +60 02 08.4  20.0
02 28 00.70 -10 38 20.0  12.0
02 28 17.93 -17 12 37.6  12.0
02 27 20.40 -30 37 57.0  12.0
02 27 11.70 -31 58 19.0  12.0
02 27 16.30 -33 52 14.0  12.0
02 27 39.48 -34 01 25.4  12.0
02 27 36.24 -34 00 42.8  12.0
02 29 15.80 +08 38 15.0  30.0
02 29 02.60 +08 56 34.0  30.0
02 28 55.40 +13 10 18.0  12.0
02 29 49.90 +29 38 07.0  12.0
02 29 21.90 +47 00 27.0  12.0
02 29 57.80 +57 44 43.0  12.0
02 30 44.93 +61 05 16.9  20.0
02 29 05.71 -05 41 10.9  12.0
02 29 23.60 -10 28 30.0  12.0
02 29 17.20 -14 32 03.0  12.0
02 28 27.10 -28 13 30.0  12.0
02 28 31.20 -29 46 06.2  12.0
02 28 47.37 -29 49 58.5  12.0
02 30 42.63 +33 38 01.4  12.0
02 31 07.44 +40 03 30.7  12.0
02 30 23.48 -04 12 29.3  12.0
02 29 55.60 -10 31 54.0  12.0
02 29 39.26 -17 02 41.7  12.0
02 29 55.84 -33 10 38.4  20.0
02 30 38.84 +06 53 30.1  12.0
02 31 03.20 +17 37 26.0  30.0
02 31 58.90 +34 42 39.0  12.0
02 31 15.05 +37 42 57.2  12.0
02 31 48.30 +39 32 52.0  12.0
02 31 39.07 +41 09 59.2  12.0
02 30 42.83 -02 56 20.4  20.0
02 31 26.64 -04 21 35.7  12.0
02 30 56.30 -39 44 02.0  12.0
02 32 35.71 +06 32 37.7  12.0
02 32 25.10 +18 47 43.0  30.0
02 32 51.26 +27 15 01.1  12.0
02 32 28.40 +34 23 59.0  12.0
02 32 29.82 +35 30 54.8  12.0
02 32 53.56 +50 06 49.0  12.0
02 32 46.24 +50 07 36.0  12.0
02 31 41.18 -04 53 00.1  12.0
02 31 36.76 -04 53 19.5  12.0
02 31 30.76 -13 54 13.7  12.0
02 31 29.52 -14 39 29.5  12.0
02 31 32.64 -14 39 10.8  12.0
02 31 53.68 -23 52 10.6  12.0
02 31 09.30 -31 49 57.0  12.0
02 32 00.88 -37 32 41.8  12.0
02 32 39.21 +04 21 45.5  20.0
02 32 47.87 +06 44 08.6  12.0
02 33 19.50 +06 54 18.7  12.0
02 33 15.10 +08 03 19.0  30.0
02 32 46.10 +09 27 58.0  30.0
02 33 18.43 +12 30 46.6  12.0
02 33 27.45 +13 33 22.8  12.0
02 33 15.70 +23 03 00.0  12.0
02 33 42.47 +37 42 42.4  12.0
02 34 08.02 +61 40 40.0  20.0
02 32 39.90 -01 04 31.0  12.0
02 32 45.10 -02 33 57.0  12.0
02 33 18.67 -03 20 56.2  12.0
02 32 53.70 -06 45 54.0  12.0
02 33 21.67 -10 00 27.1  12.0
02 32 47.91 -11 33 33.6  12.0
02 33 16.63 -21 23 38.1  12.0
02 32 30.43 -24 22 05.5  12.0
02 32 23.78 -33 45 37.6  12.0
02 34 31.90 +08 00 40.0  12.0
02 34 00.40 +13 22 42.0  12.0
02 34 02.20 +13 51 47.0  12.0
02 33 50.40 +21 53 18.0  30.0
02 34 13.38 +29 18 40.4  20.0
02 34 24.40 +31 34 09.0  12.0
02 35 07.92 +40 41 39.3  12.0
02 35 00.33 +40 43 58.1  12.0
02 34 32.30 +47 12 01.0  12.0
02 35 13.40 +61 47 51.0  12.0
02 35 19.64 +62 57 12.6  20.0
02 35 42.69 +63 22 33.4  12.0
02 34 15.93 -09 35 15.6  12.0
02 33 24.60 -23 21 00.0  12.0
02 33 14.10 -29 56 17.0  12.0
02 33 15.40 -35 59 00.0  12.0
02 33 34.34 -39 02 42.2  20.0
02 35 24.90 +23 09 52.0  12.0
02 35 35.60 +29 09 05.0  12.0
02 36 00.50 +57 08 05.7  12.0
02 36 45.49 +60 55 49.3  20.0
02 37 16.72 +69 53 05.8  20.0
02 34 18.45 -31 44 26.5  12.0
02 34 36.30 -33 00 32.0  12.0
02 35 48.00 +08 49 03.0  30.0
02 36 16.00 +11 42 46.0  30.0
02 36 23.60 +14 01 53.0  30.0
02 36 27.50 +16 09 08.0  30.0
02 35 59.30 +17 11 56.0  30.0
02 36 34.94 +18 12 32.7  12.0
02 36 58.10 +44 59 05.9  12.0
02 37 04.22 +47 32 18.2  12.0
02 37 01.58 +48 07 47.6  12.0
02 37 04.61 +63 27 06.5  20.0
02 35 41.65 -08 00 04.2  12.0
02 35 43.30 -16 09 04.0  12.0
02 35 56.29 -28 50 46.6  12.0
02 37 34.7  +01 59 22.9  12.0
02 37 34.2  +02 00 25.5  12.0
02 36 48.30 +09 53 12.0  12.0
02 37 07.50 +15 50 11.0  30.0
02 37 24.90 +21 05 48.0  20.0
02 38 10.26 +62 08 57.2  20.0
02 39 33.69 +72 55 21.6  12.0
02 36 44.10 -25 29 25.0  20.0
02 37 07.75 -30 24 04.9  12.0
02 36 37.39 -36 08 35.1  12.0
02 38 30.50 +10 09 60.0  12.0
02 38 30.86 +10 10 09.6  12.0
02 38 14.59 +11 01 20.5  12.0
02 37 48.20 +12 58 56.0  30.0
02 38 30.40 +18 44 10.0  30.0
02 38 12.50 +27 25 25.0  12.0
02 38 45.80 +28 13 17.0  12.0
02 38 26.00 +48 24 23.0  12.0
02 38 18.69 -03 30 19.0  12.0
02 38 28.29 -06 16 15.2  12.0
02 37 44.00 -19 32 22.0  12.0
02 37 45.03 -36 05 48.7  12.0
02 38 39.02 +02 34 57.1  12.0
02 38 42.20 +10 35 06.0  30.0
02 39 28.40 +14 19 38.0  30.0
02 39 42.90 +57 11 05.0  12.0
02 41 10.60 +72 02 07.0  12.0
02 41 47.75 +75 09 46.3  20.0
02 39 11.80 -01 18 24.0  12.0
02 38 32.71 -06 40 37.5  12.0
02 38 49.00 -14 48 15.0  12.0
02 40 19.30 +05 31 18.0  12.0
02 40 27.80 +09 57 05.0  30.0
02 39 52.70 +12 26 38.0  30.0
02 39 49.10 +14 33 27.0  12.0
02 40 14.40 +15 39 07.0  30.0
02 40 29.30 +29 49 58.0  12.0
02 40 28.84 +43 48 00.2  12.0
02 41 11.50 +45 50 55.0  20.0
02 42 21.05 +68 57 03.2  20.0
02 40 14.40 -10 35 00.0  12.0
02 39 55.87 -13 01 41.0  12.0
02 39 46.20 -14 36 16.0  12.0
02 40 46.80 +08 32 54.0  30.0
02 41 21.80 +10 18 54.0  30.0
02 41 06.21 +26 57 59.1  12.0
02 41 55.03 +59 36 13.9  20.0
02 42 41.18 +62 59 24.5  20.0
02 42 55.33 +69 46 56.1  20.0
02 41 07.10 -17 16 59.0  12.0
02 41 18.21 -17 34 26.1  12.0
02 41 45.23 +00 26 35.4  20.0
02 41 45.10 +12 53 15.0  30.0
02 42 01.50 +12 48 49.0  30.0
02 42 13.54 +14 48 17.2  12.0
02 42 42.20 +18 56 50.0  30.0
02 42 48.40 +27 06 48.0  12.0
02 42 57.40 +39 44 59.0  12.0
02 43 05.28 +52 18 20.7  12.0
02 41 37.40 -04 17 60.0  12.0
02 41 37.90 -06 47 31.2  12.0
02 42 06.64 -22 27 25.9  12.0
02 42 03.20 -27 55 35.0  12.0
02 42 50.70 +13 22 16.0  30.0
02 43 35.10 +19 24 57.0  12.0
02 43 38.50 +22 25 26.0  30.0
02 43 42.50 +25 06 40.6  12.0
02 43 35.60 +26 40 15.0  12.0
02 43 44.06 +28 49 01.5  12.0
02 45 18.02 +70 55 44.3  12.0
02 45 10.89 +70 56 06.5  12.0
02 42 47.64 -01 57 49.3  12.0
02 42 46.00 -03 34 34.0  12.0
02 43 03.04 -09 35 02.1  12.0
02 42 34.40 -42 01 36.0  20.0
02 43 56.75 +26 06 25.6  12.0
02 44 40.40 +29 24 49.0  12.0
02 45 03.52 +36 05 00.0  12.0
02 44 36.06 +39 34 41.6  12.0
02 45 16.87 +45 06 37.2  12.0
02 44 21.27 +47 37 36.9  12.0
02 43 53.18 -03 05 08.8  12.0
02 43 32.61 -25 49 45.9  12.0
02 43 23.40 -29 36 58.0  12.0
02 43 53.10 -32 03 49.0  20.0
02 45 34.15 +01 08 17.2  12.0
02 45 26.10 +03 02 21.0  12.0
02 44 52.70 +11 28 17.0  30.0
02 45 57.20 +46 58 58.0  12.0
02 46 23.85 +61 33 19.9  20.0
02 47 07.32 +68 32 45.7  20.0
02 46 56.36 +69 04 33.2  20.0
02 44 33.20 -05 26 29.0  12.0
02 44 50.40 -05 48 15.0  12.0
02 44 25.10 -21 53 43.3  12.0
02 44 48.40 -35 23 02.0  20.0
02 44 26.10 -35 39 24.0  12.0
02 44 15.20 -37 47 14.0  12.0
02 43 45.4  -51 12 39.0  12.0
02 45 54.80 +07 37 49.0  12.0
02 46 27.40 +11 26 15.0  30.0
02 46 13.90 +13 06 04.0  20.0
02 46 17.49 +13 05 44.6  12.0
02 46 39.40 +15 41 28.0  30.0
02 46 12.92 +22 21 32.2  30.0
02 46 39.70 +29 42 49.0  12.0
02 46 28.48 +35 24 51.0  20.0
02 46 18.80 +44 11 47.0  12.0
02 47 30.85 +52 40 27.0  12.0
02 46 25.17 -00 29 55.3  20.0
02 46 23.70 -04 49 26.0  12.0
02 45 59.92 -07 34 43.1  20.0
02 45 40.32 -15 21 40.1  20.0
02 45 52.90 -19 25 48.0  12.0
02 45 38.19 -20 36 39.6  12.0
02 45 32.66 -20 40 09.9  12.0
02 45 40.30 -21 14 12.0  12.0
02 45 19.12 -22 25 04.8  12.0
02 47 39.90 +10 04 28.0  30.0
02 47 28.10 +22 52 08.0  30.0
02 47 42.93 +28 24 06.0  12.0
02 47 32.50 +37 54 43.0  12.0
02 48 14.29 +60 23 37.3  12.0
02 48 32.52 +69 23 46.5  20.0
02 51 04.54 +79 13 49.9  12.0
02 47 16.12 -05 54 39.4  12.0
02 46 58.72 -13 31 19.9  12.0
02 46 19.05 -30 16 29.6  20.0
02 46 46.41 -33 51 28.4  12.0
02 46 12.20 -35 20 59.0  12.0
02 46 24.10 -37 41 25.0  12.0
02 47 47.80 +01 31 19.0  12.0
02 48 34.00 +09 38 48.0  12.0
02 48 21.60 +20 02 38.0  12.0
02 48 04.20 +21 47 24.0  30.0
02 48 30.35 +25 12 25.6  12.0
02 48 42.32 +29 55 55.7  12.0
02 49 07.21 +51 01 35.4  12.0
02 48 48.26 +58 08 40.9  12.0
02 49 14.67 +62 40 06.9  20.0
02 49 25.93 +62 46 13.1  20.0
02 47 27.93 -17 59 08.6  12.0
02 47 56.07 -18 13 58.4  12.0
02 47 29.18 -17 57 58.1  12.0
02 47 47.80 -26 09 28.0  12.0
02 47 59.80 -29 31 18.0  12.0
02 47 56.88 -31 32 08.6  12.0
02 49 00.70 +03 24 50.0  12.0
02 48 58.40 +06 41 54.0  12.0
02 49 10.40 +18 19 52.0  30.0
02 49 09.80 +22 08 17.0  30.0
02 49 31.56 +22 17 26.5  30.0
02 49 49.90 +32 25 38.0  12.0
02 49 57.00 +33 32 40.2  12.0
02 50 09.36 +39 34 43.8  12.0
02 49 23.94 +43 04 26.7  12.0
02 49 57.50 +60 27 53.0  12.0
02 50 35.20 +65 56 16.0  12.0
02 49 17.80 -04 14 10.0  12.0
02 49 16.53 -12 35 29.9  12.0
02 49 01.30 -19 28 46.0  20.0
02 48 52.98 -33 56 21.8  12.0
02 47 59.95 -38 43 28.8  12.0
02 49 39.20 +04 40 35.0  12.0
02 50 43.90 +11 20 38.0  12.0
02 50 12.00 +18 54 16.0  30.0
02 50 21.04 +39 34 25.1  12.0
02 51 11.00 +40 42 17.0  12.0
02 50 40.52 +41 40 17.2  20.0
02 51 17.68 +46 45 04.3  12.0
02 50 50.70 +47 03 22.0  12.0
02 51 25.91 +59 05 06.9  20.0
02 51 58.69 +67 41 33.9  20.0
02 51 54.33 +70 41 14.9  20.0
02 54 18.37 +79 11 47.7  12.0
02 49 35.41 -07 59 21.0  12.0
02 50 01.27 -09 28 27.6  12.0
02 49 52.08 -09 45 58.9  12.0
02 49 51.50 -15 59 57.0  12.0
02 49 31.63 -20 31 44.6  12.0
02 49 56.20 -30 23 46.0  12.0
02 49 07.27 -31 17 27.8  20.0
02 49 27.84 -32 13 15.3  12.0
02 51 02.90 +06 12 09.0  12.0
02 51 41.64 +15 50 17.0  12.0
02 51 34.60 +19 50 02.0  30.0
02 51 52.54 +22 58 42.1  30.0
02 51 29.10 +46 56 52.0  12.0
02 52 05.30 +60 00 50.0  12.0
02 51 57.02 +60 24 18.1  20.0
02 52 33.20 +67 06 07.0  12.0
02 53 08.48 +71 03 54.4  20.0
02 50 40.40 -31 35 44.0  12.0
02 52 10.00 +02 54 22.0  12.0
02 52 19.80 +12 56 35.0  12.0
02 51 41.61 +15 50 17.2  12.0
02 53 49.24 +59 28 05.8  12.0
02 53 38.14 +62 13 31.5  20.0
02 53 18.03 +62 26 03.6  20.0
02 53 52.61 +62 44 15.1  20.0
02 51 23.57 -18 34 43.3  12.0
02 51 32.70 -26 06 18.0  12.0
02 51 47.35 -37 01 56.7  12.0
02 51 32.00 -42 36 18.0  20.0
02 53 16.58 +02 26 36.1  12.0
02 53 41.39 +13 00 53.1  20.0
02 53 43.10 +27 09 16.0  12.0
02 54 18.23 +60 47 15.4  20.0
02 54 48.95 +69 52 11.5  20.0
02 52 24.70 -07 56 28.0  12.0
02 52 52.97 -29 57 31.8  12.0
02 53 41.82 +01 00 51.8  12.0
02 54 25.20 +13 57 31.0  30.0
02 53 51.45 +19 05 31.0  12.0
02 53 51.60 +19 05 33.0  12.0
02 54 00.48 +19 06 31.4  12.0
02 53 57.84 +20 14 55.6  12.0
02 53 58.20 +20 15 02.0  12.0
02 53 51.80 +21 07 14.0  30.0
02 54 10.30 +21 23 55.0  30.0
02 55 16.77 +48 06 47.9  12.0
02 55 11.42 +57 40 07.5  12.0
02 55 22.26 +61 27 22.7  20.0
02 55 50.54 +69 05 15.3  20.0
02 58 37.56 +79 43 07.1  12.0
02 53 37.03 -12 16 44.3  12.0
02 53 22.60 -17 32 51.0  12.0
02 53 47.80 -19 59 45.0  12.0
02 53 16.72 -27 09 13.1  12.0
02 55 10.50 +02 53 41.0  12.0
02 55 16.00 +03 04 03.0  12.0
02 55 11.49 +06 36 15.8  12.0
02 55 14.30 +14 56 42.0  12.0
02 55 41.30 +25 33 55.2  12.0
02 55 56.40 +43 42 34.0  12.0
02 56 29.91 +61 16 58.6  20.0
02 56 55.33 +69 53 02.3  20.0
02 55 12.26 -00 11 01.8  20.0
02 55 17.44 -03 21 44.7  12.0
02 54 32.71 -22 50 34.4  12.0
02 54 55.69 -24 27 52.3  12.0
02 54 47.61 -30 42 19.9  12.0
02 53 55.90 -41 41 10.0  20.0
02 56 12.84 +06 35 10.0  12.0
02 56 25.10 +06 56 29.0  12.0
02 56 07.60 +06 35 50.0  12.0
02 56 09.90 +10 55 23.0  12.0
02 56 06.40 +14 31 42.0  30.0
02 56 02.20 +18 12 44.0  30.0
02 56 21.93 +23 19 37.6  12.0
02 57 49.20 +68 18 31.4  20.0
02 56 23.87 -01 27 44.4  12.0
02 56 05.08 -06 59 22.3  12.0
02 55 52.30 -20 27 45.0  12.0
02 55 44.42 -25 47 39.4  12.0
02 55 57.36 -32 00 43.7  12.0
02 56 44.70 +09 28 59.0  12.0
02 56 44.92 +09 29 10.4  12.0
02 57 50.90 +40 50 24.0  12.0
02 57 36.10 +41 07 46.0  12.0
02 57 56.50 +55 45 04.0  12.0
02 57 57.00 +59 21 46.6  12.0
02 56 57.38 -20 51 52.3  12.0
02 56 13.60 -23 24 53.0  12.0
02 56 37.83 -24 42 33.3  20.0
02 56 16.83 -26 10 34.1  12.0
02 57 40.27 +06 04 02.4  12.0
02 57 46.10 +06 01 00.6  12.0
02 58 20.00 +11 36 41.0  30.0
02 58 31.70 +13 34 16.0  30.0
02 58 09.50 +13 52 08.0  30.0
02 57 54.50 +19 44 41.0  30.0
02 58 47.80 +24 22 35.0  30.0
02 58 32.70 +35 42 54.0  12.0
02 58 57.55 +50 21 30.2  12.0
02 59 05.90 +50 53 44.0  12.0
02 59 10.65 +63 40 07.3  12.0
03 00 13.76 +69 08 42.7  20.0
03 00 36.40 +74 39 10.0  12.0
03 02 09.17 +78 43 24.0  12.0
02 57 44.10 -04 00 14.0  12.0
02 57 26.47 -11 06 52.8  12.0
02 57 21.00 -24 33 00.0  12.0
02 57 27.96 -24 33 44.8  12.0
02 57 40.03 -26 00 14.3  12.0
02 59 26.60 +03 30 17.0  12.0
02 58 37.65 +03 50 59.6  12.0
02 58 40.73 +05 48 37.6  12.0
02 58 59.88 +07 59 44.8  12.0
02 59 20.70 +09 37 50.0  30.0
02 59 20.60 +09 50 32.0  30.0
02 59 10.90 +24 34 08.0  30.0
02 59 42.43 +32 37 16.5  12.0
02 59 31.61 +35 56 30.1  20.0
02 59 58.62 +36 49 13.7  20.0
03 00 15.08 +61 52 18.4  20.0
03 00 56.36 +67 47 13.6  20.0
03 01 22.88 +68 46 00.8  20.0
03 02 48.71 +79 37 28.2  12.0
02 59 28.51 -00 18 00.0  12.0
02 59 22.30 -06 12 40.0  12.0
02 58 51.73 -23 29 50.0  12.0
02 59 51.64 +01 27 40.7  12.0
03 00 03.60 +18 18 51.0  30.0
03 00 34.90 +18 46 42.0  30.0
03 00 21.60 +29 54 22.5  12.0
03 00 32.23 +36 21 33.4  12.0
03 00 32.25 +36 21 19.6  12.0
03 01 13.48 +45 52 19.4  12.0
03 01 25.66 +50 35 04.5  20.0
03 00 34.50 +50 37 19.0  12.0
03 01 45.98 +64 22 49.3  12.0
02 59 39.67 -23 29 47.8  12.0
02 59 25.90 -39 40 43.0  12.0
03 00 41.70 +06 29 35.0  12.0
03 00 50.60 +15 54 47.0  12.0
03 01 46.00 +24 42 53.0  30.0
03 01 37.17 +25 41 54.4  12.0
03 01 39.55 +25 42 24.8  12.0
03 01 34.60 +41 29 14.5  20.0
03 01 35.00 +44 30 40.0  12.0
03 01 56.80 +59 42 60.0  20.0
03 01 59.04 +60 00 34.4  20.0
03 03 01.29 +66 05 57.6  12.0
03 03 01.90 +69 29 54.3  20.0
03 04 56.84 +79 30 52.2  12.0
03 00 55.00 -19 07 55.0  12.0
03 00 27.40 -22 41 19.5  12.0
03 00 34.08 -30 56 41.0  12.0
03 01 00.32 -31 37 33.1  12.0
02 59 58.43 -36 56 29.4  20.0
03 01 46.60 +03 30 12.0  12.0
03 01 48.70 +07 25 10.0  12.0
03 02 04.20 +09 33 01.0  30.0
03 02 16.60 +13 39 38.0  30.0
03 02 38.90 +22 53 43.7  12.0
03 02 11.80 +24 34 25.0  30.0
03 03 17.19 +60 27 52.1  20.0
03 04 10.43 +69 19 54.3  12.0
03 06 00.51 +79 33 53.5  12.0
03 02 07.89 -04 37 49.7  12.0
03 01 27.31 -25 03 52.4  12.0
03 01 15.67 -25 05 39.9  12.0
03 01 33.96 -29 22 59.5  12.0
03 02 59.31 +02 15 26.9  12.0
03 03 06.31 +06 03 00.2  12.0
03 03 04.12 +07 54 41.4  12.0
03 03 04.70 +10 16 12.0  30.0
03 03 42.59 +10 54 06.1  12.0
03 03 27.60 +24 59 42.0  30.0
03 03 34.87 +26 45 38.6  12.0
03 03 17.75 +27 53 34.3  12.0
03 04 27.17 +61 15 37.7  20.0
03 04 18.09 +62 19 25.2  20.0
03 04 29.81 +62 34 57.1  20.0
03 05 03.43 +63 19 33.3  12.0
03 04 21.15 +65 56 15.9  12.0
03 05 32.16 +68 44 03.6  20.0
03 06 05.40 +74 05 08.0  12.0
03 02 46.10 -06 21 02.0  12.0
03 02 50.70 -18 24 17.0  12.0
03 02 45.60 -20 22 15.0  12.0
03 02 37.58 -22 52 01.7  20.0
03 02 28.12 -29 10 54.8  12.0
03 04 00.60 +06 56 29.0  12.0
03 04 09.24 +07 00 07.9  12.0
03 04 00.90 +09 41 49.0  12.0
03 03 42.80 +10 54 19.0  30.0
03 04 41.80 +14 40 48.0  30.0
03 04 03.10 +24 56 05.0  30.0
03 04 20.40 +31 28 08.0  12.0
03 05 43.63 +62 20 21.1  20.0
03 05 53.40 +62 57 20.0  12.0
03 06 29.05 +69 38 04.5  20.0
03 06 59.34 +75 53 29.3  12.0
03 07 35.84 +77 35 04.7  12.0
03 03 56.50 -12 05 46.0  12.0
03 03 56.92 -31 03 24.4  12.0
03 03 21.20 -35 33 46.0  12.0
03 04 51.27 +18 35 26.3  20.0
03 05 06.20 +20 50 58.0  30.0
03 05 39.00 +22 54 02.0  12.0
03 04 58.08 +25 51 47.7  12.0
03 05 22.50 +31 29 38.0  12.0
03 05 38.71 +34 21 58.6  12.0
03 05 34.29 +40 42 22.6  12.0
03 05 31.68 +40 41 48.3  12.0
03 05 48.83 +44 04 17.3  12.0
03 05 34.02 +48 10 27.8  12.0
03 05 48.21 +50 36 24.9  12.0
03 06 46.88 +62 16 07.5  20.0
03 05 09.00 -07 01 26.0  12.0
03 04 36.80 -17 47 06.0  12.0
03 04 56.54 -23 57 49.5  12.0
03 04 51.60 -25 40 16.0  12.0
03 04 21.70 -27 11 09.0  12.0
03 04 23.0  -28 31 23.5  12.0
03 04 22.95 -28 31 23.5  20.0
03 06 32.21 +03 30 15.3  12.0
03 06 32.76 +44 43 10.0  20.0
03 07 23.61 +60 45 22.0  12.0
03 05 30.43 -12 35 23.5  12.0
03 06 01.30 -13 07 18.0  12.0
03 05 21.27 -16 05 25.1  12.0
03 05 21.93 -20 24 08.5  12.0
03 05 22.60 -23 34 33.0  12.0
03 05 16.10 -34 16 12.0  12.0
03 06 59.10 +23 26 10.0  30.0
03 07 24.10 +23 49 02.0  30.0
03 08 21.81 +62 17 58.6  20.0
03 06 47.80 -09 15 00.0  12.0
03 06 32.60 -10 22 34.0  12.0
03 06 57.49 -11 24 40.5  12.0
03 06 53.30 -12 06 27.4  12.0
03 06 43.40 -20 35 38.0  12.0
03 06 32.30 -26 04 31.0  12.0
03 07 50.64 +02 07 20.7  12.0
03 08 27.45 +03 21 44.9  12.0
03 08 31.60 +03 24 19.5  12.0
03 07 46.32 +12 21 01.3  12.0
03 07 46.40 +12 21 14.0  12.0
03 08 22.00 +13 08 06.5  12.0
03 07 50.80 +16 09 43.0  30.0
03 08 52.80 +24 29 24.0  30.0
03 09 17.06 +56 39 50.0  12.0
03 09 06.14 +56 43 06.9  12.0
03 09 14.81 +61 44 30.0  20.0
03 09 15.95 +62 24 29.3  20.0
03 10 16.20 +65 05 16.0  12.0
03 07 47.42 -05 12 43.9  12.0
03 08 17.49 -07 21 23.2  12.0
03 07 23.10 -12 58 14.0  12.0
03 07 48.79 -15 27 32.5  12.0
03 07 44.90 -15 28 08.7  12.0
03 07 32.71 -16 39 04.7  12.0
03 07 24.26 -16 40 21.7  12.0
03 07 30.62 -16 39 59.6  12.0
03 07 54.20 -17 48 09.0  12.0
03 07 30.40 -22 25 30.0  12.0
03 07 37.96 -24 29 52.0  12.0
03 07 08.50 -30 36 28.2  12.0
03 09 09.00 +12 13 12.0  30.0
03 09 41.20 +25 20 59.0  30.0
03 09 38.56 +25 21 21.1  30.0
03 09 43.81 +25 20 53.3  30.0
03 09 52.80 +34 00 09.2  12.0
03 10 42.10 +56 34 50.0  12.0
03 10 18.90 +61 19 04.0  12.0
03 08 56.74 -02 57 18.7  12.0
03 09 22.44 -05 21 14.8  12.0
03 09 26.51 -07 45 23.2  20.0
03 09 19.60 -10 38 35.0  12.0
03 08 15.19 -28 54 06.6  12.0
03 10 12.60 +01 12 55.0  12.0
03 10 47.78 +18 54 23.3  12.0
03 09 59.22 +19 12 05.8  20.0
03 10 22.20 +24 05 40.0  30.0
03 10 45.72 +30 29 02.4  12.0
03 10 31.05 +36 25 04.3  12.0
03 11 02.10 +38 26 18.0  12.0
03 10 55.32 +44 12 38.4  12.0
03 11 42.93 +55 03 43.6  12.0
03 11 25.68 +55 15 57.6  12.0
03 09 38.90 -07 44 56.0  20.0
03 10 02.10 -30 19 36.0  12.0
03 11 40.80 +25 30 08.0  30.0
03 11 45.61 +30 06 19.4  12.0
03 12 11.75 +38 49 08.9  12.0
03 10 30.12 -08 50 35.5  12.0
03 11 14.63 -08 55 19.7  12.0
03 10 26.88 -08 51 23.8  12.0
03 10 43.30 -11 44 46.0  12.0
03 10 42.90 -13 45 20.0  20.0
03 10 28.90 -21 44 12.0  12.0
03 10 37.70 -29 06 43.0  12.0
03 10 14.97 -31 59 17.8  12.0
03 12 02.70 +04 14 27.0  12.0
03 11 54.36 +05 51 49.0  12.0
03 12 16.60 +15 29 09.0  12.0
03 11 56.88 +15 32 57.4  12.0
03 12 40.53 +20 11 42.5  20.0
03 12 36.20 +24 23 31.0  30.0
03 12 38.70 +45 13 10.0  12.0
03 12 59.00 +46 35 25.0  12.0
03 12 43.60 +52 13 44.0  12.0
03 13 18.04 +62 42 17.6  20.0
03 11 50.70 -04 38 14.0  12.0
03 12 16.36 -09 14 15.6  12.0
03 11 44.00 -13 11 31.0  20.0
03 12 13.70 -17 25 05.0  12.0
03 11 22.94 -23 43 11.8  12.0
03 11 53.20 -31 29 55.0  12.0
03 11 53.64 -33 54 51.0  12.0
03 11 49.27 -37 42 54.2  12.0
03 13 11.70 +11 26 22.8  12.0
03 13 42.70 +19 49 26.0  12.0
03 13 14.81 +22 05 30.7  12.0
03 13 35.18 +25 00 43.1  30.0
03 13 23.34 +26 25 19.7  12.0
03 13 42.00 +30 22 34.0  12.0
03 13 43.53 +50 53 55.0  12.0
03 12 36.80 -36 28 20.0  12.0
03 12 42.80 -36 31 53.0  12.0
03 12 18.16 -39 30 32.4  12.0
03 13 45.90 +01 10 16.0  12.0
03 13 53.50 +05 58 05.0  12.0
03 14 30.70 +07 23 11.0  12.0
03 13 43.00 +08 08 28.6  12.0
03 14 34.60 +12 18 19.0  30.0
03 14 05.80 +12 49 27.0  30.0
03 13 54.30 +20 20 34.0  30.0
03 13 54.30 +22 21 10.0  30.0
03 14 48.40 +24 05 05.0  30.0
03 14 38.81 +36 31 15.1  12.0
03 15 01.48 +42 02 08.8  12.0
03 15 31.90 +60 50 37.0  12.0
03 14 09.38 -09 09 44.2  12.0
03 14 06.09 -09 09 46.4  12.0
03 13 13.45 -29 47 04.7  12.0
03 15 36.60 +07 07 42.0  12.0
03 14 55.40 +18 13 54.0  30.0
03 15 28.30 +33 50 12.0  12.0
03 16 37.90 +59 06 07.0  12.0
03 15 22.60 -03 16 51.0  20.0
03 14 47.25 -30 30 12.5  12.0
03 13 56.90 -39 53 47.0  12.0
03 16 20.00 +16 57 37.0  30.0
03 16 18.37 +32 04 43.0  12.0
03 17 46.51 +68 25 01.8  12.0
03 17 40.89 +68 24 16.6  12.0
03 18 13.57 +71 40 46.3  12.0
03 16 00.74 -02 25 38.5  20.0
03 16 24.60 -03 21 30.0  12.0
03 16 03.70 -06 05 58.0  12.0
03 16 05.90 -26 58 59.7  12.0
03 15 49.90 -36 45 00.0  12.0
03 17 06.26 +06 55 46.7  12.0
03 17 14.49 +08 46 27.1  12.0
03 17 10.70 +12 04 13.0  30.0
03 17 24.90 +12 12 13.0  30.0
03 17 54.50 +25 07 05.0  30.0
03 17 21.46 +38 11 48.2  12.0
03 18 16.00 +41 53 14.0  12.0
03 18 16.00 +41 51 43.1  12.0
03 18 10.14 +41 57 04.7  12.0
03 17 45.45 +44 01 27.4  12.0
03 17 40.80 +44 00 48.0  12.0
03 17 33.10 +49 17 36.0  12.0
03 18 30.67 +05 18 59.2  12.0
03 18 26.44 +05 18 10.0  12.0
03 18 32.80 +21 40 40.0  30.0
03 18 36.50 +28 15 29.0  12.0
03 18 48.16 +41 49 36.6  12.0
03 18 58.65 +55 03 01.7  12.0
03 20 55.51 +73 31 12.9  12.0
03 17 28.05 -14 30 40.6  12.0
03 18 05.23 -20 20 18.4  12.0
03 17 49.11 -24 49 19.3  12.0
03 18 38.97 +04 41 40.6  12.0
03 18 41.95 +04 41 37.0  12.0
03 19 04.80 +11 43 12.0  30.0
03 18 57.40 +13 17 41.0  30.0
03 19 38.26 +29 08 28.6  12.0
03 20 03.04 +31 07 34.2  12.0
03 20 13.05 +54 50 08.8  12.0
03 20 47.08 +55 30 53.0  12.0
03 21 34.22 +73 30 30.0  12.0
03 21 34.22 +73 30 30.0  12.0
03 19 04.90 -04 12 01.0  12.0
03 18 12.16 -25 35 09.8  12.0
03 18 41.50 -35 25 45.0  12.0
03 19 37.40 +02 35 16.0  12.0
03 20 45.20 +22 19 36.0  30.0
03 20 11.16 +33 21 01.2  12.0
03 20 24.20 +36 22 34.0  12.0
03 21 39.69 +57 29 47.3  12.0
03 20 16.50 -13 34 39.0  12.0
03 18 08.10 -66 30 27.0  12.0
03 21 17.04 +00 48 03.1  12.0
03 21 42.84 +12 20 49.6  12.0
03 21 09.87 +18 07 56.6  12.0
03 21 54.43 +43 47 50.1  12.0
03 22 05.20 +51 26 35.0  12.0
03 22 55.10 +59 55 02.0  12.0
03 23 42.74 +68 59 09.6  12.0
03 24 11.52 +74 11 18.5  12.0
03 24 18.36 +74 11 26.2  12.0
03 21 15.50 -03 01 46.0  12.0
03 20 43.81 -25 40 01.8  12.0
03 20 23.10 -31 25 04.3  12.0
03 20 33.40 -36 57 19.8  12.0
03 20 45.56 -38 22 23.2  12.0
03 22 26.90 +11 28 41.0  30.0
03 22 23.70 +15 16 25.8  12.0
03 22 23.44 +17 48 41.9  12.0
03 22 18.76 +17 46 57.1  12.0
03 22 18.57 +17 47 02.5  12.0
03 22 45.50 +21 07 48.0  30.0
03 22 37.74 +23 50 47.6  30.0
03 22 44.57 +34 18 31.9  12.0
03 23 06.33 +34 57 55.0  12.0
03 23 05.73 +36 51 16.0  12.0
03 23 10.05 +38 10 01.2  12.0
03 24 27.20 +68 47 18.0  12.0
03 22 06.55 -15 24 00.2  20.0
03 21 28.08 -21 14 05.2  12.0
03 21 39.10 -36 58 39.0  12.0
03 21 03.43 -37 06 06.0  20.0
03 21 06.30 -37 08 17.0  12.0
03 21 02.44 -37 10 25.3  12.0
03 21 22.8  -45 10 05.0  12.0
03 22 55.60 +03 00 27.0  12.0
03 23 20.30 +12 05 36.0  30.0
03 23 50.80 +34 23 25.0  12.0
03 23 53.20 +52 45 08.0  12.0
03 25 03.80 +63 29 27.0  12.0
03 23 04.89 -26 09 45.9  12.0
03 23 00.96 -26 36 13.8  12.0
03 22 02.1  -37 06 28.6  20.0
03 22 41.52 -37 12 33.5  12.0
03 22 41.24 -37 15 07.2  20.0
03 22 43.13 -37 21 55.6  20.0
03 22 03.02 -37 17 57.5  20.0
03 21 58.14 -37 18 33.0  20.0
03 22 41.63 -37 12 25.6  20.0
03 24 07.70 +04 42 02.0  12.0
03 24 18.10 +08 29 05.6  12.0
03 24 40.50 +22 09 51.0  30.0
03 24 40.58 +25 17 58.6  30.0
03 26 32.80 +67 15 47.0  12.0
03 23 56.42 -01 08 37.5  20.0
03 24 01.34 -10 49 17.0  12.0
03 24 05.42 -10 48 42.0  12.0
03 23 55.94 -12 35 17.1  12.0
03 23 19.82 -37 10 55.0  12.0
03 24 48.16 +03 49 53.8  12.0
03 25 26.60 +21 29 49.0  30.0
03 25 04.10 +24 44 42.0  30.0
03 25 00.20 +26 23 54.0  30.0
03 25 24.55 +34 25 15.2  12.0
03 25 51.31 +39 18 19.4  12.0
03 28 06.21 +71 20 55.1  12.0
03 24 41.40 -03 25 03.0  12.0
03 25 14.90 -11 04 55.0  12.0
03 24 56.40 -32 27 34.0  12.0
03 24 21.90 -37 16 39.0  12.0
03 23 23.55 -60 41 06.8  12.0
03 26 28.27 +05 39 11.7  12.0
03 25 46.00 +08 40 48.0  12.0
03 26 35.30 +09 11 05.2  20.0
03 26 24.38 +21 03 30.5  12.0
03 26 24.70 +21 03 24.0  12.0
03 26 39.90 +41 51 50.0  12.0
03 26 36.29 +41 52 46.8  12.0
03 27 08.01 +42 19 25.3  12.0
03 27 21.14 +55 20 30.0  12.0
03 27 28.00 +55 24 00.8  12.0
03 27 35.20 +56 15 15.0  12.0
03 27 07.50 +60 11 51.5  20.0
03 25 33.95 -39 27 27.0  20.0
03 25 32.10 -42 07 47.0  20.0
03 27 08.70 +06 41 35.0  12.0
03 26 51.00 +15 29 59.0  30.0
03 27 42.17 +30 11 40.7  20.0
03 28 36.02 +53 09 07.0  12.0
03 28 30.50 +53 31 55.8  12.0
03 27 18.55 -12 30 35.6  12.0
03 27 04.46 -22 39 40.5  12.0
03 26 28.63 -23 23 28.5  12.0
03 25 22.59 -56 31 20.7  12.0
03 27 49.87 +02 33 11.7  12.0
03 28 29.40 +14 43 18.0  30.0
03 28 14.90 +18 10 55.9  12.0
03 28 13.80 +18 11 11.0  30.0
03 28 36.10 +29 21 57.0  12.0
03 28 31.89 +37 01 18.4  12.0
03 29 02.61 +39 29 34.8  12.0
03 28 31.60 +46 17 55.0  12.0
03 28 47.16 +53 28 58.1  12.0
03 29 43.78 +58 19 53.2  20.0
03 27 50.90 -09 29 17.1  12.0
03 28 15.88 -12 18 03.5  12.0
03 27 25.75 -35 25 14.1  12.0
03 27 13.65 -39 30 04.4  12.0
03 29 13.80 +32 35 57.0  12.0
03 29 33.92 +39 47 24.1  12.0
03 30 21.00 +45 44 53.6  12.0
03 29 56.70 +52 50 54.0  12.0
03 29 52.10 +53 32 31.0  12.0
03 29 47.00 +01 43 19.0  12.0
03 29 51.00 +12 51 54.0  30.0
03 30 20.80 +18 39 24.0  12.0
03 29 58.80 +24 16 56.0  30.0
03 30 31.20 +24 47 50.0  30.0
03 30 10.10 +28 39 12.0  12.0
03 30 26.90 +41 01 51.0  12.0
03 30 32.20 +43 40 10.0  12.0
03 30 55.90 +47 29 44.0  12.0
03 30 46.24 +48 55 17.9  12.0
03 32 08.80 +62 47 43.0  12.0
03 30 06.60 -16 38 59.0  12.0
03 29 40.07 -24 44 52.0  12.0
03 29 11.38 -26 00 20.9  12.0
03 29 57.20 -31 29 06.0  12.0
03 30 47.20 +14 04 59.0  12.0
03 31 11.20 +17 13 41.0  12.0
03 31 00.19 +20 49 23.4  12.0
03 31 06.50 +24 58 42.0  30.0
03 32 25.60 +55 54 56.0  12.0
03 33 16.90 +70 13 32.0  12.0
03 34 30.70 +74 10 29.0  12.0
03 44 28.17 +86 20 44.5  12.0
03 31 13.10 -03 03 22.0  12.0
03 30 34.90 -07 49 31.0  12.0
03 30 36.62 -14 25 31.9  20.0
03 30 32.83 -27 04 45.6  12.0
03 30 14.20 -36 53 37.0  12.0
03 30 09.53 -36 53 13.6  12.0
03 30 18.85 -36 53 05.2  12.0
03 32 16.90 +17 12 24.0  30.0
03 32 16.00 +22 49 32.1  12.0
03 33 03.64 +34 43 59.6  12.0
03 32 30.98 +46 27 24.4  12.0
03 33 48.53 +62 51 44.5  12.0
03 34 52.80 +71 20 36.0  12.0
03 32 06.10 -05 30 48.0  12.0
03 31 56.74 -07 12 21.6  12.0
03 31 27.60 -26 06 24.0  12.0
03 31 23.10 -28 18 20.0  12.0
03 31 57.87 -33 21 39.2  12.0
03 31 47.63 -33 29 13.8  12.0
03 31 14.99 -52 41 48.2  12.0
03 33 12.50 +11 04 34.0  12.0
03 33 42.90 +11 42 17.0  30.0
03 33 04.00 +21 22 55.0  30.0
03 33 40.00 +22 15 33.0  30.0
03 33 16.00 +22 50 17.0  30.0
03 33 52.80 +24 51 56.0  30.0
03 33 54.50 +27 18 05.4  12.0
03 34 14.26 +43 32 21.7  12.0
03 35 14.52 +65 38 38.6  12.0
03 35 42.20 +70 56 11.0  12.0
03 36 21.62 +75 05 00.1  20.0
03 36 13.62 +75 10 16.0  20.0
03 33 22.75 -08 48 03.5  12.0
03 32 35.68 -18 47 11.5  12.0
03 33 37.11 +02 24 02.7  12.0
03 34 00.40 -09 30 12.0  12.0
03 33 15.90 -25 51 53.0  12.0
03 33 16.78 -26 53 46.5  20.0
03 33 36.45 -36 08 26.3  20.0
03 33 34.20 -44 39 10.0  20.0
03 31 45.3  -65 17 59.0  12.0
03 35 06.10 +13 27 38.0  30.0
03 35 28.10 +14 05 37.0  30.0
03 34 54.07 +20 32 36.6  12.0
03 35 54.20 +21 21 16.0  30.0
03 35 29.90 +25 14 54.0  12.0
03 36 06.80 +52 26 32.0  12.0
03 36 28.20 +53 38 51.0  12.0
03 34 38.40 -05 34 38.0  12.0
03 35 19.10 -06 56 23.0  12.0
03 35 04.90 -18 32 29.0  12.0
03 34 31.02 -25 55 11.1  12.0
03 34 01.83 -38 58 54.9  12.0
03 34 13.50 -39 01 26.7  12.0
03 36 47.79 +38 08 13.2  20.0
03 36 57.70 +41 20 56.0  12.0
03 35 40.50 -23 47 45.0  12.0
03 35 41.61 -31 23 53.4  12.0
03 35 39.16 -31 24 20.4  12.0
03 35 46.40 -33 19 09.0  12.0
03 37 09.00 +01 43 41.0  12.0
03 37 24.40 +22 11 04.0  30.0
03 37 32.60 +25 46 47.0  30.0
03 37 36.12 +28 07 58.9  12.0
03 37 51.90 +30 56 10.0  12.0
03 36 47.30 -10 26 23.0  12.0
03 37 18.85 -11 09 35.3  12.0
03 36 43.94 -20 58 48.9  12.0
03 36 53.80 -21 24 27.0  12.0
03 35 58.20 -33 27 06.6  12.0
03 36 46.22 -35 59 57.3  12.0
03 36 43.20 -39 48 00.8  12.0
03 37 51.90 +03 16 30.0  12.0
03 38 15.33 +10 04 44.1  20.0
03 38 17.00 +16 35 07.0  30.0
03 38 31.57 +41 25 25.5  12.0
03 39 06.91 +44 23 27.8  12.0
03 38 12.99 -00 29 58.9  12.0
03 37 28.32 -24 30 04.6  20.0
03 37 05.80 -30 01 54.0  12.0
03 37 52.82 -34 22 18.9  12.0
03 39 05.80 +07 29 02.0  12.0
03 38 44.40 +09 34 45.0  12.0
03 39 03.90 +12 29 35.0  12.0
03 39 03.91 +12 29 32.6  12.0
03 38 57.70 +21 35 40.0  30.0
03 39 27.90 +27 05 27.0  30.0
03 39 57.33 +29 33 42.0  12.0
03 39 33.40 +38 57 37.6  12.0
03 39 35.78 +39 02 03.4  12.0
03 41 30.98 +68 01 26.6  12.0
03 38 51.98 -09 30 55.6  12.0
03 38 12.70 -24 43 51.4  12.0
03 38 17.60 -32 01 27.0  12.0
03 38 44.50 -35 22 19.0  12.0
03 38 43.56 -35 23 26.7  20.0
03 38 04.05 -37 11 30.1  12.0
03 38 02.73 -37 14 40.6  12.0
03 38 49.30 -37 51 02.5  12.0
03 40 17.40 +21 24 16.0  30.0
03 40 08.40 +32 09 07.0  12.0
03 42 13.76 +69 48 23.3  12.0
03 40 11.00 -09 07 27.0  12.0
03 39 26.00 -10 16 43.0  12.0
03 39 55.70 -16 49 39.0  12.0
03 39 39.30 -18 17 48.0  12.0
03 40 11.90 -18 34 49.3  20.0
03 39 37.90 -28 29 43.0  12.0
03 39 23.31 -31 19 17.0  20.0
03 41 00.20 +13 23 47.0  12.0
03 40 56.40 +15 47 53.0  30.0
03 41 15.90 +16 58 48.0  30.0
03 41 19.50 +17 51 54.0  30.0
03 41 05.90 -09 11 36.0  12.0
03 40 45.50 -18 13 39.0  12.0
03 40 41.00 -33 25 25.0  12.0
03 40 49.51 -34 09 04.2  12.0
03 42 28.27 +17 35 26.1  12.0
03 42 37.94 +17 33 49.2  12.0
03 42 53.67 +21 01 36.9  12.0
03 43 00.40 +34 06 24.0  12.0
03 42 52.08 +49 47 36.3  12.0
03 42 11.90 -04 34 39.4  12.0
03 41 29.91 -12 48 01.2  12.0
03 41 33.60 -36 22 45.0  12.0
03 43 00.20 +03 35 43.0  12.0
03 43 24.19 +04 24 47.5  12.0
03 43 28.80 +04 58 03.0  12.0
03 43 30.74 +04 58 02.6  12.0
03 43 23.18 +04 54 31.2  12.0
03 43 29.40 +04 58 01.0  12.0
03 43 14.95 +09 20 18.6  12.0
03 42 56.80 +21 00 50.0  30.0
03 43 41.83 +26 10 10.1  12.0
03 43 09.40 +31 15 12.0  12.0
03 44 19.08 +43 15 57.8  12.0
03 46 19.05 +74 41 00.8  12.0
03 45 55.22 +74 42 54.7  12.0
03 43 03.10 -12 26 18.0  12.0
03 42 29.28 -13 29 16.8  20.0
03 42 42.87 -15 12 50.1  12.0
03 42 06.60 -24 09 49.1  12.0
03 43 52.24 +02 34 57.5  12.0
03 43 59.59 +02 36 22.6  12.0
03 44 47.30 +25 20 23.0  30.0
03 44 32.80 +32 12 54.0  12.0
03 44 57.30 +47 25 02.0  12.0
03 46 48.51 +68 05 46.0  20.0
03 43 54.02 -18 46 18.2  12.0
03 43 54.80 -22 01 33.0  12.0
03 43 57.19 -31 03 48.3  12.0
03 43 12.18 -31 54 42.9  12.0
03 43 24.30 -33 51 31.0  12.0
03 45 16.24 +15 28 33.1  12.0
03 45 13.80 +20 05 58.7  12.0
03 45 53.80 +21 41 39.0  30.0
03 45 12.50 +26 09 47.0  30.0
03 46 29.57 +47 46 37.4  12.0
03 45 18.34 -10 56 42.1  12.0
03 44 25.41 -22 07 02.9  12.0
03 44 41.85 -31 12 44.6  12.0
03 44 37.90 -38 26 36.0  12.0
03 44 18.10 -39 50 40.0  12.0
03 44 31.91 -44 38 41.9  20.0
03 46 17.00 +18 35 23.0  12.0
03 46 27.75 +27 53 34.6  12.0
03 46 46.27 +27 12 40.9  12.0
03 46 27.38 +37 44 20.2  12.0
03 48 20.73 +70 07 58.4  20.0
03 51 47.00 +80 04 47.8  12.0
03 45 36.04 -01 58 40.1  12.0
03 46 04.00 -11 44 11.0  12.0
03 46 52.42 +12 10 29.2  12.0
03 47 27.75 +27 51 17.4  12.0
03 47 58.60 +42 59 33.0  12.0
03 48 15.68 +44 36 49.0  12.0
03 47 12.90 -05 28 29.0  12.0
03 47 08.56 -11 07 12.1  12.0
03 46 34.80 -17 52 31.7  12.0
03 46 20.12 -34 22 04.4  12.0
03 46 11.37 -38 21 37.8  12.0
03 47 58.30 +01 05 05.0  12.0
03 48 12.70 +17 06 03.0  30.0
03 48 29.80 +19 24 29.0  30.0
03 49 01.90 +27 22 51.0  30.0
03 49 02.18 +35 04 30.6  12.0
03 48 30.93 +40 53 20.1  12.0
03 50 14.88 +70 05 40.9  20.0
03 47 45.80 -10 46 26.0  12.0
03 47 23.40 -34 24 15.0  12.0
03 47 30.55 -34 37 31.6  12.0
03 48 48.30 +00 13 23.0  12.0
03 49 01.10 +05 10 46.0  12.0
03 49 34.84 +05 51 17.8  12.0
03 49 36.80 +21 38 30.0  30.0
03 49 24.74 +30 15 29.7  12.0
03 49 25.50 +34 13 33.0  12.0
03 50 10.02 +34 29 50.6  20.0
03 49 42.80 +44 38 51.0  12.0
03 48 44.08 -04 12 55.0  12.0
03 49 07.90 -06 10 32.0  12.0
03 48 32.40 -10 02 20.0  12.0
03 48 44.43 -12 55 06.3  12.0
03 48 44.60 -13 32 23.0  12.0
03 49 06.80 -15 19 21.0  12.0
03 48 52.90 -25 50 45.0  12.0
03 48 11.94 -29 33 20.7  12.0
03 48 50.90 -29 44 23.0  12.0
03 48 11.90 -37 47 00.0  12.0
03 49 46.80 +05 51 14.6  12.0
03 49 46.08 +05 52 15.2  12.0
03 49 46.08 +05 52 15.2  12.0
03 49 57.14 +08 07 16.8  12.0
03 50 01.12 +13 19 09.0  12.0
03 50 07.30 +13 30 32.0  30.0
03 50 08.50 +26 19 10.0  30.0
03 51 27.00 +45 15 38.0  12.0
03 52 02.85 +57 54 56.4  12.0
03 51 52.08 +57 53 25.9  12.0
03 52 23.34 +67 58 27.8  12.0
03 52 50.90 +71 44 11.0  12.0
03 50 24.80 -03 38 33.0  12.0
03 49 39.20 -25 45 58.0  12.0
03 51 16.77 +01 19 41.6  12.0
03 50 56.70 +01 30 32.0  30.0
03 51 22.30 +05 28 53.0  12.0
03 51 24.00 +12 42 46.0  12.0
03 50 48.80 +14 56 59.0  30.0
03 51 07.80 +17 12 24.0  30.0
03 51 14.30 +17 43 07.0  30.0
03 51 27.90 +20 33 35.0  30.0
03 51 42.30 +21 57 52.0  30.0
03 52 04.77 +30 46 22.0  12.0
03 51 56.90 +40 31 40.0  12.0
03 51 16.40 -11 53 29.0  12.0
03 51 11.10 -20 58 19.0  12.0
03 50 54.52 -24 55 08.4  12.0
03 52 27.70 +18 36 08.0  30.0
03 52 34.20 +18 45 35.0  30.0
03 52 33.20 +22 20 16.0  30.0
03 52 04.30 +26 24 18.0  30.0
03 52 11.30 +31 42 24.0  12.0
03 53 11.00 +38 26 41.0  12.0
03 53 09.74 +42 43 11.4  12.0
03 53 26.76 +43 22 08.1  12.0
03 53 30.91 +46 52 07.8  12.0
03 53 32.77 +56 51 41.3  12.0
03 56 29.07 +76 37 48.2  12.0
03 51 46.20 -09 58 55.0  12.0
03 51 27.79 -14 28 08.9  12.0
03 51 29.73 -14 30 02.5  12.0
03 51 45.16 -27 43 12.0  12.0
03 51 40.30 -27 44 05.0  12.0
03 51 45.03 -27 43 13.8  12.0
03 51 38.30 -34 34 47.0  12.0
03 52 45.30 +03 58 11.0  12.0
03 53 00.60 +23 15 33.0  30.0
03 52 51.60 -27 49 22.0  12.0
03 52 07.20 -29 53 23.0  12.0
03 54 05.70 +01 27 16.0  20.0
03 54 18.00 +14 12 10.0  30.0
03 54 02.77 +17 25 32.2  20.0
03 54 01.84 +17 26 00.7  20.0
03 54 49.30 +18 54 47.0  12.0
03 54 50.11 +18 54 33.1  12.0
03 54 28.80 +36 13 04.0  12.0
03 54 34.15 +36 40 53.6  12.0
03 54 31.93 +41 54 24.1  12.0
03 55 34.60 +62 52 41.9  12.0
03 55 40.15 +62 53 04.6  12.0
03 58 17.25 +78 37 21.9  12.0
03 54 14.60 -03 07 59.0  12.0
03 54 04.61 -05 22 10.1  12.0
03 54 04.10 -25 22 51.2  12.0
03 51 50.20 -69 59 35.0  12.0
03 55 34.10 +02 00 56.0  12.0
03 55 20.10 +06 33 16.0  12.0
03 55 16.44 +07 01 14.3  12.0
03 55 41.52 +41 53 56.3  12.0
03 56 23.95 +47 58 35.2  12.0
03 54 19.40 -18 30 39.0  12.0
03 54 38.92 -20 30 08.8  20.0
03 53 52.15 -37 03 16.6  12.0
03 53 55.06 -37 46 28.8  12.0
03 55 59.40 +02 56 20.0  12.0
03 55 48.14 +12 39 15.3  12.0
03 56 13.81 +13 05 35.8  20.0
03 56 33.40 +19 00 36.5  12.0
03 56 33.90 +19 00 44.0  12.0
03 56 46.00 +33 13 18.0  12.0
03 57 06.93 +47 16 06.7  12.0
03 56 51.72 +52 17 54.7  12.0
03 57 45.50 +59 54 34.0  12.0
03 58 09.79 +65 49 46.2  12.0
03 58 24.04 +65 51 40.0  12.0
03 58 13.99 +65 50 19.1  12.0
03 55 39.00 -20 33 44.0  12.0
03 57 10.60 +03 10 02.8  12.0
03 57 03.40 +03 11 37.2  12.0
03 56 58.60 +14 33 38.0  30.0
03 57 49.90 +20 21 41.0  12.0
03 56 58.50 +21 46 32.0  30.0
03 57 02.60 +22 02 23.0  30.0
03 57 42.60 +25 22 37.0  30.0
03 57 41.08 +41 48 48.1  12.0
03 58 00.84 +53 00 20.3  12.0
03 58 50.42 +59 04 53.2  12.0
04 00 43.74 +76 21 14.0  12.0
03 57 22.90 -02 54 57.6  12.0
03 56 34.53 -08 31 22.1  12.0
03 56 26.96 -19 08 47.6  12.0
03 56 26.80 -19 09 37.0  12.0
03 56 53.20 -26 12 59.0  12.0
03 55 54.88 -39 55 05.8  12.0
03 58 41.50 +20 00 23.0  12.0
03 58 38.40 +22 36 26.0  30.0
03 58 31.56 +41 30 31.2  12.0
03 59 28.10 +57 17 12.0  12.0
04 02 01.86 +76 19 14.6  12.0
03 58 53.62 +10 25 43.7  12.0
03 58 54.41 +10 26 02.6  12.0
03 58 55.60 +10 26 19.0  12.0
03 58 58.82 +10 27 57.8  12.0
03 58 57.71 +10 27 17.9  12.0
03 59 00.80 +14 36 25.0  30.0
03 58 59.20 +15 23 28.0  30.0
03 59 41.10 +20 36 02.0  30.0
03 59 32.40 +21 54 49.0  30.0
03 59 09.11 +28 03 49.6  30.0
04 01 03.10 +61 34 55.0  12.0
04 03 16.57 +76 16 53.2  12.0
03 58 26.20 -18 21 31.0  12.0
04 00 23.50 +18 18 03.0  30.0
03 59 58.50 +20 59 21.0  30.0
04 00 46.20 +26 19 13.0  30.0
04 00 15.93 +32 42 37.2  12.0
04 00 53.69 +34 41 56.0  12.0
04 00 29.71 +40 02 27.9  12.0
04 01 14.90 +43 35 01.0  12.0
04 03 36.12 +73 41 48.3  12.0
04 03 14.00 +74 55 58.0  12.0
04 06 18.08 +81 46 43.8  12.0
03 59 44.30 -02 04 10.0  12.0
04 00 04.54 -11 08 30.9  12.0
04 00 14.60 -14 23 23.0  12.0
03 59 56.00 -24 33 49.0  12.0
03 59 46.90 -37 00 29.0  12.0
04 01 10.24 +02 17 38.0  12.0
04 01 44.50 +16 24 15.0  12.0
04 01 33.30 +25 16 32.0  30.0
04 02 10.30 +41 29 35.0  12.0
04 02 32.90 +54 03 48.0  12.0
04 02 46.51 +58 33 01.7  12.0
04 02 22.10 +58 52 04.0  12.0
04 03 06.40 +63 56 06.0  12.0
04 00 36.11 -07 43 05.2  12.0
04 00 50.06 -13 19 48.1  12.0
04 00 20.90 -13 51 15.1  12.0
04 02 36.56 +03 01 52.3  12.0
04 02 08.87 +05 41 12.4  12.0
04 02 13.50 +19 29 31.0  30.0
04 02 44.40 +22 48 21.0  30.0
04 02 34.20 +26 57 55.0  30.0
04 03 06.50 +34 28 38.0  12.0
04 02 38.23 +38 23 47.9  12.0
04 02 59.86 +45 06 04.1  12.0
04 03 18.00 +51 19 07.0  12.0
04 01 38.61 -00 31 49.1  12.0
04 01 38.10 -34 00 28.0  12.0
04 01 21.10 -34 45 35.0  12.0
04 01 12.90 -39 44 37.0  12.0
04 03 39.79 +12 59 04.2  12.0
04 03 02.50 +22 28 19.0  30.0
04 03 05.67 +26 22 33.5  12.0
04 04 19.68 +38 11 42.4  12.0
04 04 16.12 +38 09 25.8  12.0
04 05 36.19 +64 55 03.7  12.0
04 03 14.14 -02 59 58.7  12.0
04 03 15.57 -07 47 27.8  12.0
04 03 17.53 -08 48 26.9  12.0
04 02 37.00 -09 17 25.0  12.0
04 03 14.66 -13 21 56.4  12.0
04 02 50.47 -14 23 05.8  12.0
04 02 41.70 -18 00 08.0  12.0
04 02 48.26 -24 37 54.1  12.0
04 02 50.42 -24 38 21.7  12.0
04 04 22.40 +14 10 45.0  30.0
04 04 04.14 +16 00 49.0  12.0
04 04 43.00 +29 02 18.0  12.0
04 05 30.50 +54 11 50.0  12.0
04 03 44.64 -38 03 22.0  12.0
04 05 24.72 +02 40 40.6  12.0
04 05 20.00 +18 06 02.0  30.0
04 05 21.80 +19 09 33.0  30.0
04 05 17.12 +36 13 04.0  12.0
04 06 06.38 +52 43 52.3  12.0
04 06 06.38 +52 43 52.3  12.0
04 06 59.33 +60 55 14.7  20.0
04 07 19.43 +63 30 04.3  20.0
04 07 44.40 +66 49 46.0  12.0
04 07 07.50 +68 00 60.0  12.0
04 15 31.79 +84 24 52.3  12.0
04 05 30.30 -01 52 17.0  12.0
04 03 54.07 -43 20 54.2  20.0
04 03 46.2  -47 38 53.0  12.0
04 06 17.06 +20 56 46.2  12.0
04 06 23.47 +27 00 04.1  12.0
04 06 30.14 +26 57 06.3  12.0
04 06 52.53 +28 43 25.3  12.0
04 06 59.10 +30 11 32.0  12.0
04 06 37.75 +30 22 34.4  20.0
04 05 56.96 -13 06 49.1  12.0
04 05 55.50 -18 31 05.0  20.0
04 07 25.56 +03 40 46.4  12.0
04 07 16.46 +03 42 26.0  12.0
04 04 00.99 -71 09 09.7  12.0
04 08 38.85 +07 50 50.8  12.0
04 07 57.30 +21 51 10.0  30.0
04 08 16.90 +24 13 55.0  12.0
04 08 10.40 +26 01 43.0  12.0
04 08 10.87 +26 01 35.0  12.0
04 08 24.51 +29 37 21.8  12.0
04 08 22.89 -05 02 42.1  12.0
04 07 24.07 -11 32 00.9  12.0
04 08 20.00 -11 40 31.0  12.0
04 08 10.12 -12 40 17.8  12.0
04 08 05.22 -13 27 33.0  12.0
04 07 42.51 -22 42 54.9  20.0
04 07 01.10 -31 52 26.0  12.0
04 07 08.50 -35 47 29.0  12.0
04 09 33.50 +25 56 08.0  30.0
04 09 17.30 +30 46 38.0  12.0
04 09 21.80 +38 48 31.0  12.0
04 10 09.60 +50 58 04.0  12.0
04 22 43.91 +85 48 30.8  12.0
04 08 50.90 -24 18 19.0  12.0
04 08 25.90 -31 00 47.0  12.0
04 08 41.90 -32 34 20.0  12.0
04 10 33.12 +03 13 47.1  12.0
04 10 17.16 +05 44 17.2  12.0
04 10 56.40 +28 32 47.0  30.0
04 12 35.59 +68 37 15.1  12.0
04 13 17.80 +74 51 00.0  12.0
04 14 26.70 +76 12 43.4  12.0
04 29 53.63 +87 05 41.2  12.0
04 09 46.58 -04 00 03.5  20.0
04 09 57.13 -22 28 35.1  12.0
04 09 23.70 -29 50 58.0  12.0
04 09 21.07 -30 50 28.5  12.0
04 11 13.70 +07 07 48.0  20.0
04 11 46.60 +16 07 56.0  30.0
04 11 37.20 +28 23 44.4  12.0
04 11 41.90 +30 59 17.0  12.0
04 12 08.38 +33 33 16.0  12.0
04 11 38.44 +34 45 20.3  12.0
04 13 01.75 +58 15 25.5  12.0
04 12 57.85 +66 36 34.5  12.0
04 11 07.50 -07 03 11.0  12.0
04 10 11.64 -25 50 35.6  12.0
04 11 00.45 -28 32 38.8  12.0
04 10 42.70 -31 45 39.0  12.0
04 10 25.10 -34 26 53.0  12.0
04 10 00.73 -35 39 49.1  12.0
04 10 08.08 -35 40 15.0  12.0
04 12 14.35 +02 32 51.3  12.0
04 12 22.64 +05 32 51.1  20.0
04 12 36.28 +35 35 43.2  12.0
04 18 15.40 +80 47 60.0  12.0
04 12 22.80 -00 59 32.0  12.0
04 11 42.90 -33 48 55.0  12.0
04 11 22.00 -35 13 39.0  12.0
04 11 09.70 -37 04 19.0  12.0
04 13 24.31 +14 27 05.4  12.0
04 13 27.39 +14 28 26.5  12.0
04 13 54.57 +45 24 54.0  12.0
04 15 35.76 +65 17 26.4  12.0
04 12 54.02 -02 22 19.8  12.0
04 13 07.70 -16 20 31.0  12.0
04 12 29.40 -19 42 02.0  12.0
04 12 37.32 -21 54 17.4  12.0
04 12 14.70 -22 52 30.0  12.0
04 12 04.33 -32 52 27.1  20.0
04 11 42.50 -57 49 15.0  12.0
04 13 53.60 +05 36 07.0  12.0
04 14 07.10 +15 33 54.0  12.0
04 14 17.60 +22 58 21.0  30.0
04 14 26.64 +33 14 39.6  12.0
04 15 11.11 +36 58 03.1  12.0
04 16 13.44 +63 38 24.1  20.0
04 13 51.90 -06 09 55.0  12.0
04 13 32.50 -10 46 09.0  12.0
04 14 17.40 -12 44 24.0  12.0
04 14 02.30 -13 06 44.0  12.0
04 13 57.10 -17 03 57.0  12.0
04 13 49.69 -32 00 25.2  20.0
04 12 46.60 -56 00 51.0  12.0
04 15 11.90 +23 47 36.0  30.0
04 15 15.80 +33 18 46.0  12.0
04 20 59.49 +80 38 56.7  12.0
04 14 42.11 -08 40 51.5  12.0
04 15 12.91 -15 17 03.6  12.0
04 15 12.98 -15 13 12.9  12.0
04 15 07.16 -15 15 10.0  12.0
04 15 07.60 -20 22 19.0  12.0
04 14 12.50 -22 50 33.0  12.0
04 16 17.30 +11 07 21.6  12.0
04 16 18.19 +23 43 56.4  12.0
04 19 46.92 +75 59 18.0  12.0
04 29 14.63 +85 44 19.0  12.0
04 15 39.05 -11 14 44.8  12.0
04 15 30.38 -23 47 50.2  12.0
04 15 08.90 -29 29 09.0  12.0
04 15 08.70 -42 23 51.0  20.0
04 17 12.70 +02 10 13.0  12.0
04 17 05.80 +12 11 26.0  12.0
04 17 32.00 +13 50 41.0  30.0
04 17 07.00 +16 07 56.0  30.0
04 17 15.03 +28 39 08.5  30.0
04 18 21.27 +38 01 35.8  12.0
04 18 15.45 +38 00 47.7  12.0
04 18 33.12 +47 51 29.1  12.0
04 18 56.60 +61 29 22.0  12.0
04 18 53.31 +65 02 19.6  12.0
04 22 45.85 +79 19 56.6  12.0
04 16 31.40 -10 33 09.0  12.0
04 16 59.60 -17 48 33.0  12.0
04 18 04.22 +08 39 14.6  12.0
04 18 03.40 +13 21 42.0  12.0
04 18 21.79 +18 02 40.9  12.0
04 18 59.35 +36 24 02.6  12.0
04 18 21.27 +38 01 35.8  12.0
04 18 30.43 +38 02 30.9  12.0
04 22 01.36 +76 27 08.8  12.0
04 17 52.60 -02 57 15.0  12.0
04 17 47.18 -03 34 32.3  12.0
04 18 06.20 -05 06 16.0  12.0
04 17 58.82 -06 20 46.2  12.0
04 17 47.89 -11 25 56.5  12.0
04 17 22.60 -14 37 20.0  12.0
04 16 43.21 -44 02 18.0  12.0
04 19 59.20 +08 04 38.5  12.0
04 19 22.08 +09 14 39.0  12.0
04 19 51.20 +19 20 37.0  30.0
04 20 03.93 +42 08 29.1  12.0
04 20 19.80 +43 42 07.0  12.0
04 20 09.50 +45 02 37.0  12.0
04 18 45.56 -02 59 05.5  12.0
04 18 26.00 -37 19 45.0  12.0
04 20 13.80 +07 42 08.0  12.0
04 20 14.31 +10 45 31.4  12.0
04 20 21.00 +15 16 49.0  12.0
04 20 21.12 +15 17 10.5  12.0
04 20 22.21 +17 53 56.9  12.0
04 20 20.90 +17 53 37.2  12.0
04 20 21.00 +17 53 36.0  12.0
04 20 56.70 +22 07 38.0  30.0
04 20 49.00 +25 26 27.0  12.0
04 20 49.17 +25 26 27.4  12.0
04 20 18.40 +33 14 23.0  12.0
04 21 27.86 +56 38 57.2  12.0
04 22 23.70 +67 22 01.0  12.0
04 23 26.52 +75 17 43.0  20.0
04 24 08.42 +76 53 35.0  12.0
04 19 43.65 -18 01 53.5  12.0
04 20 57.30 +04 27 50.0  12.0
04 21 33.10 +14 33 43.0  20.0
04 21 20.80 +23 49 04.0  12.0
04 21 21.72 +23 49 02.8  12.0
04 21 36.50 +24 18 54.0  30.0
04 21 08.90 +26 00 44.0  30.0
04 21 43.30 +34 05 37.0  12.0
04 22 10.39 +35 35 25.0  12.0
04 20 52.00 -05 37 16.0  12.0
04 20 36.50 -41 26 06.0  20.0
04 22 22.90 +08 16 26.0  12.0
04 22 00.20 +14 45 48.0  30.0
04 22 21.93 +14 07 57.7  12.0
04 22 17.40 +15 33 27.0  30.0
04 22 21.10 +27 46 09.0  30.0
04 22 30.73 +28 43 22.6  30.0
04 23 11.63 +36 52 31.8  12.0
04 23 20.00 +40 53 36.0  12.0
04 23 30.80 +43 30 30.0  12.0
04 23 04.30 +53 02 40.0  12.0
04 23 54.81 +62 59 51.9  20.0
04 21 37.20 -12 35 55.0  12.0
04 20 39.10 -57 56 15.0  12.0
04 24 22.60 +39 21 26.0  12.0
04 23 45.30 +40 04 10.0  12.0
04 23 48.55 +43 34 37.4  12.0
04 23 12.25 -08 31 33.6  12.0
04 22 35.03 -26 14 57.8  12.0
04 22 34.21 -26 17 15.3  20.0
04 24 11.30 +13 57 47.0  12.0
04 24 16.60 +21 26 33.0  30.0
04 24 15.40 +28 00 41.0  30.0
04 26 14.68 +63 38 34.3  12.0
04 24 05.30 -11 03 19.0  12.0
04 23 13.70 -26 06 03.0  12.0
04 23 11.32 -29 06 53.1  12.0
04 23 31.40 -37 57 01.2  12.0
04 25 36.79 +08 32 18.2  12.0
04 25 38.90 +19 42 58.0  12.0
04 26 04.97 +41 26 55.0  12.0
04 29 21.18 +77 09 13.6  12.0
04 25 10.80 -09 59 53.0  12.0
04 26 15.35 +03 12 41.2  12.0
04 26 18.90 +04 50 26.0  12.0
04 26 06.50 +16 55 17.0  30.0
04 26 31.40 +30 50 27.0  12.0
04 26 56.47 +45 08 31.1  12.0
04 28 16.70 +62 13 52.2  12.0
04 25 37.98 -01 27 36.7  12.0
04 25 51.33 -08 33 38.9  20.0
04 25 39.70 -11 50 43.0  12.0
04 25 28.60 -17 00 19.0  12.0
04 25 32.40 -27 00 28.0  12.0
04 25 43.20 -35 17 56.0  12.0
04 27 25.80 +08 53 34.0  12.0
04 27 29.40 +14 12 31.0  30.0
04 27 03.24 +23 17 53.4  20.0
04 27 48.20 +26 40 02.0  30.0
04 27 59.70 +30 06 01.0  12.0
04 28 02.70 +47 11 13.0  12.0
04 26 47.00 -11 11 14.0  12.0
04 26 40.59 -26 43 45.2  20.0
04 28 29.61 +11 46 50.6  12.0
04 28 26.56 +11 46 04.0  12.0
04 28 39.14 +14 02 08.0  12.0
04 28 20.50 +15 35 12.0  12.0
04 28 21.45 +15 35 10.3  12.0
04 27 56.50 +17 52 52.0  30.0
04 28 47.10 +21 33 33.0  30.0
04 28 42.90 +22 50 50.0  30.0
04 28 58.60 +23 31 47.0  30.0
04 28 38.16 +25 06 58.0  12.0
04 28 48.40 +26 41 07.0  12.0
04 29 15.90 +42 31 44.0  12.0
04 28 58.90 +50 19 09.0  12.0
04 29 43.58 +51 15 53.1  12.0
04 29 58.40 +55 04 45.0  12.0
04 27 23.72 -11 40 12.0  12.0
04 27 31.70 -36 25 44.0  12.0
04 29 14.88 +14 37 24.6  20.0
04 29 14.10 +15 05 01.0  30.0
04 29 32.98 +34 30 20.6  12.0
04 30 14.41 +35 16 23.1  12.0
04 30 18.50 +41 12 50.0  12.0
04 29 53.68 +42 00 36.2  12.0
04 30 47.16 +64 51 03.9  12.0
04 30 06.40 +19 46 26.0  30.0
04 30 25.40 +24 20 23.0  30.0
04 30 32.93 +35 26 28.4  12.0
04 30 30.72 +39 00 40.0  12.0
04 31 27.70 +45 02 01.0  12.0
04 29 31.00 -09 33 17.0  12.0
04 29 39.00 -24 51 45.0  12.0
04 29 40.09 -36 30 49.9  12.0
04 31 07.00 +01 12 52.0  12.0
04 31 09.81 +11 20 27.1  12.0
04 31 02.88 +15 38 54.9  12.0
04 31 15.24 +15 47 52.7  12.0
04 31 58.63 +49 50 24.7  12.0
04 32 30.20 +56 31 39.0  12.0
04 34 28.65 +72 29 12.0  12.0
04 37 20.72 +80 50 22.9  12.0
04 30 49.90 -07 45 11.0  12.0
04 31 04.08 -07 51 58.2  12.0
04 30 31.58 -13 01 22.1  12.0
04 31 05.10 -23 31 54.0  12.0
04 30 35.70 -23 35 49.0  12.0
04 30 19.22 -26 59 55.8  12.0
04 30 19.50 -28 00 53.0  20.0
04 32 16.76 +02 39 57.1  12.0
04 32 39.61 +09 46 04.8  12.0
04 32 55.40 +20 13 07.0  30.0
04 32 56.10 +28 58 12.0  30.0
04 32 40.43 +29 24 15.1  30.0
04 32 48.80 +29 29 41.0  20.0
04 32 13.60 +30 00 59.0  12.0
04 32 49.81 +34 18 26.8  20.0
04 31 39.85 -05 05 09.9  12.0
04 31 59.60 -17 04 02.0  12.0
04 31 59.50 -26 38 09.9  12.0
04 33 15.60 +14 11 45.0  12.0
04 32 56.30 +16 34 49.0  30.0
04 33 01.50 +18 57 44.0  12.0
04 33 51.00 +23 39 02.0  30.0
04 33 14.70 +33 05 37.0  12.0
04 33 38.64 +43 59 44.6  12.0
04 34 56.74 +58 46 39.5  12.0
04 37 00.30 +73 25 13.0  12.0
04 32 38.70 -24 10 43.0  12.0
04 31 54.02 -34 08 50.2  12.0
04 31 55.30 -39 40 30.0  12.0
04 34 00.40 +16 47 34.0  30.0
04 34 44.40 +22 11 08.0  30.0
04 34 20.20 +28 23 07.0  30.0
04 35 19.30 +48 58 32.0  12.0
04 36 24.14 +69 27 42.3  12.0
04 34 00.02 -08 34 44.5  20.0
04 33 29.47 -08 57 56.4  12.0
04 33 54.30 -09 25 01.0  12.0
04 34 16.50 -13 10 21.0  12.0
04 34 13.14 -13 11 05.2  12.0
04 32 59.90 -29 56 32.0  12.0
04 33 48.76 -32 39 32.4  12.0
04 35 13.16 +03 34 14.5  12.0
04 35 08.52 +06 49 40.6  12.0
04 35 09.93 +07 55 03.9  12.0
04 35 36.31 +14 51 37.6  12.0
04 35 33.82 +19 10 17.9  20.0
04 35 04.00 +21 55 46.0  30.0
04 35 29.00 +29 05 36.0  30.0
04 36 16.29 +34 41 05.4  12.0
04 35 40.15 +36 49 26.0  12.0
04 36 11.96 +39 02 52.0  12.0
04 36 25.08 +47 13 32.8  12.0
04 36 21.10 +51 12 57.0  12.0
04 36 16.60 +53 12 19.0  12.0
04 36 52.32 +59 43 15.4  12.0
04 35 12.00 -16 32 18.0  12.0
04 34 35.85 -21 05 45.0  12.0
04 34 34.72 -21 03 13.5  12.0
04 34 28.63 -22 32 03.0  12.0
04 34 04.10 -25 39 53.0  12.0
04 35 48.00 +03 32 36.0  12.0
04 36 39.30 +07 24 43.0  12.0
04 36 26.80 +26 21 28.0  30.0
04 36 43.24 +47 12 37.1  12.0
04 36 05.40 -05 34 38.7  12.0
04 35 44.23 -12 08 44.0  12.0
04 35 36.97 -14 21 32.1  12.0
04 35 46.48 -28 19 59.9  12.0
04 35 53.32 -28 19 39.2  12.0
04 35 36.50 -39 11 19.0  12.0
04 37 10.90 +19 38 39.0  30.0
04 37 51.20 +26 02 59.0  12.0
04 37 53.13 +26 02 54.0  12.0
04 37 56.64 +26 27 36.6  12.0
04 37 13.60 +27 01 49.0  12.0
04 37 13.24 +27 02 12.5  12.0
04 37 35.60 +28 40 54.0  12.0
04 37 36.14 +28 41 01.2  12.0
04 37 30.68 +39 02 40.7  12.0
04 38 06.86 +48 10 51.2  12.0
04 38 48.00 +50 21 43.0  12.0
04 38 49.82 +51 52 17.6  12.0
04 41 12.36 +76 01 13.4  12.0
04 37 11.70 -16 23 47.0  12.0
04 36 35.80 -22 26 37.0  12.0
04 38 56.65 +21 51 57.6  12.0
04 41 48.84 +73 21 03.9  12.0
04 37 07.76 -33 12 08.8  12.0
04 39 03.40 +04 36 02.0  12.0
04 39 05.80 +11 44 13.0  12.0
04 39 47.10 +20 24 07.0  30.0
04 39 31.29 +23 10 49.7  12.0
04 39 32.30 +23 10 49.0  12.0
04 39 50.11 +25 55 54.6  12.0
04 39 27.00 +27 49 46.0  30.0
04 39 21.60 +28 16 31.0  30.0
04 39 38.64 +28 29 45.3  30.0
04 39 39.00 +29 10 53.0  30.0
04 40 27.24 +50 28 28.9  12.0
04 40 45.16 +53 25 20.7  12.0
04 41 01.40 +56 12 23.0  12.0
04 38 20.83 -18 11 35.8  12.0
04 38 51.86 -22 41 44.0  12.0
04 38 31.12 -29 19 10.5  12.0
04 38 10.10 -30 55 21.0  12.0
04 38 32.30 -31 13 04.0  12.0
04 38 38.71 -36 58 01.6  12.0
04 37 08.3  -64 58 53.0  12.0
04 40 07.20 +17 36 45.0  30.0
04 40 13.00 +20 40 47.0  30.0
04 40 28.08 +22 40 12.4  12.0
04 41 05.80 +30 02 30.0  12.0
04 40 54.93 +31 24 46.6  12.0
04 41 22.60 +51 28 47.0  12.0
04 41 42.30 +61 45 18.0  12.0
04 40 06.43 -03 28 18.8  12.0
04 39 39.30 -23 31 54.0  12.0
04 39 06.39 -24 11 02.9  20.0
04 39 09.70 -24 22 12.0  12.0
04 39 21.91 -31 59 08.9  12.0
04 41 11.10 +25 18 47.0  30.0
04 41 51.70 +28 39 17.0  30.0
04 41 09.13 +28 41 43.9  30.0
04 41 18.40 +31 23 43.5  12.0
04 42 47.70 +53 25 52.0  12.0
04 43 16.00 +61 18 50.0  12.0
04 40 35.76 -03 02 51.0  12.0
04 40 59.80 -17 02 51.0  12.0
04 40 16.53 -19 28 52.8  12.0
04 40 18.92 -32 13 46.0  20.0
04 39 58.26 -35 37 47.1  20.0
04 42 23.64 +02 02 16.6  12.0
04 41 59.13 +01 21 01.6  12.0
04 41 51.75 +02 48 30.2  12.0
04 41 53.27 +08 26 49.7  20.0
04 42 29.40 +18 00 14.0  30.0
04 43 00.10 +28 12 39.0  30.0
04 42 53.59 +36 06 53.3  12.0
04 43 05.00 +43 53 27.0  12.0
04 43 18.98 +48 22 23.3  12.0
04 41 53.60 -00 37 48.0  12.0
04 41 15.90 -18 05 45.0  12.0
04 41 46.68 -30 11 41.5  12.0
04 38 37.02 -73 29 21.8  12.0
04 43 31.60 +01 23 42.0  12.0
04 42 54.00 +16 50 54.8  12.0
04 42 59.23 +16 52 11.1  12.0
04 44 42.79 +54 16 19.7  12.0
04 44 14.14 +55 27 34.4  12.0
04 45 18.96 +61 01 45.3  12.0
04 42 26.43 -10 08 53.9  12.0
04 42 27.60 -10 52 23.0  12.0
04 42 36.40 -36 19 02.4  12.0
04 44 18.47 +01 54 33.7  12.0
04 44 13.60 +02 36 13.0  12.0
04 44 14.40 +29 57 18.0  12.0
04 44 59.90 +31 26 17.0  12.0
04 44 22.63 +37 07 44.5  12.0
04 44 50.80 +43 59 33.0  12.0
04 47 04.48 +73 19 36.7  20.0
04 44 22.90 -05 18 07.0  20.0
04 44 08.80 -20 51 01.0  12.0
04 43 17.81 -22 40 42.2  20.0
04 45 22.60 +15 10 39.0  30.0
04 46 46.70 +50 37 45.0  12.0
04 45 16.72 -01 37 32.4  12.0
04 45 16.30 -10 30 58.0  12.0
04 44 56.60 -18 22 37.0  12.0
04 44 32.80 -24 49 28.5  12.0
04 44 27.31 -28 27 10.6  12.0
04 44 44.60 -28 51 34.0  12.0
04 44 14.23 -29 27 55.4  12.0
04 46 23.04 +05 40 59.9  12.0
04 46 25.40 +18 59 19.0  30.0
04 48 12.70 +67 42 23.0  12.0
04 51 50.16 +80 13 25.2  12.0
04 46 04.72 -11 48 13.1  12.0
04 45 59.40 -17 58 33.0  12.0
04 45 10.58 -38 38 32.1  12.0
04 47 21.43 +06 08 49.7  12.0
04 47 18.80 +11 06 10.0  12.0
04 47 09.00 +17 15 30.0  30.0
04 46 00.43 -33 04 50.0  12.0
04 46 00.04 -33 05 48.7  12.0
04 48 12.13 +02 02 04.4  20.0
04 47 59.20 +10 36 36.0  12.0
04 48 10.37 +28 47 22.9  30.0
04 48 46.10 +31 25 42.4  12.0
04 48 46.00 +33 00 46.4  12.0
04 49 02.90 +45 01 41.0  12.0
04 49 01.51 +48 00 43.0  12.0
04 49 53.50 +60 45 29.0  12.0
04 51 57.99 +76 26 36.5  12.0
04 56 22.44 +83 09 10.5  12.0
04 48 21.81 -05 55 11.5  12.0
04 47 53.30 -16 04 47.0  20.0
04 47 14.30 -20 14 06.0  12.0
04 46 54.00 -32 24 14.0  12.0
04 47 30.50 -39 47 47.0  12.0
04 49 08.88 +01 52 47.4  12.0
04 48 51.50 +04 10 57.0  12.0
04 48 49.75 +12 24 36.3  12.0
04 48 51.98 +12 25 26.0  12.0
04 49 10.70 +17 42 04.0  12.0
04 49 44.10 +19 56 38.0  30.0
04 49 24.50 +20 44 39.0  30.0
04 49 28.70 +23 28 19.0  30.0
04 49 27.00 +24 38 06.0  30.0
04 50 08.88 +37 28 41.1  12.0
04 50 07.60 +45 03 19.0  12.0
04 50 30.96 +49 57 04.1  12.0
04 49 07.49 -04 29 15.2  12.0
04 48 37.20 -06 19 11.4  20.0
04 48 31.40 -20 32 06.0  12.0
04 50 48.50 +15 57 32.0  30.0
04 50 36.20 +20 11 02.0  30.0
04 50 44.76 +22 58 52.2  12.0
04 50 21.70 +22 59 56.0  30.0
04 50 56.60 +22 49 22.0  30.0
04 50 46.40 +24 11 37.0  30.0
04 50 08.87 +28 49 55.4  12.0
04 51 15.60 +57 38 55.0  12.0
04 49 35.41 -09 57 31.1  12.0
04 50 01.87 -14 24 14.9  12.0
04 51 10.55 +28 57 58.7  30.0
04 52 23.78 +42 02 44.2  12.0
04 52 02.40 +43 54 04.0  12.0
04 51 50.10 +48 20 08.0  12.0
04 52 46.32 +52 03 58.1  12.0
04 52 33.00 +54 50 39.5  12.0
04 52 31.65 +54 52 15.6  12.0
04 52 32.23 +57 35 33.1  12.0
04 55 29.19 +76 26 08.5  12.0
04 51 20.60 -02 28 28.0  12.0
04 50 59.50 -04 31 48.0  20.0
04 52 37.00 +10 32 34.0  20.0
04 52 28.94 +13 08 27.7  12.0
04 51 55.56 +14 07 02.6  12.0
04 52 18.57 +17 45 30.5  12.0
04 52 10.45 +27 59 02.3  30.0
04 53 27.90 +41 48 36.0  12.0
04 53 44.30 +48 25 52.0  12.0
04 53 55.44 +57 23 36.7  12.0
04 54 00.16 +57 18 02.6  12.0
04 56 06.11 +74 33 48.5  12.0
04 52 03.20 -01 12 39.0  12.0
04 52 19.50 -08 11 28.0  12.0
04 51 27.50 -11 08 18.0  12.0
04 49 38.90 -69 12 08.0  12.0
04 52 49.10 +04 00 29.9  12.0
04 52 48.40 +04 01 13.2  12.0
04 52 54.19 +11 29 59.7  12.0
04 52 56.01 +11 29 18.0  12.0
04 54 04.51 +29 40 53.6  30.0
04 53 22.60 +31 29 20.0  12.0
04 54 55.41 +59 00 34.5  12.0
04 52 27.20 -06 50 30.0  12.0
04 52 44.40 -22 01 22.0  12.0
04 52 43.70 -23 40 27.0  12.0
04 52 46.30 -25 43 54.0  12.0
04 52 35.66 -28 46 38.8  12.0
04 52 11.40 -38 40 56.0  12.0
04 53 49.53 +00 40 52.9  12.0
04 54 20.20 +17 13 13.0  30.0
04 55 00.90 +25 48 10.0  30.0
04 54 37.55 +28 43 22.5  30.0
04 54 42.40 +40 07 53.0  12.0
04 55 35.66 +52 13 37.9  12.0
04 55 26.60 +59 50 12.0  12.0
04 53 27.83 -35 12 32.3  12.0
04 55 38.61 +07 52 41.3  12.0
04 55 38.40 +07 50 08.2  12.0
04 55 06.50 +10 09 16.0  12.0
04 54 52.40 +10 30 39.0  12.0
04 55 22.04 +13 57 30.8  12.0
04 55 38.10 +19 48 46.0  30.0
04 55 33.40 +20 10 37.0  30.0
04 55 24.00 +23 10 09.0  30.0
04 55 41.70 +29 55 37.0  30.0
04 56 09.94 +40 38 19.2  12.0
04 56 37.73 +46 54 23.4  20.0
04 56 24.67 +47 13 49.9  20.0
04 58 04.30 +68 29 26.0  12.0
04 59 22.24 +76 12 54.4  12.0
04 54 57.67 -08 06 55.1  12.0
04 54 35.50 -25 58 14.0  12.0
04 53 55.50 -31 39 15.0  12.0
04 54 32.32 -35 41 17.2  12.0
04 52 07.63 -66 55 18.1  12.0
04 52 00.60 -69 22 30.0  12.0
04 55 39.14 +02 53 46.4  12.0
04 56 15.80 +14 13 41.0  12.0
04 56 30.10 +20 39 01.0  30.0
04 56 34.10 +21 09 11.0  30.0
04 56 43.03 +22 49 22.1  20.0
04 56 37.44 +26 56 02.9  20.0
04 56 40.55 +28 41 54.8  30.0
04 57 20.05 +45 37 30.9  20.0
04 55 49.90 -00 09 28.0  12.0
04 56 03.36 -08 54 17.3  12.0
04 55 21.71 -21 59 54.9  12.0
04 55 14.53 -21 58 57.1  12.0
04 55 13.70 -30 06 51.0  12.0
04 56 42.09 +06 43 40.3  12.0
04 57 05.73 +25 57 52.8  12.0
04 57 06.50 +25 58 05.0  12.0
04 57 15.27 +28 31 47.1  30.0
04 58 26.70 +46 24 32.3  20.0
04 57 56.83 +47 00 36.6  20.0
04 56 23.20 -11 44 18.0  20.0
04 56 07.51 -38 55 53.6  12.0
04 55 52.72 -38 55 49.1  12.0
04 54 06.50 -69 11 27.0  12.0
04 58 32.10 +18 33 49.0  30.0
04 58 30.40 +27 32 07.0  30.0
04 59 06.76 +29 07 13.6  30.0
04 58 57.60 +29 42 58.0  30.0
04 59 13.98 +32 26 07.2  12.0
04 59 06.15 +32 36 13.5  12.0
04 59 31.10 +45 52 51.0  12.0
04 59 08.05 +47 47 52.7  20.0
04 57 59.30 -04 07 32.0  12.0
04 57 29.80 -09 44 33.0  12.0
04 57 05.50 -33 31 01.0  12.0
04 57 25.40 -39 27 29.0  12.0
04 59 04.50 +04 55 47.0  12.0
04 59 11.70 +08 47 54.0  12.0
04 59 20.50 +17 33 52.0  30.0
04 59 27.30 +28 37 57.9  30.0
04 59 58.62 +46 48 20.9  20.0
04 59 49.35 +47 15 45.5  20.0
05 00 41.29 +47 46 45.0  20.0
05 00 08.80 +50 17 19.0  12.0
05 00 08.77 +51 13 03.3  12.0
04 59 01.60 -04 16 59.0  12.0
04 58 25.40 -25 47 40.0  12.0
04 58 26.60 -30 07 37.0  12.0
04 58 21.81 -38 27 35.9  12.0
04 56 51.70 -66 24 37.0  12.0
04 59 58.08 +02 26 36.6  12.0
05 01 31.20 +43 27 26.5  12.0
05 01 09.69 +43 27 20.5  12.0
05 01 06.78 +45 16 34.0  12.0
05 04 00.75 +72 57 27.5  12.0
05 00 20.13 -10 20 39.7  12.0
05 00 03.10 -15 35 45.0  12.0
04 57 15.60 -68 25 38.0  12.0
05 00 38.10 +01 30 21.0  20.0
05 01 12.60 +19 25 11.0  12.0
05 01 13.22 +19 25 17.4  12.0
05 02 00.05 +24 44 03.5  12.0
05 02 03.60 +27 33 31.0  30.0
05 01 38.40 +29 14 33.0  30.0
05 03 07.90 +56 37 00.0  12.0
05 00 41.16 -01 48 52.1  12.0
05 00 43.10 -01 48 20.6  12.0
05 01 20.82 -03 32 24.9  12.0
05 00 07.50 -30 41 14.0  12.0
04 59 56.50 -32 12 05.0  12.0
05 01 58.20 +06 50 45.0  12.0
05 02 16.00 +24 40 55.7  12.0
05 02 38.93 +30 15 20.2  30.0
05 02 51.40 +41 32 19.0  12.0
05 02 03.10 -02 14 33.0  12.0
05 02 05.44 -03 11 07.5  12.0
05 02 04.90 -05 26 43.0  12.0
05 01 46.70 -18 09 25.2  20.0
05 01 51.12 -24 19 53.0  12.0
05 03 52.10 +18 39 15.0  30.0
05 03 04.09 +23 00 01.0  20.0
05 03 20.30 +32 02 51.0  12.0
05 03 47.15 +47 15 08.9  20.0
05 03 48.91 +48 31 45.3  12.0
05 05 27.39 +63 05 35.9  20.0
05 02 55.65 -24 38 32.9  12.0
05 04 01.30 +00 19 20.0  12.0
05 04 22.90 +15 58 51.0  12.0
05 04 06.96 +16 36 09.0  12.0
05 05 11.20 +31 16 45.0  12.0
05 04 43.10 +38 05 01.6  12.0
05 04 40.94 +38 07 44.2  12.0
05 04 43.10 +38 05 01.6  12.0
05 04 41.56 +38 07 03.0  12.0
05 05 45.90 +62 42 37.0  12.0
05 03 24.80 -23 33 45.0  12.0
05 05 26.10 +02 39 34.0  12.0
05 05 33.31 +09 25 45.8  12.0
05 04 49.90 +12 18 28.0  12.0
05 06 07.80 +28 23 06.0  12.0
05 05 12.03 +29 18 32.8  30.0
05 05 20.70 +30 21 56.0  30.0
05 06 10.43 +30 21 55.7  30.0
05 06 09.19 +37 48 58.1  12.0
05 05 51.06 +46 56 05.7  20.0
05 07 56.70 +69 47 23.0  12.0
05 21 00.42 +86 00 38.6  12.0
05 04 53.80 -10 15 07.0  12.0
05 04 46.00 -32 35 44.0  12.0
05 04 43.80 -34 09 43.0  12.0
05 04 27.68 -37 13 59.9  12.0
05 03 44.25 -37 50 24.0  12.0
05 04 41.18 -37 15 48.9  12.0
05 03 40.00 -39 48 08.1  12.0
05 06 10.60 +05 22 50.9  12.0
05 06 11.20 +05 22 00.7  12.0
05 06 51.80 +16 46 32.0  30.0
05 05 59.50 +19 29 36.0  30.0
05 06 35.50 +20 49 58.0  12.0
05 06 09.36 +28 23 32.2  12.0
05 06 48.31 +45 32 59.8  20.0
05 07 03.65 +46 38 23.6  20.0
05 07 15.00 +52 18 44.0  12.0
05 06 04.27 -06 45 21.4  12.0
05 05 19.10 -25 28 33.0  12.0
05 05 41.90 -28 26 04.0  12.0
05 05 33.80 -28 56 33.0  12.0
05 05 27.30 -32 47 53.0  12.0
05 05 10.00 -37 59 33.0  12.0
05 05 11.80 -38 33 27.0  12.0
05 04 57.50 -39 18 17.0  12.0
05 07 48.90 +16 03 47.0  30.0
05 07 07.70 +24 05 42.0  30.0
05 07 33.22 +29 59 01.4  30.0
05 07 50.70 +30 19 31.0  30.0
05 07 14.40 +30 58 20.0  12.0
05 06 14.54 -27 31 42.1  12.0
05 07 58.60 +11 41 29.0  12.0
05 07 59.60 +17 23 34.0  30.0
05 08 12.90 +27 53 39.0  30.0
05 08 44.37 +35 47 35.4  12.0
05 08 48.23 +47 08 22.9  20.0
05 09 14.28 +47 12 25.7  20.0
05 09 27.79 +51 28 32.7  12.0
05 11 57.00 +74 39 20.0  12.0
05 32 50.92 +87 31 40.6  12.0
05 08 06.20 -04 06 48.0  12.0
05 07 42.86 -09 17 16.1  12.0
05 07 42.99 -09 17 14.2  12.0
05 07 34.50 -14 32 21.0  12.0
05 07 42.39 -37 30 46.2  12.0
05 09 07.99 +03 47 48.7  12.0
05 08 56.80 +18 24 41.0  30.0
05 09 18.09 +19 41 30.6  12.0
05 09 42.80 +23 14 10.0  30.0
05 09 17.09 +29 03 42.2  30.0
05 09 40.54 +29 00 21.9  30.0
05 09 29.60 +29 57 45.0  30.0
05 09 28.34 +29 57 59.6  12.0
05 09 46.36 +29 34 12.5  30.0
05 09 36.76 +30 26 28.1  30.0
05 08 59.80 -15 09 02.0  12.0
05 08 06.62 -38 02 23.6  12.0
05 07 25.10 -50 13 30.0  12.0
05 10 29.60 +19 26 11.0  30.0
05 10 25.40 +21 07 35.0  12.0
05 09 59.40 +21 34 12.0  30.0
05 10 14.10 +24 57 52.0  30.0
05 10 06.70 +26 03 17.0  30.0
05 10 13.90 +26 43 17.0  30.0
05 10 42.48 +29 08 25.7  12.0
05 10 38.66 +29 09 21.4  12.0
05 11 00.01 +37 59 26.7  20.0
05 10 38.38 +38 50 22.2  20.0
05 10 41.22 +39 00 02.4  20.0
05 10 52.43 +38 58 46.9  20.0
05 20 23.71 +84 00 23.1  12.0
05 09 55.70 -00 26 42.0  20.0
05 10 11.69 -12 10 45.5  20.0
05 09 22.46 -28 24 31.7  20.0
05 09 24.50 -34 05 30.0  12.0
05 11 04.30 +00 22 38.0  12.0
05 11 16.15 +01 31 17.5  20.0
05 11 04.77 +01 42 19.2  12.0
05 11 30.09 +13 25 55.8  12.0
05 11 27.53 +29 31 58.6  30.0
05 11 38.60 +39 46 13.8  20.0
05 12 35.90 +54 03 12.0  12.0
05 11 01.90 -07 34 25.0  12.0
05 10 32.43 -18 38 42.5  12.0
05 10 29.32 -37 39 02.5  12.0
05 12 16.45 +02 57 12.5  20.0
05 12 13.84 +15 38 19.0  30.0
05 12 16.09 +28 29 43.2  30.0
05 14 32.60 +63 39 55.0  12.0
05 15 14.60 +72 46 19.0  12.0
05 12 03.33 -15 41 16.0  20.0
05 11 32.00 -25 48 18.0  12.0
05 11 22.53 -28 59 31.6  20.0
05 11 42.33 -29 08 18.6  12.0
05 11 37.90 -30 11 47.0  12.0
05 11 00.30 -33 15 30.0  12.0
05 08 54.40 -68 44 18.0  12.0
05 13 02.40 +19 13 24.0  30.0
05 14 08.30 +31 11 07.0  12.0
05 13 29.44 +38 58 26.8  20.0
05 18 08.12 +76 50 09.0  12.0
05 12 42.80 -02 52 22.0  12.0
05 11 54.90 -37 31 25.7  12.0
05 09 50.61 -68 53 05.6  12.0
05 14 07.00 +00 56 36.0  20.0
05 14 12.13 +00 56 49.1  12.0
05 13 52.70 +01 56 50.0  12.0
05 14 07.20 +05 25 50.0  12.0
05 14 14.11 +05 53 03.8  12.0
05 14 08.21 +12 22 09.3  12.0
05 14 00.05 +17 05 15.1  20.0
05 14 13.70 +22 58 10.0  12.0
05 14 13.96 +22 58 02.3  12.0
05 14 09.00 +26 15 03.0  30.0
05 14 16.86 +28 25 13.9  30.0
05 14 25.60 +31 45 41.0  12.0
05 15 21.02 +38 44 45.4  20.0
05 15 27.12 +41 01 41.5  12.0
05 15 27.32 +51 45 27.5  20.0
05 14 16.94 -07 34 07.5  12.0
05 13 28.60 -08 41 23.1  12.0
05 13 41.73 -26 06 13.8  12.0
05 13 43.60 -30 24 48.0  12.0
05 13 29.30 -30 31 31.0  12.0
05 13 27.38 -30 32 34.2  12.0
05 13 38.07 -30 26 00.4  12.0
05 13 48.71 -30 23 18.7  12.0
05 12 45.10 -41 07 41.0  20.0
05 12 51.5  -48 24 09.0  12.0
05 15 22.27 +01 35 47.4  12.0
05 15 48.74 +22 21 49.4  12.0
05 16 02.70 +24 33 58.0  12.0
05 16 03.10 +24 58 26.0  30.0
05 15 51.79 +24 59 07.2  12.0
05 16 11.40 +30 17 19.0  30.0
05 15 47.90 +37 55 26.4  12.0
05 15 49.15 +37 55 52.7  12.0
05 15 30.67 +41 01 28.8  12.0
05 16 34.76 +51 15 14.1  12.0
05 15 11.02 -01 36 59.9  12.0
05 14 56.10 -09 47 29.0  12.0
05 14 08.29 -32 51 24.0  12.0
05 14 29.80 -37 27 23.0  12.0
05 14 15.10 -43 57 20.7  12.0
05 16 11.69 +24 57 46.4  12.0
05 16 53.90 +27 58 52.0  30.0
05 16 32.75 +38 41 22.3  20.0
05 17 12.86 +44 16 00.4  12.0
05 15 33.90 -01 23 40.0  30.0
05 15 59.50 -05 48 44.0  12.0
05 15 31.24 -18 53 27.9  12.0
05 15 43.80 -28 53 43.0  12.0
05 15 26.06 -43 56 31.1  12.0
05 15 16.74 -44 15 25.3  12.0
05 13 22.00 -69 22 08.0  12.0
05 17 40.05 +08 58 35.8  20.0
05 17 45.64 +14 12 31.6  12.0
05 17 50.60 +17 18 49.0  12.0
05 17 51.14 +17 18 35.8  12.0
05 17 47.90 +19 12 39.0  30.0
05 17 40.10 +23 51 08.0  30.0
05 17 46.00 +24 35 33.0  30.0
05 17 41.65 +26 30 47.5  12.0
05 17 58.10 +27 56 31.0  30.0
05 18 05.70 +29 01 44.0  12.0
05 18 06.50 +29 01 58.1  12.0
05 18 47.76 +48 23 09.6  12.0
05 17 18.49 -00 51 11.7  12.0
05 16 50.80 -16 09 19.0  12.0
05 18 35.70 +03 56 04.0  12.0
05 18 45.33 +10 25 32.3  12.0
05 18 32.20 +10 26 49.6  12.0
05 17 56.10 +17 53 19.0  30.0
05 18 54.20 +20 01 16.0  30.0
05 18 27.90 +25 14 29.0  12.0
05 18 14.90 +28 48 31.0  30.0
05 19 14.90 +33 01 51.0  12.0
05 19 24.80 +41 18 59.0  12.0
05 19 12.16 +49 34 57.1  12.0
05 19 32.00 +50 54 32.0  12.0
05 17 38.30 -16 34 44.0  12.0
05 17 24.76 -24 26 12.7  12.0
05 17 28.92 -24 27 03.2  12.0
05 17 18.70 -31 52 19.0  12.0
05 17 20.90 -36 54 50.3  12.0
05 19 30.90 +14 28 12.0  12.0
05 19 38.20 +17 46 27.0  30.0
05 20 04.40 +25 14 17.0  30.0
05 20 01.20 +29 53 14.0  30.0
05 20 32.20 +53 36 32.0  12.0
05 22 11.32 +68 45 17.2  12.0
05 19 00.60 -03 07 02.0  12.0
05 18 34.92 -13 48 40.0  20.0
05 18 34.34 -24 03 02.4  12.0
05 18 39.96 -24 03 29.2  12.0
05 18 19.90 -27 30 41.0  12.0
05 20 40.71 +08 48 31.3  20.0
05 20 49.13 +14 09 47.9  12.0
05 20 23.92 +18 58 50.6  12.0
05 20 33.16 +24 00 06.4  12.0
05 20 49.60 +29 30 29.0  30.0
05 21 07.00 +47 56 31.2  12.0
05 20 03.75 -02 22 54.3  12.0
05 19 41.70 -04 20 02.0  12.0
05 19 09.52 -20 38 22.7  12.0
05 20 04.00 -22 22 15.0  12.0
05 19 06.10 -35 55 04.0  12.0
05 18 31.41 -56 13 15.6  12.0
05 20 48.84 +01 00 04.9  12.0
05 20 55.45 +05 06 55.6  12.0
05 21 27.60 +08 25 01.0  12.0
05 21 18.00 +29 04 12.0  30.0
05 21 55.10 +33 28 36.0  12.0
05 21 59.06 +38 53 26.1  20.0
05 21 39.22 +39 14 08.5  20.0
05 25 46.54 +76 13 21.2  12.0
05 19 26.34 -45 45 54.5  12.0
05 18 33.9  -69 14 00.0  12.0
05 22 05.08 +19 40 54.1  12.0
05 22 28.40 +29 08 47.0  30.0
05 23 10.80 +39 34 52.0  20.0
05 23 37.00 +52 57 09.0  12.0
05 24 05.11 +61 46 41.7  12.0
05 21 50.00 -06 12 53.0  12.0
05 21 49.70 -21 32 40.0  12.0
05 21 47.80 -24 19 48.0  12.0
05 21 40.99 -25 39 18.0  12.0
05 19 04.50 -69 38 56.0  12.0
05 23 58.96 +21 28 53.1  20.0
05 23 52.30 +23 09 52.0  30.0
05 23 17.78 +24 25 17.1  12.0
05 23 07.89 +24 28 14.7  12.0
05 23 56.60 +24 42 06.0  12.0
05 24 20.49 +38 10 00.3  20.0
05 23 39.38 +40 53 35.3  12.0
05 23 43.60 +44 18 49.4  12.0
05 23 49.03 +44 19 57.3  12.0
05 24 42.78 +46 31 40.1  12.0
05 24 36.62 +57 39 02.4  12.0
05 22 34.44 -11 29 58.3  20.0
05 22 36.8  -24 22 54.9  12.0
05 22 00.40 -28 55 52.0  12.0
05 24 23.57 +07 50 15.4  12.0
05 23 53.70 +09 04 40.0  12.0
05 23 46.27 +10 44 25.8  12.0
05 24 01.70 +17 25 32.0  30.0
05 24 51.20 +20 15 28.0  30.0
05 24 05.90 +23 55 01.0  30.0
05 24 49.10 +25 19 55.0  30.0
05 24 16.61 +26 56 30.8  30.0
05 24 55.00 +27 07 12.5  30.0
05 24 32.85 +28 13 15.6  12.0
05 24 23.06 +28 12 29.4  12.0
05 25 49.30 +55 59 05.0  12.0
05 24 24.86 -03 20 01.6  12.0
05 24 20.16 -11 50 11.7  12.0
05 22 58.04 -29 59 11.6  12.0
05 23 35.20 -32 51 48.0  12.0
05 23 40.56 -34 08 40.1  12.0
05 21 26.10 -68 48 43.0  12.0
05 24 49.41 +04 16 43.5  12.0
05 24 42.07 +04 18 30.6  12.0
05 24 39.31 +04 18 47.6  12.0
05 24 56.13 +13 33 00.2  12.0
05 25 57.80 +34 52 05.0  12.0
05 25 41.92 +38 47 33.0  20.0
05 26 08.42 +38 52 45.4  20.0
05 26 06.00 +51 39 36.0  12.0
05 24 54.1  -23 52 18.9  12.0
05 24 19.1  -24 13 29.2  12.0
05 24 35.7  -24 39 37.1  12.0
05 24 08.70 -26 20 11.0  12.0
05 23 20.20 -48 16 28.0  12.0
05 22 03.70 -67 57 30.0  12.0
05 26 07.70 +12 48 28.0  12.0
05 26 46.96 +17 17 44.9  12.0
05 26 47.00 +17 18 09.0  12.0
05 26 11.01 +19 59 22.3  12.0
05 26 42.48 +32 49 59.2  12.0
05 26 46.87 +32 50 56.3  12.0
05 27 03.64 +36 16 20.8  12.0
05 25 46.75 -02 43 47.8  12.0
05 25 46.30 -13 40 03.0  20.0
05 26 05.97 -16 19 54.4  12.0
05 25 25.44 -32 41 33.7  12.0
05 25 27.20 -32 42 42.0  12.0
05 25 27.96 -32 42 43.3  12.0
05 25 29.57 -32 43 52.6  12.0
05 23 09.2  -68 02 11.1  12.0
05 27 34.50 +28 51 40.0  30.0
05 28 16.20 +34 25 18.0  12.0
05 28 50.40 +56 44 53.0  12.0
05 26 37.17 -06 34 25.2  12.0
05 26 58.10 -09 20 40.0  12.0
05 27 10.89 -10 53 28.5  12.0
05 26 34.89 -23 26 09.2  20.0
05 28 11.20 +00 18 30.0  12.0
05 28 30.66 +21 33 01.9  12.0
05 28 17.28 +22 20 25.3  12.0
05 28 17.64 +22 19 20.1  12.0
05 28 47.80 +41 43 06.0  12.0
05 29 15.74 +43 04 31.9  12.0
05 29 33.86 +43 18 28.2  12.0
05 27 29.40 -04 36 46.0  12.0
05 27 51.60 -11 08 21.0  20.0
05 27 42.30 -12 11 53.0  12.0
05 27 27.29 -12 41 56.0  12.0
05 27 46.82 -27 40 52.0  12.0
05 26 00.20 -66 04 59.0  12.0
05 24 49.80 -68 29 34.0  12.0
05 25 02.29 -69 38 34.8  12.0
05 29 40.70 +09 00 15.0  20.0
05 30 13.21 +32 24 06.3  20.0
05 29 55.35 +32 14 05.6  20.0
05 29 57.00 +49 50 43.0  12.0
05 31 59.30 +65 52 55.0  12.0
05 31 25.81 +67 43 49.8  20.0
05 29 19.34 -02 17 56.9  12.0
05 29 10.40 -05 03 48.0  12.0
05 29 00.00 -12 51 43.0  12.0
05 28 24.10 -17 35 14.0  12.0
05 28 37.91 -24 43 40.0  12.0
05 28 13.00 -27 38 04.0  12.0
05 28 03.64 -27 39 41.2  12.0
05 28 00.60 -27 40 37.2  12.0
05 26 21.00 -67 29 43.0  12.0
05 26 30.40 -68 49 03.0  12.0
05 30 24.50 +15 50 24.0  12.0
05 30 47.50 +22 01 51.5  30.0
05 30 36.31 +31 26 04.1  20.0
05 30 43.70 +33 12 27.9  12.0
05 30 44.04 +33 12 28.5  12.0
05 30 50.20 +33 11 39.8  12.0
05 29 37.40 -06 32 11.0  12.0
05 29 26.89 -31 51 33.3  12.0
05 27 38.60 -67 27 12.0  12.0
05 31 04.30 +00 23 21.0  12.0
05 30 38.50 +01 18 08.0  12.0
05 31 29.30 +06 30 27.4  12.0
05 31 36.00 +10 20 20.0  12.0
05 31 29.10 +19 22 29.0  12.0
05 31 27.79 +19 43 35.6  12.0
05 31 44.03 +21 57 21.2  12.0
05 31 43.45 +21 59 33.9  12.0
05 31 22.80 +22 01 46.5  30.0
05 31 15.21 +22 02 15.3  30.0
05 32 01.62 +22 56 32.2  12.0
05 31 19.39 +22 14 51.8  30.0
05 31 25.47 +22 14 46.7  30.0
05 31 30.73 +22 09 23.0  30.0
05 31 55.13 +22 04 02.0  30.0
05 31 18.79 +31 54 12.3  20.0
05 31 30.13 +32 16 32.3  20.0
05 31 26.30 +34 14 37.0  12.0
05 31 36.70 +34 35 18.0  12.0
05 31 36.58 +35 12 03.1  20.0
05 32 06.85 +38 21 45.8  12.0
05 31 16.40 -06 43 45.0  12.0
05 30 43.58 -21 13 01.5  12.0
05 30 34.70 -34 46 21.0  12.0
05 32 44.10 +10 05 12.0  12.0
05 32 21.16 +18 57 39.9  20.0
05 32 33.98 +21 36 30.4  12.0
05 32 09.31 +21 39 00.5  12.0
05 32 11.93 +22 14 09.1  30.0
05 32 21.96 +22 15 53.5  30.0
05 32 24.58 +22 05 29.8  30.0
05 32 49.10 +25 28 06.6  20.0
05 32 48.40 +30 11 48.0  30.0
05 34 42.60 +69 00 14.0  12.0
05 31 53.40 -03 24 22.0  12.0
05 31 44.10 -05 23 40.0  12.0
05 31 49.70 -20 59 36.0  12.0
05 33 22.78 +04 21 44.5  20.0
05 33 43.30 +17 52 55.0  30.0
05 33 52.51 +19 56 29.4  12.0
05 33 39.51 +21 05 22.7  12.0
05 33 23.72 +21 08 45.3  12.0
05 33 13.14 +21 19 31.9  12.0
05 33 07.88 +21 21 20.6  12.0
05 33 34.48 +21 34 32.8  12.0
05 33 59.73 +21 41 26.2  12.0
05 33 17.69 +21 57 54.5  12.0
05 33 12.58 +21 57 29.7  12.0
05 33 22.25 +21 58 59.4  12.0
05 33 24.64 +21 21 27.3  12.0
05 33 52.99 +21 59 07.2  12.0
05 33 55.37 +21 59 12.4  12.0
05 33 02.52 +21 18 30.2  12.0
05 33 07.04 +22 01 15.7  12.0
05 33 09.17 +22 00 06.0  12.0
05 33 57.93 +21 25 49.0  12.0
05 33 22.25 +21 58 59.4  30.0
05 33 52.99 +21 59 07.2  30.0
05 33 53.66 +21 57 52.3  30.0
05 33 55.37 +21 59 12.4  30.0
05 33 59.72 +21 59 17.8  30.0
05 33 53.27 +22 06 34.7  12.0
05 33 14.54 +22 13 32.7  12.0
05 33 19.58 +22 15 34.8  12.0
05 33 39.79 +22 21 03.2  12.0
05 33 36.92 +22 43 44.2  12.0
05 33 35.47 +22 22 55.5  12.0
05 33 32.45 +22 19 26.2  12.0
05 33 47.84 +22 20 35.5  12.0
05 33 35.47 +22 22 55.5  30.0
05 33 36.46 +22 15 44.8  30.0
05 33 47.84 +22 20 35.5  30.0
05 33 45.84 +23 16 43.6  12.0
05 33 59.67 +23 21 16.9  12.0
05 33 05.89 +25 52 09.9  20.0
05 33 39.42 +26 49 08.0  30.0
05 34 07.73 +32 08 29.5  20.0
05 33 38.17 +32 57 29.2  20.0
05 33 59.19 +34 39 58.8  20.0
05 34 17.95 +34 50 00.7  20.0
05 34 06.88 +35 29 03.0  12.0
05 34 07.03 +35 29 02.4  20.0
05 33 56.20 +47 27 16.0  12.0
05 34 02.60 +49 11 40.0  12.0
05 33 25.90 -01 56 55.0  12.0
05 33 27.10 -05 23 35.0  12.0
05 32 44.83 -15 19 18.1  12.0
05 32 29.90 -17 15 31.0  12.0
05 32 15.50 -22 38 21.0  12.0
05 32 06.74 -26 40 29.2  12.0
05 32 05.50 -30 52 15.0  12.0
05 32 15.00 -35 15 22.6  12.0
05 32 17.59 -35 16 03.7  12.0
05 32 15.81 -35 12 57.3  12.0
05 31 50.84 -38 27 39.3  20.0
05 32 03.54 -38 27 12.9  20.0
05 31 44.52 -38 25 47.0  20.0
05 31 46.67 -38 24 29.7  20.0
05 34 35.41 +05 03 42.7  12.0
05 34 25.26 +09 40 57.0  12.0
05 34 26.46 +21 06 36.5  12.0
05 34 57.73 +21 08 05.1  12.0
05 34 41.32 +21 21 39.8  12.0
05 34 09.30 +21 27 01.1  12.0
05 34 08.91 +21 40 04.8  12.0
05 34 16.66 +21 51 14.1  30.0
05 34 33.02 +21 58 41.2  12.0
05 34 22.24 +21 59 22.3  12.0
05 34 33.40 +21 59 26.3  12.0
05 34 23.71 +22 00 49.4  12.0
05 34 39.51 +22 01 16.8  12.0
05 34 28.34 +21 22 57.2  12.0
05 34 35.36 +21 05 43.1  12.0
05 34 42.57 +21 53 09.8  30.0
05 34 23.56 +22 03 02.0  12.0
05 34 55.62 +22 10 10.0  12.0
05 34 03.98 +22 15 21.5  12.0
05 34 57.83 +22 21 48.3  20.0
05 34 24.98 +22 27 53.5  12.0
05 34 47.18 +22 34 17.3  12.0
05 34 34.99 +22 02 07.2  12.0
05 34 47.94 +22 23 48.9  12.0
05 34 12.94 +22 10 39.0  12.0
05 34 12.94 +22 10 39.0  12.0
05 34 21.56 +22 16 05.6  12.0
05 34 28.23 +22 14 33.6  12.0
05 34 52.42 +22 16 09.3  12.0
05 34 28.23 +22 14 33.6  30.0
05 34 52.42 +22 16 09.3  30.0
05 34 39.74 +22 17 08.3  30.0
05 34 34.27 +23 10 51.7  12.0
05 34 38.34 +23 16 36.7  12.0
05 34 20.85 +23 21 28.6  12.0
05 34 43.84 +23 10 03.4  12.0
05 34 39.93 +23 13 23.9  12.0
05 34 45.93 +23 18 37.2  12.0
05 34 14.19 +23 19 50.7  12.0
05 34 45.28 +25 51 24.1  30.0
05 34 25.73 +27 32 23.9  20.0
05 34 29.70 +27 55 36.0  30.0
05 34 17.51 +27 23 33.3  30.0
05 35 14.25 +31 50 27.3  12.0
05 34 15.82 +32 06 36.0  20.0
05 34 22.40 +32 28 34.4  20.0
05 34 41.33 +35 39 53.8  20.0
05 34 27.60 +36 27 13.3  12.0
05 34 27.84 +36 27 15.6  12.0
05 34 33.12 +36 28 13.3  12.0
05 37 34.30 +70 32 32.0  12.0
05 34 13.48 -00 44 08.9  12.0
05 34 19.22 -04 55 59.0  12.0
05 34 24.60 -05 01 43.0  12.0
05 33 45.60 -05 15 28.9  12.0
05 34 08.24 -05 27 12.1  12.0
05 33 58.26 -05 24 59.4  12.0
05 33 58.73 -05 26 49.6  12.0
05 34 02.38 -05 27 53.6  12.0
05 33 24.80 -11 15 52.0  12.0
05 33 50.14 -13 21 18.1  20.0
05 33 21.56 -21 56 44.9  20.0
05 32 41.96 -39 40 35.8  12.0
05 31 19.20 -71 03 55.0  12.0
05 35 06.27 +05 16 06.3  12.0
05 34 50.82 +10 04 30.3  20.0
05 35 49.11 +21 04 27.6  12.0
05 35 15.68 +21 27 37.6  12.0
05 35 54.93 +21 41 29.5  30.0
05 35 59.63 +21 52 40.9  12.0
05 35 06.19 +21 26 17.6  12.0
05 35 40.12 +21 52 22.7  30.0
05 35 53.54 +21 54 01.1  30.0
05 35 59.63 +21 52 40.9  30.0
05 35 52.03 +22 03 38.5  12.0
05 35 14.51 +22 07 57.5  12.0
05 35 12.21 +22 21 46.3  12.0
05 35 12.98 +22 30 05.4  30.0
05 35 45.29 +22 39 32.2  12.0
05 35 08.19 +22 44 29.9  30.0
05 35 53.60 +22 05 10.5  12.0
05 35 54.16 +22 02 19.7  12.0
05 35 58.94 +22 02 51.8  12.0
05 35 12.06 +22 12 10.2  12.0
05 35 42.08 +22 11 30.6  12.0
05 35 19.54 +22 11 59.6  30.0
05 35 31.28 +22 30 26.8  30.0
05 35 19.06 +22 41 14.7  30.0
05 35 39.94 +22 28 59.6  30.0
05 35 42.08 +22 11 30.6  30.0
05 35 08.70 +24 55 14.0  30.0
05 35 09.80 +24 34 40.0  30.0
05 36 03.58 +27 42 11.0  12.0
05 35 58.60 +27 46 34.0  30.0
05 35 36.36 +27 38 16.5  30.0
05 35 55.90 +28 11 23.0  30.0
05 35 55.73 +31 10 36.8  20.0
05 35 47.39 +32 26 36.8  20.0
05 35 38.24 +32 56 10.9  20.0
05 36 14.13 +50 53 04.4  12.0
05 35 18.50 -04 51 23.0  12.0
05 34 32.71 -05 04 53.8  12.0
05 35 02.74 -05 12 49.7  12.0
05 34 51.12 -05 12 15.3  12.0
05 35 14.06 -05 23 29.3  12.0
05 35 12.98 -05 25 15.4  12.0
05 35 18.19 -05 24 28.4  12.0
05 34 45.92 -32 03 29.0  12.0
05 33 57.67 -37 57 55.0  12.0
05 32 18.60 -66 27 08.0  12.0
05 32 19.20 -67 41 41.0  12.0
05 36 09.20 +05 29 42.0  12.0
05 36 40.42 +08 51 05.4  12.0
05 36 46.04 +08 48 03.3  12.0
05 35 49.95 +09 27 58.8  12.0
05 36 00.55 +10 19 45.9  12.0
05 35 57.60 +17 55 48.0  30.0
05 35 57.42 +17 56 00.7  12.0
05 36 06.49 +21 23 37.8  12.0
05 36 01.94 +21 25 56.2  12.0
05 36 31.90 +21 55 44.5  12.0
05 36 29.08 +21 59 31.1  12.0
05 36 48.45 +21 56 53.3  12.0
05 36 03.15 +21 55 44.7  30.0
05 36 31.90 +21 55 44.5  30.0
05 36 48.45 +21 56 53.3  30.0
05 36 32.24 +22 02 35.9  12.0
05 36 53.33 +22 22 05.8  30.0
05 36 29.27 +22 57 13.6  30.0
05 36 42.39 +22 02 31.2  12.0
05 36 23.23 +22 03 10.1  12.0
05 36 37.82 +22 03 02.0  12.0
05 36 57.37 +22 05 32.9  12.0
05 36 20.02 +22 21 54.9  30.0
05 36 23.23 +22 03 10.1  30.0
05 36 20.79 +22 52 52.4  30.0
05 36 24.55 +22 28 40.4  30.0
05 36 32.24 +22 02 35.9  30.0
05 36 35.73 +22 40 14.3  30.0
05 36 37.61 +22 43 25.6  30.0
05 36 37.82 +22 03 02.0  30.0
05 36 38.03 +22 38 02.7  30.0
05 36 42.39 +22 02 31.2  30.0
05 36 53.67 +22 48 40.0  30.0
05 36 57.37 +22 05 32.9  30.0
05 36 04.56 +23 06 47.2  30.0
05 36 08.24 +23 04 45.0  30.0
05 36 26.11 +25 47 13.6  12.0
05 36 45.09 +26 02 02.3  20.0
05 36 12.40 +27 12 11.0  30.0
05 36 21.41 +27 18 00.5  30.0
05 37 01.10 +34 41 57.0  20.0
05 35 32.00 -05 15 40.8  12.0
05 36 10.70 -05 24 27.0  12.0
05 35 44.70 -09 06 17.0  12.0
05 34 51.64 -35 47 44.6  12.0
05 35 23.60 -37 43 04.0  12.0
05 35 34.46 -39 34 57.6  12.0
05 34 26.32 -51 13 12.6  12.0
05 37 20.70 +04 14 04.0  12.0
05 37 41.20 +08 38 36.3  12.0
05 37 41.20 +08 38 36.3  12.0
05 37 30.96 +08 38 55.0  12.0
05 37 09.36 +15 32 38.2  12.0
05 37 23.30 +16 54 36.0  30.0
05 37 41.10 +19 52 50.7  12.0
05 37 53.29 +21 50 38.6  30.0
05 37 41.29 +21 59 13.3  30.0
05 37 26.20 +21 55 15.1  30.0
05 37 17.56 +21 55 30.1  30.0
05 37 04.70 +22 06 45.0  12.0
05 37 50.39 +22 08 13.9  30.0
05 37 03.56 +22 24 59.2  30.0
05 37 04.12 +22 28 00.7  30.0
05 37 10.38 +22 54 09.0  20.0
05 37 46.36 +22 04 17.0  12.0
05 37 19.24 +22 05 29.2  12.0
05 37 09.59 +22 33 01.9  30.0
05 37 10.10 +22 04 33.9  30.0
05 37 15.65 +22 07 05.5  30.0
05 37 17.26 +22 13 53.2  30.0
05 37 19.24 +22 05 29.2  30.0
05 37 23.30 +22 16 39.1  30.0
05 37 27.50 +22 36 03.0  30.0
05 37 30.29 +22 45 20.7  30.0
05 37 53.11 +22 05 34.2  30.0
05 37 04.70 +22 06 45.0  30.0
05 37 41.90 +22 25 25.6  30.0
05 37 45.87 +22 28 43.2  30.0
05 37 42.65 +23 50 07.1  20.0
05 37 48.02 +24 53 12.6  30.0
05 37 46.65 +26 17 05.2  30.0
05 37 40.80 +26 39 08.0  30.0
05 38 04.40 +28 03 19.2  30.0
05 37 59.61 +34 07 47.5  20.0
05 37 52.29 +36 11 08.2  12.0
05 38 17.30 +44 00 28.0  12.0
05 36 53.74 -03 08 46.1  12.0
05 37 16.20 -05 16 05.0  12.0
05 36 47.01 -05 18 55.9  12.0
05 36 32.40 -05 19 21.8  12.0
05 36 38.42 -05 17 03.5  12.0
05 36 39.60 -05 58 51.0  12.0
05 36 17.34 -18 12 26.5  12.0
05 38 28.70 +03 39 15.0  12.0
05 38 22.76 +21 56 11.6  30.0
05 38 13.44 +22 20 51.9  30.0
05 38 43.53 +22 36 18.0  30.0
05 38 09.85 +22 40 47.2  30.0
05 38 14.75 +22 18 07.6  30.0
05 38 44.11 +23 16 44.0  12.0
05 38 22.88 +32 10 42.8  20.0
05 39 06.87 +32 28 33.6  20.0
05 38 31.08 +35 51 08.7  12.0
05 38 45.65 +35 57 29.2  20.0
05 39 28.44 +42 01 54.1  12.0
05 40 31.10 +67 31 45.0  12.0
05 42 20.23 +75 23 10.7  12.0
05 37 31.20 -05 24 05.0  12.0
05 38 12.20 -05 23 19.0  12.0
05 35 42.6  -66 01 58.0  12.0
05 35 24.15 -67 34 50.8  12.0
05 39 22.53 +02 37 02.3  12.0
05 39 41.28 +22 41 36.4  12.0
05 39 38.42 +22 44 53.0  12.0
05 40 03.58 +25 23 41.4  20.0
05 39 28.90 +28 32 07.0  30.0
05 39 55.30 +31 39 53.2  20.0
05 39 19.35 +33 03 52.2  20.0
05 39 35.55 +37 42 22.2  20.0
05 40 55.41 +53 22 31.8  12.0
05 42 04.77 +69 22 42.2  20.0
05 39 16.20 -02 08 32.0  12.0
05 38 38.10 -06 02 45.0  12.0
05 38 29.90 -13 14 28.0  20.0
05 38 32.70 -17 38 18.0  12.0
05 37 48.86 -37 50 01.0  12.0
05 38 30.42 -39 04 57.9  20.0
05 35 52.20 -69 39 20.0  12.0
05 40 48.52 +26 39 14.0  30.0
05 41 01.98 +26 53 00.8  30.0
05 40 12.94 +27 19 47.9  30.0
05 40 17.33 +32 09 46.2  20.0
05 40 52.84 +35 42 13.6  12.0
05 40 59.90 +35 50 49.0  12.0
05 41 02.27 +36 00 05.6  12.0
05 41 14.90 +48 54 51.0  12.0
05 42 23.02 +64 56 38.6  20.0
05 43 08.50 +70 00 03.0  12.0
05 39 49.00 -02 10 51.0  12.0
05 40 24.70 -02 22 24.0  12.0
05 39 50.50 -14 54 32.0  12.0
05 41 19.20 +05 09 05.0  12.0
05 41 19.70 +15 44 22.2  12.0
05 41 14.35 +19 04 13.3  12.0
05 41 25.90 +19 59 52.0  30.0
05 41 20.90 +23 45 35.0  30.0
05 41 23.98 +25 08 55.8  20.0
05 41 14.30 +28 42 34.0  30.0
05 41 18.14 +28 44 01.3  30.0
05 41 20.70 +31 24 56.3  20.0
05 41 59.09 +36 10 50.0  20.0
05 42 45.28 +56 58 50.3  12.0
05 43 15.00 +60 27 48.5  12.0
05 40 46.60 -02 18 07.0  12.0
05 41 00.20 -02 30 14.0  12.0
05 41 20.59 -02 35 06.0  12.0
05 41 06.50 -02 45 32.0  12.0
05 41 16.70 -02 39 00.6  12.0
05 40 57.90 -04 15 35.0  20.0
05 40 28.00 -10 23 08.0  12.0
05 40 47.58 -32 26 03.2  20.0
05 40 25.80 -33 11 20.0  12.0
05 40 14.95 -36 40 31.7  12.0
05 37 45.25 -69 10 17.3  12.0
05 41 57.10 +04 09 30.0  12.0
05 42 16.50 +19 51 06.0  30.0
05 42 20.37 +24 09 09.8  20.0
05 42 19.63 +24 57 48.9  20.0
05 42 37.68 +26 39 56.0  30.0
05 42 42.81 +26 42 19.7  30.0
05 43 03.88 +35 10 19.2  12.0
05 43 04.00 +35 10 16.0  12.0
05 43 34.63 +48 05 25.1  12.0
05 43 37.68 +59 33 55.9  12.0
05 41 47.15 -01 52 00.9  12.0
05 41 38.39 -01 52 44.5  12.0
05 41 39.60 -01 54 49.0  12.0
05 41 46.18 -01 55 07.0  12.0
05 41 55.12 -05 25 14.3  12.0
05 41 58.60 -13 59 22.0  12.0
05 41 17.70 -36 03 34.0  12.0
05 38 45.66 -69 05 03.1  12.0
05 43 00.80 +05 20 47.0  12.0
05 43 28.20 +18 45 44.0  30.0
05 44 01.17 +22 51 42.8  20.0
05 43 09.83 +24 10 19.5  20.0
05 43 19.83 +31 39 23.6  20.0
05 43 50.30 +34 45 13.9  12.0
05 43 50.65 +35 31 21.9  20.0
05 44 02.08 +35 55 51.0  20.0
05 43 38.00 +36 06 40.0  12.0
05 43 36.16 +38 32 38.0  12.0
05 44 22.22 +40 49 52.1  12.0
05 44 38.90 +51 40 48.0  12.0
05 44 57.56 +64 03 49.9  12.0
05 42 38.50 -04 53 47.0  12.0
05 43 19.80 -12 10 14.0  12.0
05 42 57.10 -12 32 13.0  12.0
05 42 44.70 -20 49 19.0  12.0
05 42 56.30 -21 26 57.0  12.0
05 41 56.25 -39 18 31.6  12.0
05 40 10.29 -69 19 52.4  12.0
05 39 45.57 -69 38 39.2  12.0
05 39 54.90 -69 44 45.0  12.0
05 44 21.10 +05 46 59.0  12.0
05 45 01.83 +23 27 06.9  20.0
05 44 35.73 +26 00 39.2  12.0
05 45 07.61 +35 44 03.7  20.0
05 45 47.84 +58 42 03.8  20.0
05 46 09.84 +63 20 28.4  20.0
05 48 27.43 +75 59 52.9  12.0
05 44 00.30 -00 41 21.0  12.0
05 43 20.40 -28 52 32.0  12.0
05 42 27.16 -48 50 24.2  12.0
05 45 36.64 +24 35 07.5  20.0
05 45 53.04 +24 50 30.5  20.0
05 45 36.36 +25 07 15.4  12.0
05 45 23.52 +25 30 18.3  12.0
05 46 08.78 +29 49 19.5  30.0
05 45 28.73 +34 29 48.6  20.0
05 46 11.32 +38 11 18.4  12.0
05 46 53.74 +58 29 33.9  12.0
05 44 48.00 -02 34 54.0  12.0
05 45 08.80 -06 35 13.0  12.0
05 44 58.60 -14 33 16.0  12.0
05 44 38.90 -25 32 25.0  12.0
05 44 43.56 -30 44 43.0  12.0
05 43 59.20 -33 36 41.0  12.0
05 44 18.00 -38 26 12.0  12.0
05 41 39.00 -71 19 51.0  12.0
05 46 49.70 +24 22 05.0  12.0
05 46 52.14 +35 16 44.9  20.0
05 47 14.76 +50 38 24.4  20.0
05 46 19.08 -01 00 39.9  12.0
05 45 18.48 -26 18 56.1  12.0
05 45 58.34 -26 30 14.2  20.0
05 45 08.57 -27 40 05.9  12.0
05 45 16.40 -31 58 38.0  12.0
05 43 13.50 -67 50 57.0  12.0
05 43 12.20 -69 45 49.0  12.0
05 46 43.90 +00 05 30.0  12.0
05 47 05.01 +00 21 47.2  20.0
05 47 07.98 +00 29 00.8  12.0
05 46 37.85 +00 43 40.9  12.0
05 46 59.39 +16 38 10.0  30.0
05 47 32.84 +18 36 44.9  20.0
05 47 33.10 +19 17 16.0  30.0
05 47 53.44 +24 12 10.2  20.0
05 47 47.00 +31 37 39.0  12.0
05 46 47.60 -12 51 43.0  12.0
05 46 47.46 -16 46 57.4  20.0
05 46 17.00 -17 25 52.0  12.0
05 47 02.90 -19 54 50.0  12.0
05 48 16.00 +05 48 07.0  12.0
05 48 17.40 +10 06 08.0  12.0
05 48 43.96 +16 15 49.4  30.0
05 48 12.40 +22 32 04.0  30.0
05 48 44.70 +24 14 50.0  20.0
05 48 44.28 +26 36 00.3  20.0
05 48 20.69 +28 10 44.5  30.0
05 48 14.05 +30 09 14.0  30.0
05 49 10.20 +30 28 40.0  30.0
05 48 40.30 +30 11 26.4  30.0
05 48 24.21 +32 29 54.5  12.0
05 49 06.20 +37 31 28.0  12.0
05 48 23.16 -06 50 12.4  12.0
05 47 27.57 -07 06 34.6  12.0
05 47 31.80 -08 57 51.0  12.0
05 47 07.60 -28 11 30.0  12.0
05 48 40.90 +01 12 01.0  12.0
05 48 48.10 +02 01 47.0  12.0
05 49 28.89 +07 52 05.7  12.0
05 49 23.59 +07 52 32.2  12.0
05 49 37.70 +20 31 25.0  30.0
05 49 20.10 +20 52 41.0  30.0
05 49 15.10 +21 38 50.0  30.0
05 49 58.50 +28 17 02.0  30.0
05 49 12.03 +28 20 59.1  30.0
05 49 19.47 +28 13 21.2  30.0
05 49 29.44 +29 10 34.4  30.0
05 49 52.60 +44 06 21.0  12.0
05 49 18.65 -07 21 56.1  12.0
05 48 12.70 -31 30 45.0  12.0
05 48 26.30 -33 02 04.0  12.0
05 48 31.10 -34 07 41.0  12.0
05 49 58.80 +00 55 44.0  12.0
05 50 01.60 +00 59 18.0  12.0
05 50 54.80 +19 04 08.0  30.0
05 51 06.68 +28 44 43.2  30.0
05 51 07.62 +28 50 10.1  30.0
05 51 08.96 +28 48 33.1  30.0
05 50 14.80 +30 45 38.0  30.0
05 51 18.79 +48 54 06.7  12.0
05 49 26.40 -14 38 13.0  12.0
05 49 44.07 -30 17 56.5  20.0
05 47 08.20 -69 42 15.0  12.0
05 51 32.03 +00 22 18.8  12.0
05 51 42.00 +25 57 52.0  30.0
05 51 54.80 +27 01 56.0  12.0
05 51 57.91 +29 21 43.2  30.0
05 51 31.45 +30 30 44.9  30.0
05 52 48.88 +62 37 38.4  12.0
05 57 18.13 +80 01 20.3  12.0
05 50 26.40 -06 26 28.0  12.0
05 51 12.00 -15 00 10.0  12.0
05 50 08.00 -28 24 02.0  12.0
05 50 49.85 -31 44 26.6  12.0
05 51 59.10 +00 34 12.0  12.0
05 51 58.50 +00 41 14.0  12.0
05 51 49.48 +10 05 18.2  12.0
05 52 56.30 +29 32 08.0  30.0
05 52 21.99 +30 32 28.5  30.0
05 53 30.20 +44 44 09.0  12.0
05 51 31.90 -10 23 22.0  20.0
05 51 56.80 -21 19 55.0  12.0
05 48 50.10 -70 03 54.0  12.0
05 53 41.50 +19 36 49.0  30.0
05 53 51.61 +29 10 55.2  30.0
05 53 30.56 +30 25 07.3  30.0
05 53 25.56 +35 15 18.5  12.0
05 56 45.30 +74 22 47.0  12.0
05 53 29.37 -01 46 42.2  12.0
05 53 29.25 -01 42 42.8  12.0
05 52 54.50 -12 24 22.0  12.0
05 52 21.80 -26 10 18.0  12.0
05 52 05.00 -35 17 25.0  12.0
05 52 35.70 -36 50 23.0  12.0
05 50 28.0  -68 22 51.0  12.0
05 54 32.20 +20 31 07.0  30.0
05 54 49.42 +30 44 53.1  30.0
05 55 25.79 +39 49 18.2  12.0
05 54 53.59 +46 26 21.8  20.0
05 54 03.00 -00 54 41.2  12.0
05 53 17.66 -34 40 54.4  12.0
05 53 14.27 -46 10 45.8  12.0
05 52 36.18 -53 49 32.4  12.0
05 55 29.94 +06 32 54.7  12.0
05 55 27.00 +08 22 54.0  12.0
05 55 53.05 +28 41 25.8  30.0
05 55 30.99 +39 26 17.3  12.0
05 56 24.60 +46 06 23.0  12.0
05 57 12.30 +58 31 01.0  12.0
05 55 30.70 -02 04 09.0  12.0
05 54 24.43 -24 55 45.8  12.0
05 54 10.20 -34 59 46.0  12.0
05 55 42.60 +03 23 29.8  12.0
05 56 56.70 +23 54 28.0  30.0
05 57 06.20 +28 00 04.0  12.0
05 56 29.11 +29 58 13.0  12.0
05 56 22.96 +30 00 43.4  12.0
05 56 23.90 +30 00 34.0  12.0
05 56 40.97 +30 42 15.0  30.0
05 56 51.50 +41 44 42.0  12.0
05 55 39.64 -01 01 31.0  12.0
05 55 18.20 -43 45 33.0  12.0
05 57 32.18 +08 44 44.8  12.0
05 56 52.40 +12 39 30.0  12.0
05 57 20.76 +12 35 46.6  12.0
05 56 54.90 +17 14 40.0  30.0
05 57 13.39 +22 01 06.6  12.0
05 57 19.90 +28 26 46.0  30.0
05 57 32.13 +30 54 36.1  30.0
05 57 52.27 +35 29 46.4  12.0
05 57 56.71 +35 29 23.6  12.0
05 58 06.40 +43 16 54.0  12.0
05 59 06.49 +56 42 13.6  12.0
06 01 05.40 +73 41 25.0  12.0
05 57 09.60 -07 45 35.8  12.0
05 56 40.30 -25 58 34.0  12.0
05 56 12.13 -32 06 22.2  20.0
05 56 15.37 -32 23 09.6  20.0
05 58 20.10 +15 28 08.0  12.0
05 58 02.70 +19 53 45.0  30.0
05 58 32.60 +22 37 26.0  30.0
05 58 50.60 +23 06 21.0  12.0
05 58 40.42 +39 48 45.6  12.0
05 59 52.17 +64 13 45.0  12.0
06 04 35.69 +80 07 19.4  12.0
05 57 38.50 -01 39 28.0  12.0
05 57 18.50 -24 47 19.0  12.0
05 57 18.50 -28 18 20.0  12.0
05 57 36.60 -29 11 02.0  12.0
05 56 57.60 -32 47 24.0  12.0
05 59 31.40 +10 48 03.0  12.0
05 59 51.50 +28 59 31.0  30.0
06 00 43.22 +52 26 16.2  20.0
05 59 13.60 -06 15 33.0  12.0
05 58 50.40 -10 45 16.3  12.0
05 58 20.00 -28 09 05.0  12.0
05 58 20.06 -38 30 55.1  20.0
05 59 54.30 +08 41 53.0  12.0
06 00 21.88 +12 57 37.3  12.0
06 00 33.21 +12 58 34.3  12.0
06 00 45.02 +16 04 37.6  12.0
06 00 34.12 +16 05 58.0  12.0
06 00 20.00 +22 07 17.0  30.0
06 00 23.90 +28 42 27.0  30.0
06 00 49.68 +34 08 04.9  12.0
06 02 28.65 +62 55 24.6  12.0
06 02 04.00 +63 51 40.0  12.0
05 59 20.22 -14 55 07.1  12.0
05 59 07.88 -23 30 41.0  12.0
05 59 41.20 -25 49 31.0  12.0
05 59 27.84 -27 57 50.9  12.0
06 00 38.80 +00 06 29.0  12.0
06 01 26.10 +03 50 32.0  12.0
06 01 24.60 +05 13 15.0  12.0
06 01 44.30 +12 37 41.0  12.0
06 00 54.80 +14 55 59.0  12.0
06 01 52.44 +19 23 13.4  12.0
06 01 49.45 +20 53 10.6  20.0
06 01 08.30 +21 10 13.4  20.0
06 01 36.82 +21 27 23.5  20.0
06 01 02.60 +22 35 17.0  30.0
06 01 41.70 +26 25 56.0  30.0
06 01 23.00 +29 08 45.0  30.0
06 01 34.18 +30 14 23.4  30.0
06 01 59.29 +30 52 53.5  30.0
06 02 01.30 +31 49 28.0  12.0
06 01 45.90 +46 22 09.4  20.0
06 01 59.92 +52 06 03.3  12.0
06 01 08.83 -06 24 56.1  12.0
06 00 16.20 -15 55 17.0  12.0
06 00 26.37 -16 51 44.3  12.0
06 00 45.51 -19 35 23.8  12.0
06 00 30.13 -19 36 13.8  12.0
06 00 59.57 -19 50 38.8  20.0
06 00 59.10 -25 45 49.0  12.0
06 00 16.70 -30 57 12.0  12.0
06 00 24.10 -38 53 41.0  12.0
06 02 17.00 +03 06 10.0  12.0
06 01 59.06 +09 18 54.1  12.0
06 01 58.96 +19 22 28.7  12.0
06 02 16.50 +19 41 40.0  30.0
06 02 28.54 +20 19 58.3  20.0
06 02 24.92 +22 34 37.6  20.0
06 02 38.70 +29 11 00.0  30.0
06 02 18.24 +29 13 33.9  30.0
06 02 38.70 +29 11 00.0  30.0
06 02 48.26 +30 23 42.2  30.0
06 03 16.56 +34 07 22.7  12.0
06 02 33.73 +37 26 49.5  12.0
06 03 16.00 +38 37 36.4  12.0
06 01 58.02 -06 46 10.3  20.0
06 01 42.80 -09 22 15.0  12.0
06 02 08.71 -12 43 36.6  12.0
06 01 07.96 -23 40 20.3  20.0
06 01 23.50 -31 02 28.0  12.0
06 01 00.73 -39 26 15.4  12.0
06 03 04.95 +21 10 59.8  20.0
06 03 31.45 +21 18 08.1  20.0
06 03 58.40 +30 14 58.0  20.0
06 04 03.60 +32 58 49.0  12.0
06 04 06.99 +42 30 45.6  20.0
06 02 48.12 -05 20 32.4  20.0
06 03 17.55 -06 10 15.2  12.0
06 03 17.66 -06 10 17.6  12.0
06 03 07.10 -13 10 06.0  20.0
06 02 40.00 -15 04 22.0  12.0
06 02 30.91 -19 02 28.5  12.0
06 02 17.66 -26 06 48.8  12.0
06 02 06.90 -33 24 21.0  12.0
06 01 43.75 -36 54 33.4  12.0
06 02 02.79 -38 19 11.5  20.0
06 04 15.26 +01 17 28.3  12.0
06 03 57.92 +08 34 53.1  20.0
06 04 32.90 +11 12 47.0  12.0
06 04 40.40 +18 32 42.0  30.0
06 04 34.25 +21 51 25.3  20.0
06 04 42.33 +23 05 22.0  20.0
06 04 17.40 +26 07 30.0  12.0
06 04 51.80 +29 19 39.0  30.0
06 04 20.08 +29 57 31.6  30.0
06 04 33.76 +30 30 21.7  20.0
06 04 25.99 +30 47 37.7  30.0
06 04 22.44 +31 16 12.4  12.0
06 04 39.21 +34 20 06.2  12.0
06 06 25.97 +64 44 41.1  12.0
06 07 26.61 +71 15 57.0  12.0
06 04 08.96 -06 33 54.9  20.0
06 03 49.15 -06 36 38.6  20.0
06 04 13.37 -07 02 06.7  20.0
06 03 44.92 -23 04 03.0  12.0
06 03 47.90 -29 33 27.0  12.0
06 03 14.20 -34 27 26.0  12.0
06 02 43.37 -40 10 28.7  20.0
06 02 55.94 -40 09 02.8  20.0
06 05 19.90 +04 35 09.0  12.0
06 05 37.10 +12 53 11.0  12.0
06 05 34.27 +20 32 14.8  20.0
06 06 09.36 +29 15 11.4  30.0
06 06 02.00 +30 03 22.0  30.0
06 05 33.73 +41 32 14.9  20.0
06 06 21.40 +47 47 40.0  12.0
06 05 06.50 -06 11 57.3  20.0
06 05 00.50 -18 00 33.0  12.0
06 04 13.40 -31 56 07.0  12.0
06 04 13.84 -32 10 42.1  12.0
06 03 59.26 -33 07 29.3  12.0
06 05 47.90 +04 19 25.0  12.0
06 05 58.00 +08 43 06.0  12.0
06 06 00.60 +13 21 44.0  12.0
06 06 22.60 +21 17 51.7  20.0
06 06 08.90 +21 50 02.0  30.0
06 06 40.41 +34 38 33.2  12.0
06 07 32.89 +52 04 05.1  12.0
06 05 30.74 -06 09 53.1  20.0
06 06 08.64 -11 05 27.1  12.0
06 05 29.20 -11 50 58.0  12.0
06 05 44.13 -17 31 15.0  12.0
06 05 41.50 -18 45 25.0  12.0
06 05 21.74 -27 49 34.8  12.0
06 05 25.27 -27 49 42.9  12.0
06 05 30.70 -28 22 28.0  12.0
06 05 40.60 -30 49 48.0  12.0
06 05 33.33 -32 16 28.0  12.0
06 05 40.10 -34 58 27.5  12.0
06 07 20.59 +13 07 19.7  12.0
06 06 55.30 +17 29 34.0  30.0
06 07 50.08 +18 18 08.2  12.0
06 07 18.74 +22 04 52.4  20.0
06 07 40.92 +26 35 59.0  12.0
06 07 45.10 +26 37 13.1  12.0
06 08 12.76 +39 26 50.7  12.0
06 07 16.81 -06 10 30.5  20.0
06 06 45.90 -16 58 54.0  20.0
06 06 55.70 -17 47 10.9  12.0
06 06 45.72 -17 46 55.4  12.0
06 05 54.10 -35 18 08.3  12.0
06 06 30.00 -38 25 19.0  12.0
06 08 27.60 +09 25 09.2  12.0
06 08 40.66 +13 17 53.7  20.0
06 08 50.10 +15 38 07.0  12.0
06 08 06.37 +21 13 27.7  20.0
06 08 32.20 +21 36 41.0  12.0
06 08 31.34 +21 55 35.0  20.0
06 08 36.89 +21 35 32.6  12.0
06 08 37.04 +21 38 14.4  12.0
06 08 28.14 +21 40 04.1  12.0
06 08 05.76 +23 31 06.1  20.0
06 08 51.01 +31 48 12.3  20.0
06 14 29.61 +80 26 59.4  20.0
06 08 18.80 -04 36 19.9  20.0
06 07 46.09 -06 23 03.0  12.0
06 08 10.10 -06 33 44.0  12.0
06 08 03.72 -07 38 29.9  12.0
06 07 30.76 -23 08 20.8  12.0
06 09 37.60 +08 02 23.0  12.0
06 09 13.60 +10 33 16.0  12.0
06 09 18.99 +14 28 57.4  20.0
06 09 15.14 +14 46 01.7  12.0
06 09 14.97 +14 46 04.5  20.0
06 09 34.40 +16 22 15.0  30.0
06 09 51.30 +17 25 46.0  30.0
06 09 35.70 +19 35 49.0  12.0
06 09 24.26 +20 34 48.5  12.0
06 09 21.85 +20 39 29.8  12.0
06 09 15.45 +22 35 03.3  20.0
06 09 28.80 +29 17 06.0  30.0
06 08 36.94 -07 00 02.5  20.0
06 09 15.73 -07 31 33.0  20.0
06 08 50.61 -10 24 56.8  12.0
06 09 09.57 -14 26 25.2  12.0
06 09 09.09 -14 30 00.2  12.0
06 10 07.98 +13 29 26.1  20.0
06 10 26.03 +13 42 19.9  20.0
06 10 22.20 +14 19 40.1  20.0
06 10 26.58 +21 34 12.8  20.0
06 10 32.06 +22 15 14.9  20.0
06 10 48.60 +26 05 11.0  30.0
06 10 25.50 +28 43 18.0  30.0
06 10 44.00 +29 44 59.0  30.0
06 10 57.16 +36 34 31.6  12.0
06 11 08.30 +41 08 03.0  12.0
06 11 20.08 +53 11 01.7  12.0
06 12 00.04 +60 01 15.2  12.0
06 11 57.38 +60 02 21.9  12.0
06 10 09.58 -05 59 52.6  20.0
06 10 02.70 -07 24 54.0  12.0
06 09 49.32 -14 48 08.7  12.0
06 09 19.27 -14 27 39.2  12.0
06 09 53.33 -28 42 14.6  12.0
06 10 42.80 +00 35 03.0  12.0
06 11 24.57 +02 29 40.9  12.0
06 11 12.79 +12 12 59.6  20.0
06 11 32.45 +13 44 18.4  20.0
06 11 24.15 +14 51 19.9  20.0
06 11 27.22 +17 26 10.0  12.0
06 11 47.60 +24 16 45.0  30.0
06 11 34.77 +25 38 40.4  12.0
06 14 13.40 +70 44 20.0  12.0
06 10 33.07 -00 51 21.7  12.0
06 10 47.49 -03 25 06.0  12.0
06 10 28.10 -05 56 52.3  20.0
06 10 50.61 -06 11 49.7  20.0
06 10 14.00 -35 39 55.0  12.0
06 12 43.10 +17 59 00.0  12.0
06 12 51.60 +22 52 23.0  30.0
06 12 44.30 +29 03 30.0  30.0
06 12 31.29 +31 55 54.9  12.0
06 13 06.13 +46 44 04.1  20.0
06 13 16.39 +52 54 37.7  20.0
06 15 36.45 +71 02 15.2  20.0
06 12 00.25 -06 22 09.3  20.0
06 11 57.16 -08 03 08.0  12.0
06 12 20.50 -08 55 27.0  12.0
06 11 15.72 -29 34 13.6  12.0
06 11 06.19 -29 34 01.0  12.0
06 11 07.80 -30 58 27.0  12.0
06 13 46.97 +13 56 03.6  20.0
06 13 34.32 +18 52 01.6  12.0
06 13 35.68 +18 48 04.2  12.0
06 13 58.40 +30 24 41.0  30.0
06 16 46.10 +72 28 40.0  12.0
06 18 37.55 +78 21 24.0  12.0
06 12 14.20 -32 57 45.0  12.0
06 14 38.40 +13 49 44.7  20.0
06 14 21.90 +13 54 10.4  20.0
06 14 54.69 +29 26 28.4  12.0
06 15 26.40 +47 08 14.0  12.0
06 16 00.80 +65 39 31.0  12.0
06 13 40.24 -06 55 34.5  12.0
06 14 09.52 -10 46 30.0  12.0
06 13 21.20 -22 14 54.0  12.0
06 15 53.10 +14 16 09.0  12.0
06 15 07.50 +21 18 38.0  30.0
06 15 34.56 +22 41 44.7  12.0
06 16 22.49 +41 30 49.3  20.0
06 19 45.06 +75 31 36.6  12.0
06 20 19.43 +78 22 51.1  12.0
06 15 01.58 -18 55 53.5  12.0
06 16 12.40 +07 34 56.0  12.0
06 16 22.32 +11 55 53.9  20.0
06 15 53.34 +14 14 32.4  20.0
06 16 30.20 +22 08 58.8  20.0
06 16 25.35 +22 44 25.7  20.0
06 16 53.73 +22 06 43.1  20.0
06 16 36.50 +24 36 24.0  30.0
06 17 06.26 +28 16 14.3  12.0
06 16 57.41 +32 09 11.7  12.0
06 17 01.83 +40 38 31.5  12.0
06 17 06.45 +50 33 57.3  12.0
06 17 08.40 +52 10 23.7  12.0
06 17 33.18 +54 04 26.9  12.0
06 17 51.28 +55 30 27.3  12.0
06 17 58.12 +55 31 07.2  12.0
06 15 37.39 -33 50 23.3  12.0
06 15 38.56 -33 51 03.6  12.0
06 14 55.31 -44 20 08.7  20.0
06 17 24.38 +14 50 42.5  20.0
06 17 23.10 +16 43 43.0  30.0
06 17 10.96 +19 23 30.2  12.0
06 17 06.68 +21 35 41.7  20.0
06 17 35.71 +22 24 55.5  12.0
06 17 30.57 +22 25 48.2  12.0
06 17 43.29 +24 46 00.1  12.0
06 18 21.71 +43 28 33.7  20.0
06 16 37.00 -14 20 45.0  12.0
06 17 07.38 -15 18 02.3  12.0
06 16 22.09 -21 22 21.8  20.0
06 16 28.01 -21 22 33.1  20.0
06 16 42.00 -29 31 60.0  12.0
06 16 05.30 -39 42 39.0  12.0
06 17 56.00 +10 48 39.0  12.0
06 17 55.95 +13 03 26.7  20.0
06 18 45.37 +15 16 52.2  20.0
06 18 36.96 +23 44 25.6  12.0
06 19 02.15 +34 04 00.6  12.0
06 18 47.95 +44 50 01.2  20.0
06 20 11.54 +57 51 59.7  12.0
06 19 28.90 +59 27 36.0  12.0
06 18 38.80 -02 27 03.6  12.0
06 17 30.33 -16 25 37.4  12.0
06 17 20.20 -28 25 47.0  12.0
06 19 02.65 +03 09 51.3  20.0
06 18 52.21 +12 34 54.5  20.0
06 19 15.22 +13 14 50.3  20.0
06 19 31.32 +20 47 10.7  12.0
06 19 31.40 +20 47 12.0  12.0
06 18 27.20 -20 51 52.0  12.0
06 17 23.50 -62 17 59.0  12.0
06 19 58.00 +02 08 28.4  12.0
06 20 37.29 +09 39 54.4  12.0
06 20 02.91 +13 31 43.6  20.0
06 20 29.30 +13 44 47.0  12.0
06 20 46.20 +17 09 33.0  30.0
06 20 56.79 +25 11 11.9  12.0
06 20 15.90 +28 18 31.0  12.0
06 20 54.49 +29 08 47.9  20.0
06 20 38.30 +29 13 14.0  30.0
06 20 41.50 +30 03 09.0  30.0
06 20 30.30 +30 51 17.0  30.0
06 21 13.87 +31 27 30.4  12.0
06 20 40.84 +35 06 47.8  12.0
06 20 57.48 +36 30 58.9  12.0
06 20 54.45 +36 28 47.7  12.0
06 22 22.20 +62 30 45.0  12.0
06 19 40.90 -00 38 06.0  12.0
06 19 40.90 -09 14 38.0  12.0
06 19 21.60 -12 19 45.0  12.0
06 19 36.10 -20 54 14.0  12.0
06 21 37.72 +05 29 19.2  20.0
06 21 41.04 +14 32 15.0  12.0
06 21 09.80 +19 43 03.0  30.0
06 21 02.80 +23 21 47.0  12.0
06 21 03.16 +23 22 00.9  12.0
06 21 13.80 +23 37 04.9  12.0
06 21 02.71 +23 21 50.6  12.0
06 27 15.55 +79 40 19.0  12.0
06 20 34.50 -03 58 28.0  12.0
06 20 57.69 -06 35 51.2  12.0
06 20 55.74 -08 29 44.2  20.0
06 21 11.70 -16 17 20.5  12.0
06 20 08.80 -39 26 32.0  12.0
06 22 11.60 +01 41 56.0  12.0
06 21 45.31 +01 47 32.0  12.0
06 21 47.83 +01 47 41.7  12.0
06 21 52.70 +04 38 30.0  20.0
06 21 52.96 +13 16 41.6  20.0
06 22 50.64 +22 00 25.6  20.0
06 22 14.71 +24 35 02.1  12.0
06 22 44.59 +31 54 27.4  12.0
06 23 09.56 +38 23 23.1  12.0
06 23 22.60 +54 42 13.0  12.0
06 24 24.20 +63 03 50.0  12.0
06 21 42.20 -12 59 04.0  12.0
06 21 32.90 -13 17 55.0  12.0
06 21 47.30 -25 04 53.9  12.0
06 23 33.10 +07 10 14.0  12.0
06 23 54.50 +23 12 50.0  30.0
06 24 05.16 +25 35 58.7  12.0
06 23 52.30 +36 43 27.0  12.0
06 23 33.50 +37 11 07.0  12.0
06 26 19.34 +69 07 50.5  12.0
06 23 14.35 -00 12 10.5  12.0
06 23 06.70 -17 08 26.0  12.0
06 21 49.55 -34 11 54.1  12.0
06 24 18.60 +04 57 03.0  12.0
06 24 31.30 +08 43 18.0  12.0
06 24 48.70 +16 00 52.0  30.0
06 24 45.00 +27 49 13.0  12.0
06 25 03.79 +33 23 28.5  20.0
06 24 35.54 +38 59 24.3  12.0
06 25 10.39 +39 38 01.7  12.0
06 24 42.14 +39 00 26.6  12.0
06 24 38.59 +38 59 53.1  12.0
06 25 03.63 +40 03 50.5  20.0
06 25 20.56 +40 21 00.8  12.0
06 24 55.27 +49 30 32.2  20.0
06 25 43.50 +49 40 36.0  12.0
06 26 35.57 +64 18 24.3  12.0
06 26 23.36 +64 52 06.3  12.0
06 23 58.07 -21 37 48.0  12.0
06 23 03.21 -32 38 22.5  12.0
06 25 19.82 +07 31 32.0  20.0
06 25 07.80 +17 54 32.0  30.0
06 25 39.00 +26 06 25.0  30.0
06 25 58.70 +29 58 04.0  30.0
06 26 34.08 +60 57 11.6  12.0
06 27 47.20 +66 06 06.0  12.0
06 30 10.29 +76 32 51.6  12.0
06 24 37.30 -06 07 23.0  12.0
06 24 31.58 -11 07 38.9  12.0
06 24 46.30 -11 55 38.0  12.0
06 24 44.92 -32 30 53.7  12.0
06 26 27.10 +02 31 38.0  12.0
06 25 46.22 +14 40 10.4  12.0
06 26 41.10 +17 33 00.0  30.0
06 25 57.40 +17 47 40.0  30.0
06 26 11.70 +19 47 40.0  30.0
06 27 22.74 +47 58 46.9  12.0
06 30 34.80 +76 32 59.6  12.0
06 25 43.50 -02 11 07.0  12.0
06 25 56.10 -04 25 26.0  12.0
06 25 05.97 -34 59 01.6  12.0
06 25 33.10 -37 50 31.0  12.0
06 27 01.30 +16 40 35.0  30.0
06 26 56.21 +17 35 45.2  12.0
06 27 21.80 +31 05 50.0  12.0
06 27 45.44 +33 52 39.0  12.0
06 29 48.26 +67 34 00.2  12.0
06 29 59.60 +67 34 50.4  12.0
06 30 01.29 +67 34 56.6  12.0
06 27 08.05 -05 54 02.0  12.0
06 27 18.50 -06 47 45.7  12.0
06 28 33.00 +20 55 21.0  30.0
06 29 46.25 +50 28 17.1  20.0
06 29 13.50 +04 41 55.0  12.0
06 29 12.70 +16 46 59.0  30.0
06 29 20.70 +17 41 48.0  30.0
06 29 31.20 +18 23 07.0  30.0
06 29 36.70 +19 04 18.0  30.0
06 29 52.20 +20 53 03.0  30.0
06 29 31.20 +29 40 26.0  30.0
06 30 39.30 +53 11 28.0  12.0
06 31 36.00 +62 54 10.0  12.0
06 28 34.08 -05 36 36.0  12.0
06 28 37.70 -05 37 34.7  12.0
06 28 48.00 -18 15 49.0  12.0
06 28 33.10 -21 12 30.0  12.0
06 30 18.92 +04 47 16.7  12.0
06 29 44.20 +04 56 16.0  12.0
06 30 39.00 +04 58 36.0  12.0
06 30 16.60 +05 05 38.0  12.0
06 30 17.60 +21 56 29.0  30.0
06 30 56.40 +30 03 10.0  30.0
06 30 45.47 +40 01 32.1  20.0
06 31 12.26 +40 19 59.4  12.0
06 30 44.20 +42 28 11.0  12.0
06 32 34.30 +62 08 54.6  12.0
06 33 46.10 +71 40 42.6  20.0
06 30 20.10 -11 27 09.0  12.0
06 30 41.10 +04 42 30.0  12.0
06 31 16.30 +04 48 39.0  12.0
06 31 13.30 +04 41 08.0  12.0
06 30 56.30 +05 11 02.0  12.0
06 31 35.70 +05 12 44.0  12.0
06 31 35.23 +10 49 28.9  12.0
06 30 54.90 +10 56 07.0  12.0
06 31 33.00 +19 08 58.0  30.0
06 31 04.30 +21 56 39.0  12.0
06 31 12.60 +22 35 01.0  30.0
06 31 42.70 +33 19 00.0  12.0
06 32 01.96 +41 43 02.5  12.0
06 32 19.13 +42 14 33.6  20.0
06 32 45.15 +50 20 29.0  12.0
06 32 38.29 +59 35 58.6  12.0
06 37 19.55 +79 37 25.5  12.0
06 31 15.88 -03 48 56.6  12.0
06 30 05.32 -29 20 56.0  12.0
06 30 36.33 -39 47 15.7  12.0
06 31 51.38 +00 36 14.4  12.0
06 31 42.90 +04 32 36.0  12.0
06 32 15.20 +04 45 28.0  12.0
06 32 06.80 +04 29 43.0  12.0
06 31 55.60 +05 10 45.0  12.0
06 32 18.6  +05 27 12.0  12.0
06 32 31.20 +05 10 21.0  12.0
06 32 01.20 +13 36 56.0  12.0
06 32 04.82 +14 03 50.4  12.0
06 32 20.30 +16 22 41.0  30.0
06 32 18.10 +23 24 12.0  30.0
06 34 21.90 +59 20 17.0  12.0
06 34 39.20 +65 20 29.0  12.0
06 36 32.80 +74 59 08.0  12.0
06 31 57.28 -05 51 44.1  12.0
06 31 44.26 -36 25 59.1  20.0
06 31 26.50 -39 15 01.0  12.0
06 33 07.60 +02 32 33.0  12.0
06 33 18.00 +02 45 35.0  12.0
06 32 46.00 +04 32 12.0  12.0
06 33 34.00 +04 45 13.8  20.0
06 33 34.00 +04 46 38.0  12.0
06 33 34.10 +04 30 40.0  12.0
06 32 57.70 +05 19 16.0  12.0
06 32 59.30 +05 48 01.0  12.0
06 32 47.40 +06 32 53.0  12.0
06 33 08.00 +06 33 42.0  12.0
06 33 40.44 +11 39 03.2  12.0
06 32 55.51 +14 29 17.4  12.0
06 33 25.24 +27 55 38.1  30.0
06 34 03.82 +30 11 52.8  20.0
06 33 52.29 +46 53 41.4  12.0
06 32 16.93 -27 21 19.4  12.0
06 32 27.10 -27 21 22.0  12.0
06 32 28.39 -27 21 14.5  12.0
06 32 17.40 -36 50 17.0  12.0
06 34 31.50 +04 41 11.0  12.0
06 34 34.20 +04 55 01.0  12.0
06 33 46.40 +09 43 32.0  12.0
06 34 50.50 +19 09 42.0  30.0
06 34 46.27 +22 06 42.8  12.0
06 34 35.28 +22 07 55.0  12.0
06 34 44.63 +23 49 31.9  20.0
06 34 20.30 +28 32 33.0  30.0
06 35 09.80 +44 27 13.0  12.0
06 35 29.13 +53 23 23.6  12.0
06 33 31.94 -14 44 39.8  12.0
06 33 51.96 -22 51 43.4  12.0
06 33 33.20 -39 08 40.0  12.0
06 35 26.72 +02 30 57.8  12.0
06 35 19.70 +02 44 32.0  12.0
06 34 40.20 +02 29 32.0  12.0
06 35 24.90 +04 48 51.0  12.0
06 35 38.70 +04 55 43.0  12.0
06 35 17.60 +04 58 12.0  12.0
06 35 34.20 +14 50 27.7  12.0
06 35 40.34 +14 47 51.4  12.0
06 35 01.80 +20 24 40.0  12.0
06 35 56.80 +21 00 14.0  30.0
06 35 19.90 +29 01 24.0  30.0
06 36 57.00 +54 40 17.0  12.0
06 36 54.60 +55 02 06.0  12.0
06 40 45.90 +78 13 27.4  12.0
06 34 27.38 -14 15 07.4  12.0
06 34 13.63 -23 50 41.9  12.0
06 35 02.10 -25 30 35.0  12.0
06 34 33.48 -27 11 20.8  20.0
06 35 56.40 +04 55 34.0  12.0
06 36 17.40 +04 57 37.0  12.0
06 36 19.72 +13 57 37.2  12.0
06 36 04.22 +21 14 14.8  12.0
06 36 25.60 +23 16 50.0  30.0
06 36 36.30 +28 09 50.0  30.0
06 36 54.58 +28 09 47.7  30.0
06 37 39.6  +60 23 45.5  12.0
06 38 33.40 +66 20 56.0  12.0
06 40 53.63 +78 13 42.4  12.0
06 42 24.11 +80 31 08.8  12.0
06 35 45.25 -00 05 36.3  12.0
06 35 50.64 -04 15 06.4  12.0
06 37 08.62 +04 14 59.3  20.0
06 37 00.40 +05 05 03.0  12.0
06 37 42.45 +39 08 54.3  12.0
06 39 51.17 +69 58 33.2  20.0
06 37 00.10 -01 42 08.0  12.0
06 36 31.34 -20 28 57.6  12.0
06 36 33.30 -20 41 54.0  12.0
06 36 31.63 -20 36 42.0  12.0
06 36 32.40 -20 38 33.1  12.0
06 36 42.60 -22 41 21.0  20.0
06 36 42.60 -37 22 37.0  12.0
06 38 30.50 +00 44 31.0  12.0
06 37 57.10 +01 33 14.0  12.0
06 38 01.50 +01 28 53.0  12.0
06 38 45.50 +19 05 42.0  30.0
06 38 36.50 +20 32 51.0  12.0
06 38 59.28 +26 14 00.7  12.0
06 38 59.40 +26 13 57.0  12.0
06 38 42.70 +30 15 52.0  30.0
06 39 17.70 +34 20 32.0  12.0
06 39 29.32 +41 52 47.5  12.0
06 39 36.07 +48 40 20.3  20.0
06 39 42.66 +51 06 14.5  12.0
06 40 02.6  +56 46 38.9  12.0
06 40 10.1  +57 05 58.7  12.0
06 37 46.90 -00 58 38.0  12.0
06 37 46.50 -26 42 23.0  12.0
06 39 28.90 +00 59 53.0  12.0
06 39 00.60 +01 04 59.0  12.0
06 39 28.00 +01 02 55.0  12.0
06 39 12.21 +24 32 26.4  12.0
06 39 10.12 +24 31 52.5  12.0
06 40 04.20 +29 38 25.0  30.0
06 40 09.07 +30 13 18.4  30.0
06 40 06.70 +47 26 37.0  12.0
06 41 49.12 +64 42 18.0  12.0
06 42 40.50 +72 15 36.0  12.0
06 46 57.56 +82 15 10.1  12.0
06 38 37.00 -16 49 10.0  12.0
06 38 33.50 -25 40 59.0  12.0
06 38 53.60 -28 16 38.0  12.0
06 37 55.40 -37 20 47.0  12.0
06 41 06.91 +38 57 19.1  20.0
06 41 32.20 +41 48 40.0  12.0
06 45 30.93 +77 57 37.8  12.0
06 39 37.60 -02 12 31.0  12.0
06 40 12.92 -08 02 13.3  12.0
06 39 53.25 -09 14 21.9  12.0
06 39 57.30 -27 45 46.0  12.0
06 38 58.53 -28 38 16.4  12.0
06 39 05.90 -29 21 14.0  12.0
06 38 58.15 -34 51 32.9  12.0
06 41 00.40 +00 45 15.0  20.0
06 41 14.15 +10 11 58.5  12.0
06 40 56.10 +11 55 55.0  12.0
06 40 48.20 +12 09 21.0  12.0
06 41 39.20 +23 13 40.0  30.0
06 41 37.00 +24 09 06.0  30.0
06 42 03.00 +29 42 46.0  12.0
06 41 16.10 +31 53 53.0  12.0
06 42 12.76 +37 47 50.5  20.0
06 41 38.49 +38 37 33.0  12.0
06 45 58.70 +77 54 53.8  12.0
06 40 41.62 -27 38 10.7  12.0
06 40 42.20 -27 39 03.0  12.0
06 40 14.33 -31 23 35.9  12.0
06 42 37.90 +24 27 17.0  30.0
06 42 51.68 +47 15 11.9  20.0
06 42 20.60 -09 36 49.0  12.0
06 41 34.33 -14 59 39.9  12.0
06 43 31.63 +23 09 33.7  12.0
06 43 39.40 +44 51 12.4  12.0
06 44 36.81 +55 24 30.6  12.0
06 44 25.39 +55 27 44.6  12.0
06 43 10.40 -07 05 17.0  12.0
06 42 50.80 -10 14 57.6  12.0
06 42 41.60 -19 50 39.0  12.0
06 42 47.64 -27 38 57.4  12.0
06 42 46.72 -27 38 03.7  12.0
06 44 25.00 +00 13 29.0  12.0
06 43 41.70 +00 33 42.0  12.0
06 44 27.20 +06 27 49.0  12.0
06 44 12.00 +21 42 28.0  30.0
06 44 54.20 +28 18 26.0  12.0
06 45 10.59 +29 29 15.1  20.0
06 44 59.00 +31 50 09.0  12.0
06 45 16.05 +34 05 36.4  12.0
06 44 52.39 +40 21 19.0  12.0
06 43 48.44 -01 08 19.8  12.0
06 44 44.60 +00 21 22.0  12.0
06 45 31.10 +00 21 56.0  12.0
06 45 33.40 +00 37 52.0  12.0
06 45 16.70 +05 31 27.0  20.0
06 44 44.65 +08 17 19.4  12.0
06 45 35.92 +14 00 22.6  12.0
06 45 22.20 +17 37 07.0  12.0
06 45 34.90 +26 34 48.0  30.0
06 46 22.03 +37 02 53.5  12.0
06 46 21.54 +40 44 44.3  12.0
07 02 53.37 +86 34 27.8  12.0
06 45 10.20 -04 41 36.0  12.0
06 44 53.40 -29 58 56.0  12.0
06 44 12.30 -31 55 43.0  12.0
06 44 42.70 -35 34 13.0  12.0
06 44 41.85 -36 45 24.7  12.0
06 46 22.90 -00 03 14.0  12.0
06 45 45.60 +00 11 52.0  12.0
06 46 17.40 +03 53 08.0  12.0
06 46 30.80 +17 19 29.0  30.0
06 46 38.20 +23 35 05.0  30.0
06 46 56.10 +25 36 18.0  30.0
06 46 42.46 +29 49 12.3  30.0
06 46 45.81 +35 02 23.7  12.0
06 46 43.96 +35 02 58.7  12.0
06 45 45.40 -03 27 11.2  12.0
06 45 52.03 -03 25 10.6  12.0
06 45 44.10 -15 50 17.0  20.0
06 47 18.20 +00 08 11.0  12.0
06 47 38.01 +08 06 43.2  12.0
06 47 42.64 +09 04 42.2  12.0
06 47 54.41 +17 52 50.2  12.0
06 47 01.40 +19 15 03.0  30.0
06 47 34.46 +21 13 04.9  12.0
06 47 54.05 +32 36 18.7  12.0
06 48 05.61 +34 28 45.5  12.0
06 47 43.50 +42 00 09.0  12.0
06 49 13.80 +59 34 44.4  12.0
06 49 52.10 +69 15 47.0  12.0
07 02 51.56 +86 05 00.9  12.0
06 46 34.50 -06 18 43.0  12.0
06 46 38.56 -10 35 27.4  12.0
06 46 34.10 -14 58 09.0  12.0
06 47 49.07 +01 13 41.7  20.0
06 47 40.36 +01 19 15.0  20.0
06 48 35.98 +01 59 37.0  20.0
06 48 40.30 +14 40 37.0  12.0
06 48 14.70 +15 43 00.0  30.0
06 48 01.10 +18 53 28.0  30.0
06 48 24.00 +25 02 47.0  30.0
06 48 16.70 +27 13 53.0  12.0
06 48 23.12 +30 08 21.3  30.0
06 48 58.20 +34 52 27.0  12.0
06 49 00.20 +41 42 24.0  12.0
06 50 08.66 +60 50 44.5  20.0
06 52 12.36 +74 25 37.2  20.0
06 48 29.04 -02 22 09.4  20.0
06 47 45.19 -05 34 54.1  12.0
06 48 17.00 -05 45 09.0  12.0
06 47 41.88 -05 35 45.1  12.0
06 47 49.53 -29 33 14.5  12.0
06 49 30.62 +01 23 17.9  20.0
06 48 53.72 +02 27 18.4  20.0
06 49 21.54 +02 41 28.2  20.0
06 49 30.60 +06 37 40.0  12.0
06 49 18.00 +06 39 59.0  12.0
06 49 38.10 +16 32 11.0  30.0
06 49 36.00 +18 22 09.0  30.0
06 49 40.01 +29 43 02.7  30.0
06 49 46.20 +33 59 40.0  12.0
06 50 12.00 +37 18 17.0  12.0
07 13 49.75 +87 29 04.4  20.0
06 48 35.80 -09 01 05.0  12.0
06 48 55.40 -14 53 31.0  12.0
06 48 46.46 -20 20 28.4  12.0
06 48 13.50 -20 44 59.0  12.0
06 48 57.12 -20 21 02.6  12.0
06 48 11.55 -25 29 21.7  12.0
06 48 01.70 -38 30 19.0  12.0
06 48 29.32 -39 09 02.1  12.0
06 48 26.68 -39 09 30.2  12.0
06 48 11.04 -39 56 12.3  12.0
06 48 12.33 -39 58 10.1  12.0
06 49 40.46 +02 29 11.4  20.0
06 49 51.13 +03 25 55.8  20.0
06 50 43.75 +20 34 33.9  12.0
06 50 12.00 +23 01 24.0  30.0
06 50 04.20 +24 41 16.0  30.0
06 50 35.86 +28 32 24.8  30.0
06 50 51.56 +41 29 27.5  20.0
06 51 15.55 +45 09 24.8  20.0
06 52 13.30 +65 58 49.0  12.0
06 53 16.47 +69 20 12.6  12.0
06 53 24.43 +73 17 03.3  20.0
06 55 13.81 +76 55 17.0  12.0
06 49 26.40 -09 18 17.0  12.0
06 49 36.93 -31 44 29.1  20.0
06 49 03.09 -32 00 42.2  12.0
06 49 21.10 -33 02 60.0  12.0
06 50 35.18 +00 55 52.3  20.0
06 50 50.45 +00 56 56.0  20.0
06 51 21.89 +01 24 27.0  20.0
06 51 16.19 +01 56 51.5  20.0
06 50 41.52 +02 03 40.4  20.0
06 50 55.87 +02 23 26.2  20.0
06 50 59.72 +02 39 56.6  12.0
06 51 54.30 +18 28 50.0  12.0
06 51 36.69 +19 35 49.6  20.0
06 51 06.00 +19 43 40.0  30.0
06 51 32.60 +19 36 25.0  30.0
06 51 15.80 +22 35 12.0  30.0
06 51 16.20 +22 49 19.0  30.0
06 52 34.20 +46 00 25.3  12.0
06 52 52.00 +60 37 48.0  12.0
06 53 37.94 +66 04 26.7  12.0
06 50 37.17 -01 06 57.3  12.0
06 50 53.40 -07 42 51.0  12.0
06 50 51.80 -31 49 14.0  12.0
06 52 08.10 +03 26 53.0  12.0
06 52 49.40 +22 32 19.0  30.0
06 53 09.36 +29 34 12.1  12.0
06 52 43.58 +37 34 31.5  20.0
06 53 00.81 +42 33 06.8  12.0
06 52 46.70 +48 31 33.0  12.0
06 54 04.57 +54 48 55.7  20.0
06 54 03.98 +59 47 42.5  12.0
06 55 14.60 +71 55 11.0  12.0
06 51 40.77 -03 07 50.2  12.0
06 51 43.60 -03 32 26.0  12.0
06 51 16.60 -35 01 15.1  12.0
06 52 39.43 +01 11 33.7  20.0
06 53 08.90 +06 18 05.0  12.0
06 53 23.30 +16 05 36.0  30.0
06 53 36.50 +23 58 29.0  30.0
06 53 43.94 +28 15 46.2  20.0
06 53 58.06 +28 21 15.6  20.0
06 53 48.22 +31 48 44.9  12.0
06 54 10.10 +50 18 58.0  12.0
06 54 31.10 +59 03 33.0  12.0
06 53 15.80 -00 22 53.0  12.0
06 53 14.35 -12 28 40.7  12.0
06 53 17.78 -12 30 12.8  12.0
06 52 38.01 -21 19 17.0  12.0
06 52 26.40 -22 40 16.0  12.0
06 51 49.10 -34 28 39.0  12.0
06 53 50.83 +00 05 08.9  20.0
06 54 08.31 +01 37 39.1  20.0
06 54 35.30 +10 18 11.0  12.0
06 54 14.20 +16 29 16.0  30.0
06 54 43.60 +27 55 02.5  30.0
06 54 49.44 +49 00 52.6  12.0
06 55 13.10 +54 09 09.0  20.0
06 53 17.64 -25 28 24.1  12.0
06 53 01.36 -28 52 20.2  12.0
06 53 04.30 -32 58 10.0  12.0
06 53 35.50 -33 41 34.0  12.0
06 52 41.31 -56 42 54.2  12.0
06 54 45.83 +02 07 18.5  20.0
06 55 27.31 +02 34 16.8  20.0
06 55 04.06 +02 51 59.8  12.0
06 55 04.03 +02 52 00.7  12.0
06 55 32.20 +12 28 30.0  12.0
06 55 42.14 +23 52 50.6  12.0
06 55 16.30 +23 05 48.6  12.0
06 55 56.40 +31 34 33.0  12.0
06 55 30.36 +39 38 22.8  12.0
06 55 47.03 +41 10 19.3  20.0
06 56 30.50 +45 16 39.0  12.0
06 54 31.30 -04 31 50.0  12.0
06 54 30.81 -16 46 18.1  12.0
06 55 04.40 -16 59 53.0  12.0
06 54 56.10 -27 49 02.0  12.0
06 54 18.30 -28 52 06.0  12.0
06 56 33.34 +01 52 59.5  20.0
06 56 01.50 +08 33 55.0  12.0
06 55 48.36 +10 42 58.8  20.0
06 56 42.02 +11 55 22.0  12.0
06 57 03.63 +29 42 10.5  30.0
06 57 00.45 +43 49 58.3  12.0
06 57 34.45 +46 24 10.8  20.0
06 57 21.20 +52 00 35.0  12.0
06 58 13.40 +57 57 50.0  12.0
06 55 25.60 -08 00 43.0  20.0
06 55 39.79 -18 03 16.0  12.0
06 56 01.80 -24 35 31.0  12.0
06 55 04.40 -38 35 46.0  12.0
06 57 32.59 +02 11 01.1  12.0
06 57 32.60 +02 11 01.1  12.0
06 56 58.40 +20 41 18.0  30.0
06 57 24.60 +28 56 29.1  30.0
06 57 51.90 +29 48 58.6  30.0
06 57 15.40 +30 16 08.0  30.0
06 58 34.89 +47 38 26.6  20.0
06 58 54.40 +54 31 51.3  20.0
06 58 56.92 +64 22 58.7  12.0
06 57 10.60 -01 05 50.0  12.0
06 57 08.80 -08 14 40.0  12.0
06 56 29.30 -14 07 36.0  12.0
06 56 02.73 -35 32 39.2  12.0
06 58 05.17 +00 46 00.6  20.0
06 57 55.22 +00 59 23.1  20.0
06 58 25.80 +16 46 24.0  30.0
06 58 48.79 +16 50 49.0  12.0
06 58 45.16 +22 20 09.9  12.0
06 58 10.50 +22 21 57.0  12.0
06 58 45.20 +22 20 29.0  12.0
06 58 45.02 +22 20 57.8  12.0
06 58 36.00 +25 00 25.0  30.0
06 58 11.83 +28 19 04.1  30.0
06 58 14.80 +28 20 20.0  30.0
06 58 13.62 +29 35 50.2  30.0
06 59 17.74 +35 53 00.0  12.0
06 59 04.18 +49 02 35.0  20.0
06 58 28.12 -01 03 03.5  12.0
06 57 40.40 -17 30 47.0  12.0
06 57 52.10 -26 29 59.0  12.0
06 57 32.60 -38 39 59.0  12.0
06 59 10.33 +01 21 29.2  20.0
06 58 46.32 +08 20 20.5  12.0
06 59 01.34 +22 33 29.5  12.0
06 59 01.50 +22 33 40.0  12.0
07 00 01.00 +27 36 36.0  30.0
06 59 34.77 +35 45 55.5  12.0
07 00 46.40 +54 15 48.0  12.0
06 59 27.17 -04 34 11.3  12.0
06 58 53.54 -24 17 12.2  12.0
06 58 59.97 -24 17 33.4  12.0
06 58 57.04 -24 19 42.2  12.0
06 58 17.50 -26 32 26.0  12.0
06 59 58.70 +17 29 33.0  30.0
07 00 31.00 +17 35 54.0  30.0
07 00 10.55 +29 28 21.9  30.0
07 01 14.97 +36 56 12.0  12.0
07 01 04.09 +49 43 17.2  12.0
07 00 23.28 -04 12 56.0  12.0
06 59 35.50 -04 47 07.0  12.0
06 59 29.01 -34 57 48.0  12.0
06 59 29.90 -34 58 29.0  12.0
07 01 03.3  +01 54 41.5  12.0
07 01 44.40 +18 20 53.0  12.0
07 01 30.08 +29 31 38.7  30.0
07 01 45.82 +35 18 18.8  20.0
07 01 49.31 +38 32 31.5  12.0
07 02 47.10 +50 02 11.0  12.0
07 02 03.50 +50 46 14.0  12.0
07 02 15.24 +54 54 52.8  12.0
07 02 50.13 +54 58 25.6  12.0
07 00 47.50 -10 43 21.0  12.0
07 00 11.59 -23 41 16.0  12.0
07 00 17.01 -29 58 49.8  12.0
07 00 01.40 -38 05 17.0  12.0
06 59 57.40 -43 34 16.0  20.0
07 02 43.20 +15 58 53.0  30.0
07 02 07.22 +25 13 02.6  12.0
07 02 09.57 +25 14 38.4  12.0
07 03 00.89 +29 13 43.7  30.0
07 02 17.73 +29 23 18.9  30.0
07 03 06.00 +36 08 13.0  12.0
07 03 24.70 +13 47 45.0  12.0
07 03 40.21 +33 06 12.4  20.0
07 03 52.10 +35 28 37.0  12.0
07 04 12.50 +36 58 15.0  12.0
07 04 04.16 +37 26 59.2  12.0
07 04 21.70 +50 30 25.6  20.0
07 14 18.81 +84 22 55.3  20.0
07 02 42.70 -02 52 36.0  12.0
07 02 56.70 -15 19 10.0  12.0
07 02 49.30 -33 02 05.0  12.0
07 04 11.57 +08 29 12.9  12.0
07 04 27.44 +11 51 01.4  12.0
07 04 42.48 +15 18 07.2  12.0
07 04 49.50 +22 49 37.0  30.0
07 05 00.10 +27 10 42.0  30.0
07 04 47.40 +33 38 15.0  12.0
07 04 31.32 +39 11 23.6  12.0
07 05 21.35 +40 02 31.2  20.0
07 04 21.30 -10 26 09.0  12.0
07 03 56.60 -11 25 36.0  12.0
07 03 47.50 -11 31 04.0  12.0
07 02 50.84 -37 00 52.3  12.0
07 02 59.44 -39 19 14.5  20.0
07 05 19.90 +02 49 39.0  12.0
07 05 06.20 +10 16 13.0  12.0
07 05 12.14 +22 27 50.1  12.0
07 05 57.83 +29 01 11.9  30.0
07 09 17.74 +74 49 25.2  12.0
07 26 47.87 +87 11 48.0  12.0
07 05 18.70 -10 58 11.0  12.0
07 04 58.30 -11 06 59.0  12.0
07 04 24.40 -11 22 00.0  12.0
07 04 25.20 -11 31 15.0  12.0
07 04 49.20 -12 09 21.0  12.0
07 05 18.50 -12 19 32.0  12.0
07 04 42.40 -17 13 58.0  12.0
07 06 01.09 +00 00 57.6  12.0
07 07 03.30 +27 03 15.0  30.0
07 06 42.74 +42 31 49.4  12.0
07 07 03.09 +42 31 54.7  12.0
07 07 24.50 +57 27 58.0  12.0
07 05 13.90 -19 17 55.0  12.0
07 05 31.40 -19 52 09.0  12.0
07 05 48.48 -36 02 22.7  12.0
07 05 25.30 -41 19 14.0  20.0
07 07 09.50 +01 05 05.0  12.0
07 07 40.75 +08 57 08.0  12.0
07 07 18.90 +09 54 49.0  12.0
07 07 35.54 +08 56 58.8  12.0
07 07 43.41 +08 56 42.1  12.0
07 07 17.90 +19 45 31.0  12.0
07 07 36.66 +29 23 46.5  30.0
07 07 11.27 +29 56 32.3  30.0
07 07 41.10 +42 42 21.0  12.0
07 06 49.80 -11 13 08.0  12.0
07 06 59.50 -26 28 39.0  12.0
07 06 02.08 -29 18 48.3  20.0
07 06 40.10 -36 57 45.0  12.0
07 07 43.12 +03 33 18.1  20.0
07 08 38.85 +07 48 34.6  12.0
07 08 19.56 +11 32 22.0  20.0
07 08 46.84 +13 19 23.0  12.0
07 08 24.70 +14 59 29.0  12.0
07 08 49.40 +18 16 13.0  30.0
07 08 20.54 +18 46 49.1  12.0
07 08 20.54 +18 46 48.7  12.0
07 08 17.80 +27 48 05.6  12.0
07 08 49.00 +29 28 33.0  12.0
07 09 50.04 +63 41 23.5  12.0
07 07 35.06 -00 18 54.9  12.0
07 07 35.12 -00 18 51.9  12.0
07 07 33.84 -00 19 36.0  12.0
07 07 49.30 -07 59 54.0  20.0
07 07 48.10 -10 04 31.0  12.0
07 07 42.30 -10 07 28.0  12.0
07 08 06.00 -10 11 26.0  12.0
07 07 41.37 -20 28 16.1  12.0
07 07 25.60 -24 57 55.0  12.0
07 07 16.60 -27 24 47.0  12.0
07 07 39.37 -40 08 36.1  12.0
07 09 33.70 +10 32 18.0  12.0
07 09 08.96 +20 37 17.3  12.0
07 09 06.74 +26 04 43.4  20.0
07 09 47.44 +47 56 47.5  12.0
07 08 37.78 -04 18 21.1  12.0
07 08 38.90 -04 19 07.0  12.0
07 08 36.70 -10 10 10.0  12.0
07 08 49.80 -10 15 50.0  12.0
07 08 25.11 -21 19 50.5  12.0
07 08 37.10 -29 07 35.0  12.0
07 10 04.83 +06 17 05.4  20.0
07 10 28.52 +09 19 54.3  12.0
07 10 24.60 +11 15 20.0  12.0
07 10 21.90 +18 50 54.0  30.0
07 10 46.47 +29 15 14.1  30.0
07 11 06.00 +37 15 19.0  12.0
07 11 25.68 +42 42 39.2  12.0
07 11 20.05 +47 12 00.5  12.0
07 11 40.30 +47 08 58.6  12.0
07 11 49.4  +57 28 27.4  12.0
07 09 42.19 -00 09 57.2  12.0
07 09 24.90 -07 18 18.0  12.0
07 09 32.00 -10 07 38.0  12.0
07 09 24.00 -10 17 14.0  12.0
07 09 26.50 -12 29 34.0  12.0
07 09 55.70 -18 30 35.0  12.0
07 09 32.30 -20 15 01.0  12.0
07 09 48.15 -27 34 15.3  20.0
07 09 26.42 -29 29 47.3  12.0
07 09 15.04 -30 03 07.2  12.0
07 09 21.14 -30 03 39.6  12.0
07 09 01.06 -35 59 17.0  12.0
07 09 34.79 -36 03 53.3  12.0
07 08 56.80 -38 33 54.0  12.0
07 11 00.00 +18 19 42.0  30.0
07 11 55.83 +28 16 46.6  30.0
07 11 52.51 +33 00 09.5  12.0
07 12 32.50 +48 06 00.0  12.0
07 12 37.50 +52 07 16.0  12.0
07 12 44.40 +54 30 06.0  12.0
07 13 09.5  +57 24 45.9  12.0
07 11 17.10 -09 46 10.4  12.0
07 10 45.48 -23 01 20.6  12.0
07 10 31.60 -31 49 32.0  12.0
07 10 32.30 -32 07 27.0  12.0
07 09 46.75 -37 36 24.3  12.0
07 12 12.64 +03 33 11.8  12.0
07 12 11.87 +06 44 18.4  20.0
07 12 23.10 +18 44 12.0  30.0
07 12 24.90 +27 43 57.7  30.0
07 12 18.31 +28 13 27.7  30.0
07 12 47.31 +28 24 19.4  30.0
07 12 30.90 +33 33 52.0  12.0
07 12 29.98 +40 51 27.2  12.0
07 13 17.97 +44 16 29.8  12.0
07 13 27.95 +48 49 22.1  12.0
07 13 39.90 +57 51 10.0  12.0
07 11 39.30 -09 45 47.0  12.0
07 11 16.90 -19 50 53.0  12.0
07 11 51.43 -19 54 20.8  12.0
07 11 46.80 -20 43 21.0  20.0
07 11 40.42 -26 42 18.4  20.0
07 10 45.00 -38 13 19.0  12.0
07 13 45.81 +25 38 01.6  12.0
07 13 16.54 +27 55 28.8  30.0
07 13 28.00 +31 48 28.0  12.0
07 13 20.30 +33 32 29.0  12.0
07 13 39.91 +34 31 31.8  12.0
07 14 29.40 +45 40 12.1  20.0
07 16 52.30 +73 35 07.0  12.0
07 17 23.08 +76 42 32.6  12.0
07 27 12.35 +85 45 17.5  20.0
07 13 19.90 -04 32 23.0  12.0
07 13 11.92 -05 56 32.7  12.0
07 12 40.52 -08 50 26.4  20.0
07 12 29.11 -09 06 19.6  12.0
07 13 39.50 +00 29 04.0  12.0
07 14 04.70 +14 36 20.9  20.0
07 14 18.93 +16 54 38.4  12.0
07 14 19.10 +16 55 01.0  30.0
07 14 52.00 +23 55 12.0  12.0
07 14 29.59 +28 46 10.4  30.0
07 14 23.22 +29 21 24.9  30.0
07 14 36.62 +29 31 17.1  30.0
07 14 55.34 +45 20 07.3  12.0
07 18 11.13 +75 16 48.6  12.0
07 14 21.30 -01 54 33.0  12.0
07 14 28.82 -04 31 35.8  12.0
07 13 58.80 -06 23 16.0  12.0
07 13 46.70 -22 54 03.0  12.0
07 12 55.40 -37 48 43.0  12.0
07 16 12.48 +31 34 15.6  12.0
07 15 30.50 +39 00 55.0  12.0
07 16 03.93 +48 52 37.9  12.0
07 18 52.46 +73 30 48.6  12.0
07 15 12.50 -06 01 28.0  12.0
07 15 06.40 -12 29 11.0  12.0
07 14 22.36 -39 14 29.2  12.0
07 14 07.23 -39 23 18.1  12.0
07 16 42.90 +19 28 46.0  30.0
07 16 47.10 +19 50 59.0  12.0
07 16 46.58 +19 51 12.1  12.0
07 16 22.34 +27 05 21.8  30.0
07 16 59.93 +28 17 41.6  12.0
07 17 02.33 +29 09 36.7  30.0
07 17 26.66 +44 05 02.0  20.0
07 15 46.10 -02 31 01.0  20.0
07 16 03.36 -15 06 22.4  20.0
07 15 38.94 -19 20 05.1  20.0
07 15 24.50 -30 43 22.0  12.0
07 15 27.80 -37 16 23.0  12.0
07 17 15.60 +15 48 42.0  30.0
07 17 51.21 +36 27 19.7  12.0
07 21 35.78 +77 50 32.2  12.0
07 16 31.94 -09 24 12.1  20.0
07 17 12.10 -11 30 18.0  12.0
07 17 11.10 -13 18 02.7  20.0
07 16 47.76 -16 49 51.7  12.0
07 16 31.23 -29 19 29.0  20.0
07 16 04.00 -32 52 28.0  12.0
07 16 31.61 -36 44 16.4  12.0
07 17 57.58 +09 41 21.9  20.0
07 18 34.03 +10 56 09.2  12.0
07 18 10.64 +20 10 02.7  20.0
07 20 14.97 +60 08 26.7  12.0
07 17 38.40 -22 21 27.0  12.0
07 17 17.60 -25 04 52.0  20.0
07 19 23.70 +08 37 53.0  12.0
07 18 57.20 +10 45 57.0  12.0
07 19 09.30 +15 19 06.0  30.0
07 19 51.26 +27 39 05.6  30.0
07 19 34.40 +29 39 57.0  30.0
07 20 11.72 +44 57 24.3  12.0
07 20 38.73 +52 13 31.1  12.0
07 20 45.62 +61 48 46.6  12.0
07 27 12.19 +82 23 09.7  12.0
07 19 24.20 -00 19 00.0  12.0
07 18 23.90 -10 34 36.0  20.0
07 18 33.70 -13 14 55.0  12.0
07 18 33.85 -14 04 58.4  20.0
07 18 24.30 -21 58 54.0  12.0
07 18 05.30 -26 08 16.0  20.0
07 18 41.20 -27 59 38.0  12.0
07 18 29.00 -31 41 28.1  12.0
07 18 19.40 -33 47 05.0  12.0
07 19 54.16 +14 56 37.1  12.0
07 20 27.34 +16 58 30.1  20.0
07 20 32.40 +19 24 50.0  12.0
07 20 33.00 +19 24 44.8  12.0
07 21 10.90 +37 20 34.0  12.0
07 20 55.60 +46 52 22.4  12.0
07 21 08.56 +46 53 16.7  12.0
07 22 53.90 +68 46 40.0  12.0
07 20 08.00 -00 58 03.0  12.0
07 19 36.58 -14 22 30.6  20.0
07 19 43.39 -15 19 56.7  20.0
07 19 17.98 -49 56 08.6  12.0
07 19 13.80 -50 15 10.0  12.0
07 20 46.03 +00 16 45.4  12.0
07 21 20.80 +13 06 58.0  12.0
07 21 25.68 +15 01 27.0  12.0
07 21 20.70 +26 18 20.0  30.0
07 21 18.00 +27 01 51.0  12.0
07 21 37.11 +27 35 54.5  12.0
07 21 09.45 +28 03 44.0  30.0
07 21 11.67 +29 05 37.3  30.0
07 21 28.80 +35 51 24.0  12.0
07 21 56.68 +45 22 40.0  12.0
07 23 30.95 +64 34 47.6  20.0
07 21 10.20 -00 51 51.0  12.0
07 21 14.14 -02 20 53.4  20.0
07 21 15.95 -02 27 44.8  20.0
07 21 30.04 -02 28 53.5  20.0
07 20 26.30 -11 15 45.0  12.0
07 20 43.51 -15 19 39.5  12.0
07 20 45.62 -15 24 44.7  12.0
07 20 53.60 -26 50 02.0  12.0
07 20 16.06 -35 15 34.0  20.0
07 20 37.50 -38 34 20.0  12.0
07 19 20.29 -49 56 06.5  12.0
07 21 40.87 +05 30 50.9  20.0
07 22 17.64 +28 06 20.0  30.0
07 23 08.37 +32 38 43.5  12.0
07 23 23.60 +53 55 46.0  12.0
07 21 37.10 -01 51 04.0  12.0
07 21 21.10 -12 05 28.0  20.0
07 21 55.05 -14 40 09.4  20.0
07 22 09.00 -18 48 41.0  20.0
07 21 01.70 -39 24 00.3  12.0
07 23 26.68 +04 30 18.0  12.0
07 25 22.60 +61 47 26.0  12.0
07 22 56.99 -07 37 11.8  12.0
07 23 17.41 -13 33 12.4  20.0
07 22 38.00 -14 51 36.3  20.0
07 22 28.03 -15 16 38.7  20.0
07 23 05.66 -20 33 33.6  12.0
07 22 13.50 -22 07 51.0  12.0
07 22 33.88 -27 59 48.2  12.0
07 22 32.08 -37 04 12.5  20.0
07 22 27.64 -38 14 59.2  12.0
07 23 53.14 +07 23 35.5  20.0
07 24 19.55 +12 46 48.0  20.0
07 24 16.51 +12 45 46.0  12.0
07 24 23.25 +15 13 07.0  12.0
07 24 01.60 +15 56 45.0  30.0
07 24 48.51 +16 01 17.7  20.0
07 24 28.94 +25 50 55.9  12.0
07 24 55.10 +27 20 48.0  30.0
07 24 48.08 +27 39 31.3  12.0
07 24 47.95 +28 59 27.0  30.0
07 24 29.90 +31 31 38.5  20.0
07 25 04.03 +32 38 37.1  12.0
07 24 32.20 +42 33 15.0  12.0
07 25 23.05 +43 53 13.0  12.0
07 25 45.60 +64 21 20.0  12.0
07 24 20.40 -09 45 45.7  12.0
07 24 05.00 -20 20 25.0  12.0
07 23 20.20 -21 15 05.0  12.0
07 25 25.60 +12 36 24.6  12.0
07 24 52.55 +16 01 55.0  20.0
07 25 16.80 +21 26 57.0  12.0
07 25 05.40 +26 24 51.0  30.0
07 25 31.80 +27 08 42.3  30.0
07 25 39.69 +29 17 47.5  30.0
07 25 37.25 +29 57 14.7  20.0
07 25 20.13 +32 36 40.3  12.0
07 26 45.40 +51 04 05.0  12.0
07 24 56.83 -09 39 33.1  12.0
07 24 45.92 -12 52 57.1  20.0
07 24 43.84 -13 06 47.7  12.0
07 24 43.96 -13 06 46.5  12.0
07 24 49.27 -13 06 16.0  12.0
07 24 57.14 -15 21 37.8  20.0
07 24 45.91 -15 44 02.4  20.0
07 24 37.15 -23 01 28.4  12.0
07 24 07.58 -23 29 28.9  12.0
07 24 00.62 -29 50 15.0  12.0
07 25 54.20 +14 13 33.0  12.0
07 26 42.50 +15 11 06.0  12.0
07 26 49.24 +22 33 52.1  12.0
07 28 30.39 +68 51 50.5  12.0
07 25 54.90 -02 34 15.0  12.0
07 26 04.30 -03 44 45.0  20.0
07 26 22.65 -05 35 32.1  12.0
07 26 19.34 -05 32 47.7  12.0
07 25 38.60 -07 09 27.0  12.0
07 25 52.68 -13 48 33.9  20.0
07 26 15.34 -14 46 36.3  20.0
07 25 16.78 -35 31 21.9  12.0
07 27 41.40 +15 49 00.0  30.0
07 28 01.47 +49 35 13.7  20.0
07 28 05.80 +50 34 40.0  12.0
07 28 12.12 +50 34 19.2  12.0
07 27 59.76 +50 35 11.0  12.0
07 27 04.54 -02 05 21.8  20.0
07 27 05.08 -02 04 05.5  12.0
07 27 23.30 -06 20 02.0  12.0
07 26 33.10 -12 57 33.8  20.0
07 26 41.64 -14 17 19.7  20.0
07 26 34.94 -15 27 30.7  20.0
07 26 25.82 -25 05 46.6  12.0
07 26 26.35 -35 54 21.5  20.0
07 26 17.80 -37 39 04.0  12.0
07 26 40.03 -39 32 30.3  12.0
07 27 36.12 +00 04 37.0  12.0
07 28 41.70 +14 17 14.0  12.0
07 28 09.90 +14 37 18.0  20.0
07 28 19.41 +15 52 49.7  12.0
07 28 09.62 +19 02 09.9  12.0
07 28 03.81 +19 04 54.4  12.0
07 28 53.95 +33 49 39.9  20.0
07 28 40.80 +46 54 34.0  12.0
07 27 32.32 -14 46 54.2  12.0
07 27 29.60 -17 48 06.0  12.0
07 27 32.40 -25 36 38.0  20.0
07 27 37.80 -27 44 36.0  12.0
07 29 20.20 +08 57 09.0  20.0
07 29 18.40 +20 10 42.0  12.0
07 29 10.40 +20 54 35.0  30.0
07 29 06.10 +25 31 22.0  30.0
07 29 49.32 +27 49 47.3  30.0
07 29 44.00 +28 09 36.0  12.0
07 30 04.00 +40 11 02.6  12.0
07 29 48.46 +43 01 21.3  12.0
07 28 47.80 -20 41 04.0  12.0
07 28 57.55 -29 20 46.2  12.0
07 28 57.70 -29 51 07.0  12.0
07 30 35.41 +15 15 12.6  20.0
07 30 06.88 +16 57 56.2  12.0
07 30 17.61 +17 00 15.7  12.0
07 30 37.09 +17 39 51.5  12.0
07 30 19.20 +26 49 50.0  30.0
07 30 07.32 +27 53 11.7  30.0
07 30 50.47 +46 00 57.2  12.0
07 34 32.83 +76 58 17.7  12.0
07 29 26.11 -12 29 42.3  12.0
07 29 46.84 -13 43 06.5  20.0
07 29 55.54 -15 38 27.4  20.0
07 30 06.81 -18 34 31.9  12.0
07 29 33.35 -18 41 44.7  12.0
07 30 07.31 -18 48 20.6  12.0
07 30 12.06 -18 33 08.3  12.0
07 29 26.70 -22 18 04.0  12.0
07 29 12.40 -33 34 54.0  12.0
07 29 40.60 -38 52 51.0  12.0
07 28 49.20 -38 58 44.0  12.0
07 31 34.10 +03 27 33.0  12.0
07 30 45.30 +06 52 32.0  12.0
07 30 50.30 +08 53 03.0  20.0
07 31 39.40 +21 18 57.0  12.0
07 31 38.52 +21 19 06.7  12.0
07 31 37.05 +27 01 31.8  30.0
07 31 54.31 +27 06 06.9  30.0
07 31 45.70 +32 16 11.0  12.0
07 32 18.50 +45 02 46.8  12.0
07 32 25.65 +51 12 30.3  12.0
07 32 17.30 +57 14 40.0  12.0
07 33 40.06 +65 25 47.5  20.0
07 31 10.67 -15 25 18.7  20.0
07 30 27.95 -18 36 08.0  12.0
07 31 07.90 -18 59 56.0  12.0
07 30 40.80 -19 01 15.0  12.0
07 30 28.20 -19 07 43.0  12.0
07 32 51.70 +16 54 18.0  30.0
07 33 39.25 +51 54 21.3  12.0
07 34 18.67 +60 12 35.4  12.0
07 32 11.30 -02 00 30.0  12.0
07 31 56.40 -16 57 27.0  12.0
07 31 39.50 -17 02 32.0  12.0
07 31 55.10 -17 02 49.0  12.0
07 31 50.70 -19 25 03.0  12.0
07 32 04.10 -19 26 21.0  12.0
07 31 23.00 -22 59 55.0  12.0
07 30 57.60 -33 45 54.0  12.0
07 33 06.05 +05 32 32.0  20.0
07 33 37.22 +25 35 50.2  12.0
07 33 08.54 +25 36 27.3  12.0
07 34 40.63 +50 12 02.4  20.0
07 32 48.30 -09 02 43.0  12.0
07 32 41.30 -09 31 51.0  12.0
07 32 36.10 -38 35 22.0  12.0
07 33 54.10 +02 02 21.0  20.0
07 33 46.12 +02 10 47.0  12.0
07 34 34.30 +03 15 14.0  12.0
07 33 42.22 +05 45 24.5  12.0
07 34 38.60 +25 54 22.0  30.0
07 34 11.40 +31 38 43.0  12.0
07 34 22.46 +35 07 31.1  12.0
07 35 21.95 +43 44 19.1  12.0
07 34 56.60 +46 38 04.0  12.0
07 33 24.40 -14 49 54.0  12.0
07 33 16.90 -22 09 23.0  12.0
07 33 36.70 -23 57 60.0  12.0
07 33 44.20 -24 02 26.0  12.0
07 33 20.50 -27 35 09.0  12.0
07 33 03.82 -27 52 52.6  12.0
07 33 01.58 -27 53 10.7  12.0
07 33 11.25 -31 49 13.0  12.0
07 33 11.00 -36 57 10.0  12.0
07 33 08.59 -37 49 14.5  12.0
07 35 01.68 +00 36 51.6  12.0
07 35 39.92 +25 10 22.4  20.0
07 36 03.27 +52 43 51.2  12.0
07 36 51.39 +65 36 09.1  20.0
07 35 22.70 -09 33 20.5  12.0
07 35 45.62 +07 41 43.6  12.0
07 35 55.20 +14 56 31.0  30.0
07 36 32.80 +18 53 02.0  30.0
07 36 16.90 +22 40 53.0  12.0
07 36 18.74 +24 11 02.2  20.0
07 36 35.95 +24 19 12.5  12.0
07 37 01.60 +25 42 10.0  30.0
07 36 08.80 +29 00 01.0  30.0
07 36 56.72 +35 14 31.0  12.0
07 37 38.04 +49 02 09.6  20.0
07 38 20.70 +68 49 43.0  12.0
07 39 24.13 +70 23 11.0  12.0
07 35 26.10 -16 34 46.0  12.0
07 35 33.70 -18 46 02.0  20.0
07 35 39.70 -38 06 55.0  12.0
07 37 05.30 +23 06 49.0  30.0
07 37 52.60 +23 52 59.0  30.0
07 38 18.10 +46 01 39.0  12.0
07 40 16.50 +72 30 31.0  12.0
07 42 42.64 +80 27 58.0  12.0
07 43 10.16 +80 25 11.7  12.0
07 57 16.24 +87 04 34.7  12.0
07 36 09.36 -25 53 17.4  12.0
07 37 43.70 +07 35 15.0  12.0
07 38 27.80 +24 15 17.0  30.0
07 38 30.60 +28 22 44.0  12.0
07 38 51.60 +33 32 38.5  12.0
07 39 44.23 +49 13 15.4  12.0
07 40 57.50 +71 45 40.7  12.0
07 37 16.57 -24 12 53.1  20.0
07 37 34.81 -25 08 00.0  20.0
07 38 54.50 +07 10 55.0  12.0
07 39 25.10 +16 35 10.0  12.0
07 39 44.52 +20 53 45.2  12.0
07 39 52.24 +20 55 27.3  12.0
07 40 06.24 +39 54 51.6  12.0
07 40 17.40 +51 25 03.8  12.0
07 40 35.00 +52 49 21.6  20.0
07 40 58.22 +55 25 37.9  20.0
07 48 29.52 +83 40 27.0  12.0
07 38 36.57 -07 38 57.3  20.0
07 38 40.48 -22 46 48.3  20.0
07 40 08.25 +05 55 40.1  12.0
07 40 07.94 +07 29 32.5  12.0
07 40 45.70 +26 58 19.0  30.0
07 39 13.36 -19 34 06.1  20.0
07 39 12.90 -21 38 36.0  12.0
07 39 53.14 -21 49 24.5  20.0
07 39 22.17 -23 31 16.2  20.0
07 39 53.50 -24 04 45.0  12.0
07 39 12.10 -32 26 11.0  12.0
07 39 11.77 -35 15 12.3  12.0
07 38 46.90 -59 35 07.0  12.0
07 41 09.20 +14 07 10.0  30.0
07 41 39.70 +15 28 23.0  12.0
07 41 34.90 +15 36 53.0  30.0
07 41 02.90 +17 46 23.0  12.0
07 41 19.18 +20 50 27.4  20.0
07 41 25.59 +33 33 17.5  20.0
07 41 36.90 +44 04 06.0  12.0
07 42 07.08 +52 58 21.3  12.0
07 41 07.09 -01 06 10.3  20.0
07 40 41.92 -14 03 49.9  12.0
07 40 23.70 -16 06 32.0  12.0
07 40 57.92 -19 23 35.9  20.0
07 40 22.42 -21 41 10.3  20.0
07 41 03.45 -23 19 19.5  20.0
07 40 48.91 -25 30 18.2  20.0
07 40 32.40 -34 54 21.0  12.0
07 40 00.94 -36 24 19.5  20.0
07 42 39.00 +05 07 05.0  20.0
07 42 18.43 +17 36 56.0  12.0
07 42 14.25 +23 34 52.9  12.0
07 42 59.20 +33 39 45.0  12.0
07 42 11.30 -09 30 17.0  12.0
07 42 13.80 -11 50 58.0  12.0
07 41 55.50 -18 12 30.0  12.0
07 41 24.22 -21 59 03.9  20.0
07 41 42.17 -23 17 57.2  20.0
07 41 17.20 -25 05 21.8  20.0
07 41 57.45 -24 37 15.6  12.0
07 41 36.87 -25 25 34.1  20.0
07 41 21.31 -25 31 27.0  20.0
07 43 38.97 +06 49 52.1  12.0
07 43 26.00 +17 33 54.8  20.0
07 43 14.80 +21 02 48.0  30.0
07 43 29.10 +23 47 46.0  30.0
07 43 58.78 +39 15 02.1  12.0
07 44 28.01 +47 18 41.3  12.0
07 46 06.33 +72 50 32.2  12.0
07 42 24.57 -18 14 23.8  20.0
07 42 53.45 -19 54 30.3  20.0
07 42 09.39 -24 31 23.8  20.0
07 42 28.03 -25 59 14.1  20.0
07 42 17.50 -27 28 23.0  12.0
07 42 00.20 -35 12 55.0  12.0
07 41 47.92 -52 33 53.8  12.0
07 44 48.00 +13 40 42.0  30.0
07 44 13.30 +17 17 46.0  12.0
07 44 32.70 +25 24 40.0  30.0
07 45 04.75 +33 13 01.0  12.0
07 43 27.81 -10 41 12.9  12.0
07 43 26.08 -10 44 02.6  12.0
07 44 15.45 -13 18 28.1  12.0
07 43 34.82 -18 25 02.7  12.0
07 43 32.23 -18 25 59.4  12.0
07 43 54.25 -19 32 40.1  20.0
07 44 00.57 -20 15 08.3  20.0
07 43 39.48 -22 20 05.0  20.0
07 43 39.60 -22 51 42.0  20.0
07 43 12.69 -24 17 54.6  12.0
07 43 12.82 -24 17 54.2  12.0
07 43 23.44 -25 04 12.3  12.0
07 43 11.83 -25 36 46.9  20.0
07 43 01.29 -31 18 39.2  12.0
07 43 05.13 -49 10 10.2  12.0
07 45 04.00 +02 00 25.0  20.0
07 45 05.71 +01 59 12.8  12.0
07 45 17.88 +06 12 50.9  12.0
07 45 03.20 +25 24 57.0  12.0
07 45 53.12 +28 10 30.8  20.0
07 46 28.39 +44 36 53.0  12.0
07 46 15.80 +45 26 31.0  12.0
07 46 38.64 +57 25 01.6  12.0
07 44 50.10 -07 00 32.0  12.0
07 44 28.00 -19 00 25.0  20.0
07 44 55.52 -25 09 34.6  20.0
07 44 11.21 -25 54 41.2  20.0
07 44 24.50 -32 16 08.0  12.0
07 44 34.40 -34 30 54.0  12.0
07 44 45.40 -37 55 42.0  12.0
07 45 53.40 +16 04 52.0  30.0
07 45 31.00 -21 59 15.0  12.0
07 45 59.90 -22 50 18.1  20.0
07 45 48.02 -23 45 08.4  20.0
07 45 10.52 -25 36 27.0  20.0
07 47 12.20 +06 45 22.0  12.0
07 47 13.80 +09 51 58.0  12.0
07 47 45.98 +11 47 23.2  12.0
07 47 04.46 +20 49 51.2  12.0
07 48 05.30 +29 03 29.0  12.0
07 48 27.20 +50 53 12.0  12.0
07 47 14.90 -15 00 50.5  12.0
07 46 16.20 -18 37 37.6  12.0
07 46 16.27 -18 37 37.0  12.0
07 46 29.76 -20 38 03.0  20.0
07 46 42.37 -22 18 41.0  20.0
07 46 30.00 -22 37 01.7  20.0
07 46 25.66 -25 41 37.7  20.0
07 46 06.40 -25 58 05.0  12.0
07 47 53.13 +11 45 44.6  12.0
07 48 45.28 +23 24 43.3  20.0
07 48 57.50 +33 28 25.0  12.0
07 48 23.64 +37 04 24.3  12.0
07 49 27.28 +52 02 31.9  20.0
07 49 22.10 +53 53 44.0  12.0
07 49 48.10 +55 54 21.0  20.0
07 49 58.10 +65 48 36.0  12.0
07 47 50.10 -03 55 18.0  12.0
07 47 24.48 -22 56 11.2  20.0
07 47 37.08 -24 30 53.4  20.0
07 47 49.10 -36 12 22.0  12.0
07 49 11.28 +04 38 35.6  12.0
07 49 29.50 +06 22 19.0  12.0
07 49 12.70 +10 21 04.0  12.0
07 49 49.20 +21 29 21.0  30.0
07 49 37.00 +21 42 41.0  30.0
07 49 31.08 +24 39 39.1  20.0
07 50 01.84 +28 25 08.9  12.0
07 50 08.31 +55 23 03.0  20.0
07 50 06.79 +56 48 27.2  12.0
07 49 09.20 -21 29 19.1  20.0
07 48 05.65 -25 13 46.0  20.0
07 49 03.48 -25 37 29.0  20.0
07 48 43.9  -26 14 48.1  12.0
07 48 13.99 -36 04 34.6  12.0
07 48 05.20 -36 14 19.0  12.0
07 48 29.30 -40 58 36.0  20.0
07 46 43.61 -66 12 51.4  12.0
07 50 17.20 +03 16 55.0  12.0
07 50 26.10 +11 45 20.0  12.0
07 50 31.60 +19 01 08.0  30.0
07 50 40.12 +29 08 37.8  12.0
07 50 25.94 +39 41 32.1  12.0
07 51 19.20 +39 43 59.0  12.0
07 51 06.27 +47 19 59.6  20.0
07 50 53.49 +50 38 13.9  12.0
07 57 34.57 +82 39 38.3  20.0
07 49 38.39 -00 09 34.4  12.0
07 49 58.88 -19 44 26.2  20.0
07 49 55.50 -20 26 18.1  20.0
07 49 19.33 -23 27 55.9  20.0
07 50 06.07 -23 57 37.5  20.0
07 49 08.36 -25 48 38.5  20.0
07 49 18.70 -26 25 20.0  12.0
07 49 05.80 -34 35 49.0  12.0
07 49 37.80 -35 12 15.0  12.0
07 51 13.70 +05 32 49.0  12.0
07 51 03.30 +16 20 52.0  12.0
07 51 03.96 +16 20 34.4  12.0
07 51 53.29 +18 38 27.3  20.0
07 51 41.50 +27 16 31.2  12.0
07 51 49.32 +31 46 32.4  12.0
07 51 33.50 +34 09 59.1  12.0
07 51 58.56 +53 01 55.0  12.0
07 50 53.60 -03 22 50.6  12.0
07 50 34.10 -05 21 11.0  12.0
07 50 09.54 -25 01 01.8  20.0
07 51 02.15 -25 06 40.9  20.0
07 50 23.58 -25 31 54.3  20.0
07 50 17.26 -26 14 42.0  12.0
07 50 18.90 -33 29 52.0  12.0
07 50 15.70 -33 40 34.0  12.0
07 50 00.20 -34 35 04.0  12.0
07 50 06.40 -35 08 02.0  12.0
07 50 12.38 -39 15 39.0  12.0
07 49 36.64 -45 36 38.4  12.0
07 52 30.10 +26 29 37.0  30.0
07 52 48.80 +32 53 01.0  12.0
07 52 27.12 +34 35 49.4  12.0
07 52 28.30 +37 50 58.0  12.0
07 53 45.40 +57 46 38.0  12.0
07 54 09.33 +63 52 18.0  20.0
07 51 46.00 -06 57 32.0  20.0
07 51 29.40 -13 39 33.0  12.0
07 51 23.20 -19 17 19.0  12.0
07 51 58.90 -29 36 04.6  12.0
07 51 45.20 -38 16 35.0  12.0
07 51 30.20 -38 52 06.0  12.0
07 53 27.00 +33 50 55.0  12.0
07 54 18.04 +53 55 04.4  12.0
07 54 50.90 +59 53 07.0  12.0
07 57 12.90 +75 14 18.0  12.0
07 53 12.50 -18 51 03.0  12.0
07 52 55.90 -23 00 31.0  12.0
07 52 21.80 -26 26 02.0  12.0
07 52 54.00 -31 07 26.0  12.0
07 51 54.51 -53 00 55.5  12.0
07 54 01.20 +01 18 40.0  12.0
07 54 20.80 +07 39 08.0  12.0
07 54 12.90 +22 53 04.0  12.0
07 54 13.92 +22 53 06.0  12.0
07 54 27.26 +39 08 10.7  12.0
07 55 14.38 +54 56 57.9  12.0
07 57 09.36 +69 46 58.8  12.0
07 53 50.32 -07 14 09.1  12.0
07 54 01.60 -19 47 42.0  12.0
07 53 07.46 -24 39 30.3  20.0
07 53 20.70 -26 20 22.0  12.0
07 55 45.30 +18 23 46.0  12.0
07 56 07.03 +38 34 00.4  12.0
07 57 02.60 +60 13 09.0  12.0
07 54 57.80 -02 22 28.0  12.0
07 55 22.17 -06 19 07.3  12.0
07 55 02.40 -19 43 29.7  12.0
07 54 15.70 -20 08 10.0  12.0
07 54 32.40 -26 24 52.0  12.0
07 54 07.99 -27 08 59.3  12.0
07 54 20.80 -28 20 41.0  12.0
07 56 09.08 +01 07 42.3  20.0
07 55 45.96 +02 10 41.5  12.0
07 56 26.40 +09 14 19.0  12.0
07 56 27.90 +19 18 12.0  30.0
07 56 22.40 +35 54 42.0  12.0
07 56 52.05 +38 09 20.4  12.0
07 56 50.25 +38 10 17.5  12.0
07 57 37.45 +57 39 30.8  12.0
08 00 24.56 +77 09 38.3  12.0
07 56 15.95 -05 12 54.5  12.0
07 55 59.39 -26 30 57.0  12.0
07 55 19.63 -26 36 53.6  12.0
07 55 01.30 -31 00 13.0  12.0
07 54 54.08 -34 48 15.3  20.0
07 55 01.30 -43 23 18.0  20.0
07 57 35.41 +17 38 08.7  12.0
07 57 10.10 +21 53 13.0  12.0
07 57 45.81 +24 35 15.0  12.0
07 57 10.20 +28 05 16.9  12.0
07 58 08.84 +39 29 28.7  12.0
07 57 54.33 +51 20 08.4  12.0
07 57 11.03 -11 37 56.6  12.0
07 56 30.14 -12 38 35.7  12.0
07 56 52.80 -21 34 57.0  12.0
07 58 06.45 +17 39 34.6  30.0
07 58 00.36 +17 34 41.5  12.0
07 58 28.20 +21 51 58.0  30.0
07 58 44.01 +47 55 58.9  12.0
07 58 57.60 +47 55 19.7  12.0
08 00 52.77 +71 47 47.6  12.0
07 58 11.90 -05 01 49.0  12.0
07 57 46.00 -17 59 44.0  12.0
07 58 41.40 +03 54 51.0  12.0
07 59 33.49 +16 24 39.3  12.0
07 58 56.70 +16 57 38.0  12.0
07 58 56.88 +16 57 31.7  12.0
07 59 44.54 +19 25 58.7  30.0
07 59 16.80 +27 09 02.0  12.0
07 59 47.26 +37 38 50.2  20.0
08 00 16.20 +40 29 56.0  12.0
08 00 41.88 +63 50 25.8  12.0
08 01 36.88 +71 48 17.4  12.0
07 58 46.29 -08 08 37.5  12.0
07 59 19.90 -10 03 30.0  12.0
07 58 14.88 -29 25 18.5  20.0
08 00 01.45 +02 22 42.3  12.0
08 00 29.20 +14 52 53.0  12.0
08 00 29.68 +14 53 11.1  12.0
08 01 35.32 +50 09 43.0  20.0
08 01 45.90 +56 33 12.0  20.0
08 02 47.76 +69 55 39.6  12.0
07 59 14.28 -33 18 00.4  12.0
08 00 43.50 +08 31 20.0  12.0
08 01 00.60 +11 39 29.3  20.0
08 01 06.20 +17 58 53.0  30.0
08 01 12.00 +19 15 52.0  30.0
08 01 05.30 +24 25 54.0  30.0
08 01 26.16 +26 00 48.0  12.0
08 02 16.50 +60 12 30.0  12.0
08 02 42.91 +60 29 47.0  12.0
07 59 46.50 -48 14 15.9  12.0
08 03 51.56 +61 46 14.4  12.0
08 02 16.08 -09 41 08.9  12.0
08 01 20.97 -29 08 04.0  12.0
08 03 43.20 +09 57 35.3  20.0
08 03 16.53 +24 40 36.1  20.0
08 04 05.40 +32 59 12.1  12.0
08 03 33.69 +45 48 31.3  12.0
08 03 40.70 +45 45 50.5  12.0
08 03 43.77 +45 49 08.9  12.0
08 04 38.10 +46 57 31.0  12.0
08 04 13.90 +47 04 42.9  12.0
08 04 42.80 +58 09 45.0  12.0
08 06 25.91 +75 56 40.3  12.0
08 07 35.30 +78 46 07.5  12.0
08 03 16.80 -08 02 02.4  12.0
08 02 26.90 -09 58 23.0  12.0
08 02 55.76 -09 58 20.6  12.0
08 02 50.68 -31 36 26.7  12.0
08 02 45.10 -31 40 10.0  12.0
08 02 45.50 -36 56 41.0  12.0
08 04 05.84 +05 06 49.8  20.0
08 04 00.69 +06 17 21.7  12.0
08 04 34.30 +06 33 48.0  12.0
08 03 56.10 +17 03 54.0  12.0
08 03 56.25 +17 03 58.2  12.0
08 04 19.41 +17 21 29.8  20.0
08 04 42.14 +30 12 37.5  20.0
08 04 06.97 -08 03 29.0  12.0
08 04 15.02 -12 44 23.2  12.0
08 03 23.88 -18 09 44.2  12.0
08 03 18.80 -37 27 51.0  12.0
08 05 42.30 +16 13 47.0  30.0
08 05 40.36 +24 09 01.6  12.0
08 05 28.72 +24 10 46.6  12.0
08 05 35.00 +24 09 43.0  30.0
08 06 52.53 +58 00 05.4  12.0
08 08 07.80 +72 13 10.0  12.0
08 05 15.59 -01 11 12.0  12.0
08 04 58.03 -17 28 53.2  12.0
08 04 15.43 -22 08 18.7  12.0
08 06 24.76 +01 20 22.9  12.0
08 06 01.70 +19 06 11.0  30.0
08 06 22.00 +21 18 17.0  30.0
08 06 44.85 +36 43 22.6  12.0
08 06 46.65 +48 41 19.4  12.0
08 07 40.75 +53 27 38.5  12.0
08 08 22.60 +63 31 13.0  12.0
08 06 13.30 -02 31 47.0  20.0
08 05 41.91 -07 42 31.6  12.0
08 05 38.04 -11 25 35.6  20.0
08 05 50.70 -21 38 58.0  12.0
08 05 58.80 -30 48 55.0  12.0
08 05 24.20 -36 15 54.0  12.0
08 04 54.80 -38 54 35.0  12.0
08 07 11.11 +31 28 52.8  12.0
08 08 13.92 +36 57 01.1  12.0
08 07 57.79 +49 46 44.5  12.0
08 21 22.69 +86 14 52.8  12.0
08 06 53.04 -08 34 34.1  12.0
08 06 28.00 -22 05 33.0  12.0
08 06 22.17 -27 26 12.0  12.0
08 06 30.40 -39 32 00.0  12.0
08 08 23.61 +05 06 52.6  12.0
08 08 55.24 +22 22 08.1  12.0
08 08 56.00 +22 22 14.0  12.0
08 08 53.10 +23 34 56.0  30.0
08 08 04.00 +26 53 07.0  30.0
08 08 19.60 +30 46 50.0  12.0
08 09 25.65 +61 40 18.9  12.0
08 08 05.23 -05 06 56.4  12.0
08 07 50.73 -10 02 06.2  12.0
08 07 45.10 -32 18 24.0  12.0
08 07 14.90 -33 30 24.4  20.0
08 07 52.46 -33 51 14.2  12.0
08 08 53.70 +15 07 59.0  30.0
08 08 59.00 +20 52 12.0  30.0
08 10 13.41 +35 29 42.9  12.0
08 10 03.67 +42 28 04.0  20.0
08 11 00.47 +63 21 35.8  12.0
08 11 24.48 +68 21 02.2  12.0
08 08 37.53 -05 29 39.7  12.0
08 09 10.10 -07 52 38.9  12.0
08 08 52.31 -10 28 40.1  12.0
08 08 55.14 -10 26 45.5  12.0
08 07 48.20 -39 00 43.0  12.0
08 10 34.65 +22 39 03.2  12.0
08 10 22.99 +22 40 09.4  12.0
08 10 02.20 +26 03 31.0  30.0
08 10 26.40 +26 50 41.0  30.0
08 10 14.16 +27 31 35.9  12.0
08 10 15.10 +27 31 50.0  12.0
08 10 16.63 +27 32 00.1  12.0
08 10 15.43 +33 57 25.9  20.0
08 10 55.91 +49 31 36.6  12.0
08 10 58.08 +49 31 38.2  12.0
08 11 16.05 +50 10 07.4  12.0
08 13 48.71 +76 19 08.2  12.0
08 09 57.24 -05 46 32.8  12.0
08 10 07.58 -12 08 17.9  12.0
08 09 44.70 -38 25 02.0  12.0
08 09 25.51 -39 05 58.6  12.0
08 09 36.96 -39 05 10.3  12.0
08 11 18.12 +24 49 35.1  12.0
08 11 21.43 +24 49 08.1  12.0
08 11 15.74 +24 49 59.7  12.0
08 10 44.60 -16 25 55.0  12.0
08 10 27.00 -33 07 15.0  12.0
08 12 30.9  +11 33 59.5  12.0
08 12 00.60 +14 15 51.0  30.0
08 12 59.48 +32 43 05.6  20.0
08 12 47.31 +35 51 17.0  12.0
08 12 58.75 +36 11 46.6  12.0
08 13 00.60 +43 47 59.0  12.0
08 13 19.35 +50 12 40.9  12.0
08 13 34.30 +57 41 56.2  12.0
08 13 14.90 +61 09 05.0  12.0
08 11 45.48 -02 26 34.2  12.0
08 11 46.20 -02 27 13.6  12.0
08 11 59.55 -05 20 58.4  12.0
08 12 03.30 -05 49 24.0  20.0
08 11 39.12 -07 29 42.4  12.0
08 12 01.25 -11 13 16.3  12.0
08 11 32.60 -26 31 18.0  12.0
08 10 44.20 -42 58 31.0  20.0
08 12 45.19 +01 51 22.1  12.0
08 12 57.45 +07 04 57.6  12.0
08 13 23.60 +07 33 59.0  12.0
08 13 21.48 +07 45 51.7  20.0
08 13 48.88 +35 02 43.5  12.0
08 13 46.10 +35 02 02.1  12.0
08 13 26.26 +36 55 37.1  12.0
08 14 30.35 +45 56 39.4  20.0
08 14 56.49 +66 26 44.3  12.0
08 15 10.75 +66 25 27.0  12.0
08 15 18.02 +66 25 56.3  12.0
08 12 57.96 -01 25 16.4  12.0
08 12 55.70 -27 08 35.0  12.0
08 12 26.30 -28 20 05.0  12.0
08 12 48.84 -35 44 54.3  12.0
08 14 28.17 +00 47 36.3  12.0
08 14 26.60 +19 25 47.0  30.0
08 15 12.58 +38 40 47.6  12.0
08 13 36.08 -03 52 07.7  12.0
08 13 41.31 -29 09 30.9  20.0
08 15 22.25 +04 53 33.8  20.0
08 15 33.40 +17 42 01.0  30.0
08 16 15.91 +44 35 22.0  12.0
08 16 11.30 +44 36 34.1  12.0
08 16 37.20 +50 03 36.0  12.0
08 16 34.59 +58 50 03.0  12.0
08 16 42.91 +62 08 25.0  12.0
08 15 27.81 -03 08 26.6  12.0
08 15 10.60 -16 15 02.0  12.0
08 14 58.30 -17 15 46.0  12.0
08 15 07.80 -18 34 23.0  12.0
08 14 19.00 -35 39 07.0  12.0
08 16 10.90 +02 15 20.0  20.0
08 16 26.00 +04 58 36.0  20.0
08 15 48.90 +12 51 02.0  30.0
08 16 09.90 +18 02 36.0  30.0
08 16 58.99 +51 31 04.5  12.0
08 15 31.29 -21 30 12.1  12.0
08 15 54.00 -26 31 52.1  12.0
08 15 16.50 -28 05 17.0  12.0
08 15 52.70 -32 19 59.0  12.0
08 15 46.00 -35 32 31.0  12.0
08 15 23.00 -35 52 08.0  12.0
08 15 07.20 -38 37 58.0  12.0
08 16 50.70 +06 37 25.0  12.0
08 16 54.00 +06 37 18.0  12.0
08 17 02.70 +17 29 12.0  30.0
08 17 17.10 +17 41 03.0  12.0
08 17 47.10 +27 16 54.0  12.0
08 17 44.04 +32 31 34.5  12.0
08 17 35.44 +43 59 34.5  12.0
08 19 07.84 +64 30 28.9  12.0
08 19 28.05 +64 33 41.6  12.0
08 16 10.25 -23 21 29.6  12.0
08 18 04.60 +00 27 14.9  12.0
08 18 53.80 +22 47 41.0  30.0
08 18 05.20 +23 40 59.0  30.0
08 17 57.40 -02 31 20.0  12.0
08 17 41.88 -05 46 47.2  12.0
08 18 14.10 -08 05 46.0  12.0
08 17 39.81 -13 27 10.9  12.0
08 18 00.60 -16 14 00.0  20.0
08 18 08.70 -19 59 04.0  12.0
08 17 48.90 -26 13 37.0  12.0
08 17 06.07 -27 27 19.4  12.0
08 17 06.30 -27 27 33.0  12.0
08 19 27.50 +25 19 18.2  12.0
08 19 37.99 +25 22 20.4  12.0
08 19 09.60 +26 14 43.0  30.0
08 19 17.00 +26 41 53.0  30.0
08 20 27.81 +48 53 48.8  12.0
08 19 47.55 +52 32 29.5  20.0
08 20 48.20 +58 28 44.0  12.0
08 19 11.87 -10 57 52.2  12.0
08 18 23.50 -18 06 02.0  12.0
08 18 58.90 -22 13 58.0  12.0
08 18 45.61 -25 29 58.3  20.0
08 18 01.70 -31 58 23.0  12.0
08 18 00.95 -35 55 48.0  20.0
08 18 28.90 -37 39 33.0  12.0
08 20 43.10 +10 52 18.7  12.0
08 20 43.40 +18 13 18.0  30.0
08 20 29.30 +23 11 12.0  30.0
08 20 32.88 +30 34 49.4  12.0
08 20 36.19 +47 52 45.0  12.0
08 22 51.60 +70 14 06.0  12.0
08 23 01.70 +74 13 37.0  12.0
08 19 30.43 -11 15 27.1  12.0
08 19 48.36 -11 21 58.1  12.0
08 19 59.95 -21 24 52.5  12.0
08 19 45.76 -34 42 15.2  12.0
08 19 10.46 -42 46 60.0  12.0
08 20 56.61 +04 54 17.2  12.0
08 20 51.28 +04 51 14.7  12.0
08 20 43.54 +09 46 58.6  12.0
08 21 10.28 +10 08 32.0  12.0
08 20 55.20 +12 49 57.0  12.0
08 20 55.10 +12 50 05.4  12.0
08 21 07.51 +21 17 03.1  12.0
08 22 24.10 +44 12 42.0  12.0
08 23 09.10 +64 05 28.0  12.0
08 20 55.70 -00 27 48.0  12.0
08 22 27.56 +05 55 20.2  20.0
08 22 30.60 +05 56 23.0  12.0
08 22 35.45 +05 58 35.7  12.0
08 21 49.65 +08 04 55.7  12.0
08 21 52.96 +08 04 24.4  12.0
08 21 43.89 +08 03 13.8  12.0
08 22 33.14 +08 04 53.5  12.0
08 22 33.25 +11 46 56.9  30.0
08 22 35.70 +16 48 33.0  30.0
08 25 49.51 +76 53 12.6  12.0
08 21 34.87 -19 38 46.3  12.0
08 21 10.20 -24 57 03.0  12.0
08 21 16.99 -30 09 27.0  12.0
08 21 16.29 -36 06 48.7  12.0
08 20 54.84 -36 13 03.2  12.0
08 22 45.52 +04 18 09.4  20.0
08 22 39.84 +05 18 06.3  12.0
08 22 59.50 +06 53 18.0  12.0
08 23 21.20 +17 15 40.0  12.0
08 23 09.84 +17 44 28.1  12.0
08 23 08.20 +24 30 54.0  30.0
08 23 27.50 +42 56 45.0  12.0
08 24 32.50 +51 08 42.0  12.0
08 24 23.80 +54 13 50.0  12.0
08 25 49.12 +74 04 31.6  20.0
08 22 35.73 -04 56 51.7  12.0
08 23 01.10 -04 56 05.3  12.0
08 22 53.85 -10 09 53.0  20.0
08 22 43.03 -14 51 16.4  12.0
08 23 03.00 -16 49 28.0  12.0
08 22 32.40 -16 55 16.0  12.0
08 22 48.80 -27 12 13.0  20.0
08 22 19.80 -33 49 46.3  12.0
08 24 16.70 +04 30 36.7  12.0
08 23 49.80 +13 03 29.0  30.0
08 24 00.26 +15 34 46.9  20.0
08 24 33.09 +40 04 11.5  12.0
08 24 39.10 +41 02 40.0  20.0
08 25 39.12 +64 35 08.2  12.0
08 23 33.32 -19 18 27.0  12.0
08 25 16.50 +00 54 06.0  12.0
08 25 10.80 +06 14 53.0  12.0
08 25 13.53 +11 59 11.8  30.0
08 25 05.40 +12 44 11.0  30.0
08 25 45.10 +14 18 54.0  12.0
08 25 12.12 +14 57 39.8  20.0
08 25 56.30 +26 44 11.0  12.0
08 25 14.50 +34 07 18.0  12.0
08 26 10.47 +40 22 36.8  12.0
08 27 01.60 +63 57 36.7  12.0
08 24 29.50 -09 50 04.0  12.0
08 24 26.80 -12 51 26.5  12.0
08 24 25.70 -12 52 10.6  12.0
08 24 59.01 -24 55 19.2  12.0
08 24 48.33 -26 55 18.5  12.0
08 25 55.18 +07 36 25.7  20.0
08 25 53.03 +11 42 11.1  30.0
08 26 04.60 +16 58 07.0  30.0
08 25 56.60 +17 51 45.0  20.0
08 26 51.20 +20 37 02.0  30.0
08 26 12.00 -06 57 02.0  12.0
08 25 30.79 -12 44 02.4  12.0
08 27 46.70 +16 15 46.0  30.0
08 27 21.50 +19 46 30.0  30.0
08 27 53.8  +23 09 03.5  12.0
08 27 50.56 +35 00 46.0  12.0
08 27 55.50 +47 19 27.0  12.0
08 32 36.04 +80 06 01.6  12.0
08 26 38.42 -03 24 27.3  12.0
08 26 59.17 -06 14 46.3  12.0
08 26 11.49 -22 32 53.5  20.0
08 26 45.21 -23 15 42.6  12.0
08 26 53.11 -23 14 39.7  12.0
08 26 27.12 -27 20 37.2  20.0
08 27 00.86 -30 33 48.8  12.0
08 26 06.12 -35 32 45.3  12.0
08 26 19.30 -40 48 27.0  12.0
08 27 59.85 +01 12 31.3  20.0
08 28 44.50 +23 19 40.0  30.0
08 28 41.80 +24 36 13.0  30.0
08 28 26.66 +34 42 50.2  12.0
08 29 30.31 +47 46 21.5  12.0
08 29 25.44 +63 33 02.3  12.0
08 38 14.51 +84 46 03.2  12.0
08 28 03.60 -19 52 33.0  12.0
08 28 41.10 +07 21 10.0  12.0
08 29 35.02 +09 24 46.0  12.0
08 28 56.40 +18 00 06.0  30.0
08 29 26.90 +22 44 36.0  30.0
08 29 35.40 +24 03 19.0  12.0
08 28 59.90 +24 54 00.0  30.0
08 30 41.49 +54 00 34.7  12.0
08 28 52.70 -07 49 24.0  12.0
08 28 31.10 -12 27 56.0  12.0
08 28 29.01 -32 00 21.7  12.0
08 28 36.19 -32 25 33.8  12.0
08 28 25.20 -39 23 30.0  12.0
08 30 04.00 +07 45 37.0  20.0
08 30 39.10 +13 33 50.0  30.0
08 29 52.58 +18 52 50.8  12.0
08 30 02.40 +19 10 52.0  30.0
08 30 30.19 +32 00 46.5  12.0
08 30 35.77 +45 43 30.6  12.0
08 29 34.60 -18 09 44.4  12.0
08 30 13.20 -19 14 41.6  12.0
08 29 28.87 -24 36 13.6  12.0
08 29 57.10 -24 52 59.0  12.0
08 30 50.71 +01 45 36.8  12.0
08 31 38.80 +22 34 17.0  30.0
08 31 47.86 +22 39 05.6  20.0
08 31 38.20 +30 48 31.0  12.0
08 31 27.20 +32 19 27.0  12.0
08 31 35.60 +32 20 28.0  12.0
08 31 20.33 +32 18 37.0  12.0
08 31 15.50 -02 37 03.0  12.0
08 30 25.20 -10 13 52.5  12.0
08 30 31.58 -10 12 56.5  12.0
08 30 46.50 -38 18 52.0  12.0
08 30 29.91 -44 46 24.7  12.0
08 32 29.40 +12 52 15.0  30.0
08 32 40.30 +17 11 07.0  12.0
08 32 17.35 +29 19 09.6  20.0
08 33 15.33 +39 21 18.7  12.0
08 33 18.80 +51 03 07.8  20.0
08 33 34.84 +65 00 51.9  12.0
08 34 09.98 +66 35 58.3  12.0
08 35 19.10 +72 38 38.0  12.0
08 31 36.60 -20 13 53.0  12.0
08 31 55.10 -24 42 08.0  12.0
08 33 20.40 +11 31 08.7  12.0
08 32 48.20 +15 17 33.0  30.0
08 33 37.70 +21 14 59.0  30.0
08 33 37.90 +22 13 03.0  30.0
08 32 42.90 -05 32 57.0  12.0
08 33 23.50 -08 07 22.0  12.0
08 33 04.33 -14 15 58.3  12.0
08 32 37.67 -27 42 16.2  20.0
08 32 17.80 -30 56 56.2  12.0
08 32 08.89 -38 36 47.9  20.0
08 34 31.53 -00 02 28.8  12.0
08 34 40.40 +09 58 14.0  12.0
08 34 39.90 +11 49 15.0  30.0
08 33 58.80 +14 26 11.0  30.0
08 34 48.80 +17 01 02.0  20.0
08 34 20.00 +17 18 52.0  30.0
08 34 05.30 +27 49 56.0  12.0
08 34 14.83 -14 28 25.1  12.0
08 33 20.59 -25 09 33.3  20.0
08 33 16.90 -26 08 16.0  12.0
08 32 54.60 -38 29 02.0  12.0
08 32 57.92 -43 22 12.7  12.0
08 34 53.56 +08 25 34.7  12.0
08 35 03.56 +14 11 48.9  20.0
08 35 24.43 +21 29 06.5  12.0
08 35 05.02 +26 10 40.1  20.0
08 35 11.56 +26 34 33.8  12.0
08 35 07.70 -05 28 02.0  20.0
08 34 41.97 -05 53 30.4  12.0
08 35 05.52 -07 47 25.5  12.0
08 34 36.58 -09 28 29.9  12.0
08 34 59.80 -16 20 42.0  12.0
08 34 33.69 -34 44 42.6  12.0
08 34 14.78 -36 47 37.3  12.0
08 36 35.32 +31 25 31.0  12.0
08 36 36.24 +31 26 19.9  12.0
08 35 38.84 -04 05 20.0  20.0
08 36 10.40 -04 29 08.0  12.0
08 36 04.77 -11 41 35.3  12.0
08 35 42.80 -12 02 45.0  12.0
08 36 07.60 -13 36 34.0  20.0
08 35 46.20 -15 40 07.0  20.0
08 35 15.93 -34 38 25.2  12.0
08 35 30.16 -34 38 38.1  12.0
08 35 26.79 -40 15 24.9  20.0
08 36 48.12 +05 13 07.9  12.0
08 37 04.02 +05 58 12.4  12.0
08 37 22.82 +13 44 21.4  12.0
08 37 13.60 +19 04 55.0  12.0
08 37 13.96 +19 04 54.0  12.0
08 37 18.31 +26 14 02.2  12.0
08 37 56.85 +27 11 45.1  12.0
08 38 06.73 +40 12 39.0  12.0
08 37 51.74 +44 49 21.0  12.0
08 38 25.90 +55 02 51.0  12.0
08 39 00.13 +68 00 58.3  20.0
08 37 02.40 -11 56 49.0  12.0
08 36 25.34 -25 57 53.7  12.0
08 36 15.19 -26 24 33.7  20.0
08 36 36.30 -38 21 46.0  12.0
08 37 38.00 +00 50 51.0  12.0
08 37 48.20 +10 53 15.0  30.0
08 38 10.94 +24 53 42.7  20.0
08 38 51.70 +25 27 11.0  30.0
08 38 25.59 +25 55 45.4  12.0
08 38 19.33 +37 05 48.2  12.0
08 39 30.78 +50 24 17.9  20.0
08 39 07.37 +51 00 07.1  12.0
08 38 56.73 +56 02 38.5  12.0
08 38 30.80 -01 34 02.0  20.0
08 37 46.00 -22 39 07.0  12.0
08 37 07.60 -39 24 50.0  12.0
08 40 11.54 +40 03 47.8  12.0
08 40 41.44 +64 21 21.6  12.0
08 38 54.70 -00 37 48.0  12.0
08 38 59.16 -23 09 18.7  12.0
08 39 05.01 -23 06 36.9  12.0
08 38 10.10 -26 02 45.0  12.0
08 38 10.35 -40 10 49.4  20.0
08 39 57.70 +24 03 18.0  30.0
08 40 22.00 +25 07 08.0  30.0
08 40 33.76 +46 51 12.6  12.0
08 41 15.84 +57 43 46.5  12.0
08 41 22.40 +61 12 32.6  20.0
08 39 55.83 -12 14 26.2  12.0
08 39 29.10 -24 07 11.0  12.0
08 39 02.30 -36 50 24.0  12.0
08 39 02.70 -37 20 13.0  12.0
08 40 41.76 +03 19 56.5  12.0
08 40 25.47 +03 19 47.3  12.0
08 43 19.36 +72 15 10.5  12.0
08 40 51.60 -01 42 44.0  12.0
08 40 37.53 -03 16 29.0  12.0
08 40 33.28 -15 06 37.1  12.0
08 40 45.10 -18 16 38.0  12.0
08 40 40.22 -32 22 32.7  12.0
08 40 02.10 -42 32 19.0  20.0
08 42 18.20 +13 41 09.0  30.0
08 43 44.79 +58 24 12.5  12.0
08 42 08.50 -07 19 40.0  12.0
08 41 23.95 -13 42 59.4  12.0
08 41 33.81 -21 47 28.3  12.0
08 41 34.60 -25 26 12.4  12.0
08 41 50.20 -34 22 41.0  12.0
08 41 38.37 -35 29 40.3  12.0
08 41 38.49 -35 29 41.7  12.0
08 41 29.06 -36 14 08.5  12.0
08 42 57.90 +07 21 58.0  20.0
08 43 42.50 +11 14 05.0  30.0
08 43 08.10 +18 14 07.0  30.0
08 43 13.20 +18 49 30.0  30.0
08 43 50.78 +40 45 30.8  12.0
08 42 48.30 -06 44 24.0  12.0
08 43 15.60 -08 58 35.0  12.0
08 42 46.53 -15 12 09.4  12.0
08 43 12.18 -15 25 01.0  12.0
08 42 19.44 -33 46 38.0  12.0
08 42 30.53 -44 51 10.1  12.0
08 42 00.11 -51 47 07.8  12.0
08 43 46.30 +12 06 25.0  30.0
08 43 51.9  +15 19 49.4  12.0
08 43 56.10 +15 47 44.0  30.0
08 44 49.50 +19 22 21.0  30.0
08 44 30.60 +20 43 21.0  30.0
08 44 45.10 +22 49 29.0  12.0
08 44 55.20 +40 08 13.0  12.0
08 45 08.70 +40 31 17.0  12.0
08 45 08.07 +51 02 53.5  20.0
08 45 38.50 +58 52 34.0  12.0
08 48 32.92 +78 30 06.9  12.0
08 44 16.20 -13 12 55.0  12.0
08 44 00.89 -26 27 19.7  20.0
08 42 59.09 -45 47 57.3  12.0
08 45 31.50 +04 42 47.0  12.0
08 44 55.20 +12 39 14.0  30.0
08 45 08.30 +23 12 37.0  30.0
08 45 52.70 +35 43 21.0  12.0
08 46 41.10 +55 49 59.0  12.0
08 48 04.63 +74 05 56.5  20.0
08 44 57.10 -09 38 19.0  12.0
08 45 10.10 -11 37 29.0  12.0
08 45 11.18 -14 01 14.7  12.0
08 44 18.69 -26 20 43.0  12.0
08 44 55.60 -26 33 22.0  12.0
08 46 36.90 +14 13 24.0  12.0
08 46 05.50 +14 59 40.0  30.0
08 46 17.11 +20 46 30.3  12.0
08 46 32.51 +29 35 54.9  20.0
08 46 39.38 +46 21 41.4  12.0
08 45 50.80 -00 51 49.0  12.0
08 45 48.31 -11 18 00.4  12.0
08 45 42.62 -23 33 32.6  12.0
08 45 59.11 -28 08 30.9  12.0
08 45 08.14 -33 47 41.0  12.0
08 45 11.23 -33 49 48.0  12.0
08 47 21.90 +02 53 31.0  12.0
08 46 48.10 +10 35 41.0  12.0
08 47 27.07 +14 36 14.9  12.0
08 47 28.90 +14 36 20.0  12.0
08 47 31.36 +14 36 57.2  12.0
08 47 15.16 +25 39 34.2  12.0
08 47 57.00 +31 48 40.5  12.0
08 48 01.78 +31 45 31.9  12.0
08 47 50.90 +49 34 00.0  12.0
08 48 19.39 +56 59 47.5  12.0
08 48 02.71 +57 00 30.3  12.0
08 49 17.95 +66 27 56.7  12.0
08 47 05.30 -20 57 49.0  12.0
08 46 40.34 -22 57 45.4  12.0
08 46 48.50 -29 42 59.0  20.0
08 45 41.67 -51 04 18.0  12.0
08 48 13.31 +01 14 23.0  20.0
08 48 31.36 +05 54 58.1  12.0
08 48 05.80 +09 38 31.0  20.0
08 49 07.63 +51 16 50.1  20.0
08 52 21.61 +78 40 57.2  12.0
08 48 11.30 -11 33 51.0  12.0
08 47 43.40 -17 56 23.0  12.0
08 48 42.76 +05 55 34.1  12.0
08 48 51.26 +09 01 21.5  20.0
08 49 40.00 +09 49 20.8  12.0
08 49 41.08 +09 49 37.2  12.0
08 51 01.76 +63 43 47.0  12.0
08 49 00.57 -04 05 33.0  12.0
08 49 00.30 -12 39 15.0  12.0
08 48 52.50 -13 17 43.0  12.0
08 49 09.60 -19 06 20.0  12.0
08 48 29.16 -22 28 12.1  12.0
08 48 11.44 -43 19 10.7  12.0
08 48 40.21 -43 23 19.1  20.0
08 47 50.93 -45 25 23.9  12.0
08 47 03.09 -69 37 44.3  12.0
08 50 21.60 +10 30 10.0  12.0
08 49 41.28 +09 49 40.7  12.0
08 49 55.7  +15 35 11.0  12.0
08 50 27.43 +35 47 04.9  12.0
08 50 56.16 +48 56 57.8  12.0
08 51 28.65 +48 58 54.7  12.0
08 51 21.48 +49 00 14.1  12.0
08 51 58.87 +62 27 54.1  12.0
08 49 59.38 -08 15 03.3  12.0
08 50 02.50 -13 32 07.4  12.0
08 50 05.08 -29 42 04.8  12.0
08 48 02.74 -69 33 33.2  12.0
08 51 16.23 +08 27 23.2  20.0
08 51 46.80 +22 41 48.0  12.0
08 51 36.60 +26 44 46.0  12.0
08 51 31.56 +26 47 34.9  12.0
08 51 08.17 +34 19 25.9  12.0
08 51 51.30 +42 24 07.0  12.0
08 52 26.80 +50 13 36.0  12.0
08 52 19.32 +51 12 39.7  12.0
08 52 07.70 +57 43 46.0  12.0
08 50 41.90 -00 23 59.0  12.0
08 51 09.70 -09 12 11.0  12.0
08 50 32.83 -09 13 09.9  12.0
08 50 48.40 -10 30 03.0  12.0
08 50 45.50 -21 57 47.7  12.0
08 50 37.90 -34 51 52.0  12.0
08 50 38.46 -45 08 22.2  12.0
08 52 27.67 +00 42 31.2  12.0
08 51 59.70 +02 29 21.0  12.0
08 52 41.30 +33 25 45.0  20.0
08 52 26.75 +42 16 06.2  20.0
08 52 34.16 +42 15 28.5  12.0
08 53 09.20 +46 47 01.0  12.0
08 53 05.30 +54 37 25.0  12.0
08 54 04.05 +61 37 50.4  12.0
08 55 37.73 +78 13 23.0  20.0
08 51 22.14 -42 38 21.3  12.0
08 51 21.04 -47 42 15.8  12.0
08 52 58.30 +24 49 30.0  12.0
08 53 42.10 +34 06 20.6  20.0
08 53 28.25 -03 41 08.0  20.0
08 52 59.50 -20 47 22.0  20.0
08 53 00.27 -20 47 26.3  20.0
08 52 53.68 -24 12 58.9  20.0
08 52 12.65 -30 35 56.0  20.0
08 52 26.46 -31 23 47.9  12.0
08 52 25.10 -39 25 54.0  20.0
08 53 46.41 +11 43 37.4  12.0
08 54 14.30 +13 09 28.0  30.0
08 54 15.80 +14 55 45.0  30.0
08 54 33.23 +30 09 59.4  12.0
08 56 20.43 +71 33 19.7  20.0
08 56 56.32 +71 38 23.3  20.0
08 54 10.60 -00 19 27.0  12.0
08 54 15.10 -11 52 16.0  12.0
08 53 48.91 -22 50 59.8  12.0
08 53 48.34 -32 52 27.7  20.0
08 55 08.00 +02 45 32.0  12.0
08 55 19.90 +05 55 13.0  20.0
08 55 11.08 +13 41 16.0  20.0
08 55 56.05 +49 11 12.1  12.0
08 58 34.79 +75 01 22.1  20.0
08 54 52.70 -07 58 51.1  12.0
08 55 11.80 -13 57 33.0  12.0
08 53 35.89 -52 09 02.5  12.0
08 55 36.80 +03 12 17.0  20.0
08 55 56.70 +06 36 17.0  12.0
08 56 30.00 +06 34 26.0  12.0
08 55 42.43 +08 02 06.1  12.0
08 55 49.60 +11 29 01.0  12.0
08 56 14.20 +11 47 06.2  20.0
08 55 54.30 +12 13 30.0  12.0
08 55 57.90 +15 12 43.0  30.0
08 56 58.90 +46 42 19.6  12.0
08 58 38.90 +73 55 50.0  12.0
08 56 12.31 -02 33 48.3  20.0
08 55 30.25 -12 56 36.7  12.0
08 56 59.73 +03 37 42.0  12.0
08 57 03.84 +03 37 48.5  12.0
08 57 16.30 +09 48 41.0  30.0
08 57 26.60 +19 29 10.0  30.0
08 57 31.67 +18 58 34.7  12.0
08 57 20.60 +21 25 52.0  30.0
08 57 03.50 +23 55 00.7  12.0
08 57 44.70 +39 45 16.0  12.0
08 58 25.70 +65 40 30.5  12.0
09 01 12.00 +78 09 32.1  12.0
08 57 11.66 -03 39 50.1  20.0
08 56 41.10 -26 02 09.0  12.0
08 56 30.62 -30 21 21.2  12.0
08 56 22.59 -36 02 05.1  20.0
08 56 27.38 -43 05 52.5  12.0
08 57 43.41 +03 22 32.4  12.0
08 58 33.00 +09 48 08.0  30.0
08 58 24.40 +12 33 28.0  30.0
08 58 24.10 +15 39 26.0  30.0
08 58 09.10 +17 25 28.0  30.0
08 58 05.35 +24 13 51.8  12.0
08 58 10.07 +27 50 50.8  20.0
08 59 05.41 +53 46 08.0  20.0
08 58 27.90 -01 06 57.0  20.0
08 57 51.70 -04 09 56.0  12.0
08 57 43.00 -05 03 39.0  12.0
08 57 16.49 -21 14 12.3  20.0
08 57 05.20 -31 26 44.0  12.0
08 58 02.92 -31 30 37.0  12.0
08 57 25.50 -38 18 40.0  12.0
08 58 52.90 +16 51 15.0  30.0
08 59 43.90 +18 45 60.0  30.0
08 59 26.50 +29 27 01.0  12.0
08 59 32.01 +33 04 11.7  12.0
08 59 59.54 +40 24 35.2  12.0
09 00 16.51 +51 00 13.2  12.0
09 00 19.99 +52 29 38.8  20.0
08 58 42.90 -00 27 49.0  12.0
08 58 30.20 -18 10 46.0  12.0
08 58 43.69 -27 04 29.4  12.0
08 58 29.27 -31 27 56.8  12.0
08 58 53.16 -37 17 14.9  12.0
09 00 14.00 +02 46 58.0  12.0
09 00 33.57 +11 15 59.9  20.0
09 00 22.90 +15 25 46.0  30.0
09 00 39.40 +15 42 16.0  30.0
09 00 31.99 +16 14 25.3  20.0
09 00 23.90 +16 54 16.0  30.0
09 00 48.32 +18 32 07.0  20.0
09 00 51.20 +21 56 56.0  30.0
09 00 46.87 +29 42 28.7  12.0
09 00 53.10 +38 56 17.0  12.0
09 00 29.66 +40 04 59.3  12.0
09 01 11.40 +62 37 26.6  12.0
08 59 52.70 -02 53 13.0  12.0
08 59 50.47 -04 33 20.9  12.0
08 59 07.10 -47 30 09.8  12.0
08 59 05.69 -47 30 25.0  12.0
09 01 41.00 +13 40 22.0  12.0
09 01 41.28 +13 40 09.5  12.0
09 01 22.30 +19 14 33.0  30.0
09 01 20.50 +19 52 06.0  30.0
09 01 27.40 +20 36 48.0  30.0
09 01 44.76 +31 25 52.4  12.0
09 01 32.17 +38 27 11.2  12.0
09 02 16.30 +45 00 46.0  12.0
09 01 50.50 +55 55 31.0  12.0
09 03 18.60 +68 30 02.0  12.0
09 08 42.71 +83 45 42.8  12.0
09 00 51.30 -02 25 56.0  12.0
09 01 28.94 -04 52 54.2  12.0
09 00 30.64 -24 02 00.6  12.0
09 00 11.30 -39 02 55.3  12.0
09 02 06.72 +00 00 19.7  12.0
09 02 13.94 +08 36 26.2  12.0
09 02 15.70 +23 14 58.0  30.0
09 02 35.70 +33 10 20.0  12.0
09 02 31.70 +48 39 02.0  12.0
09 02 36.70 +52 03 45.0  12.0
09 03 20.80 +52 33 29.0  12.0
09 03 10.94 +54 03 53.1  20.0
09 01 30.60 -04 53 39.9  12.0
09 02 25.00 -05 16 53.0  20.0
09 01 46.50 -05 55 23.0  12.0
09 02 10.50 -06 23 50.0  12.0
09 01 47.61 -25 55 19.4  12.0
09 01 27.50 -37 59 38.0  12.0
09 01 28.97 -38 00 07.0  12.0
09 03 37.30 +12 30 37.0  30.0
09 03 15.10 +19 16 27.0  30.0
09 03 35.64 +28 42 57.7  12.0
09 03 50.71 +45 49 12.5  12.0
09 03 49.97 +50 12 35.9  20.0
09 02 31.80 -10 24 15.0  12.0
09 03 04.23 -14 04 51.0  12.0
09 02 31.20 -14 42 22.0  12.0
09 02 46.15 -20 43 31.2  20.0
09 02 19.00 -23 08 30.0  12.0
09 02 20.24 -45 26 44.9  12.0
09 01 53.50 -47 43 57.0  12.0
09 02 15.30 -48 41 27.0  12.0
09 04 07.30 +06 51 16.0  12.0
09 03 51.52 +12 57 48.6  12.0
09 04 34.86 +14 35 35.4  20.0
09 04 10.40 +15 31 06.0  30.0
09 04 49.20 +22 19 28.0  30.0
09 04 32.40 +35 39 03.4  12.0
09 04 34.15 +47 15 43.8  12.0
09 05 37.30 +62 42 59.0  12.0
09 06 08.50 +66 52 17.9  12.0
09 03 09.60 -38 34 24.0  12.0
09 03 09.50 -47 48 26.3  12.0
09 03 26.70 -48 26 18.0  12.0
09 03 38.05 -48 28 01.3  12.0
09 05 07.40 +05 37 12.0  12.0
09 05 21.31 +18 18 47.2  20.0
09 05 25.29 +20 28 42.5  12.0
09 05 26.40 +21 29 28.0  30.0
09 05 27.70 +38 07 17.0  12.0
09 06 02.53 +41 16 29.9  20.0
09 06 12.40 +45 53 52.0  12.0
09 07 26.43 +73 20 55.8  12.0
09 05 02.05 -04 21 28.1  12.0
09 05 04.53 -08 38 51.7  12.0
09 04 58.70 -12 27 24.0  12.0
09 04 29.30 -13 32 13.0  12.0
09 04 41.70 -34 10 03.0  12.0
09 04 12.74 -36 27 00.9  20.0
09 04 00.30 -38 54 52.0  12.0
09 03 45.40 -48 26 02.1  12.0
09 06 11.61 +08 44 33.5  12.0
09 06 04.19 +11 03 27.7  20.0
09 06 14.57 +22 00 10.6  20.0
09 06 31.40 +30 11 51.2  12.0
09 06 49.59 +45 10 15.3  12.0
09 06 49.50 +50 03 41.0  12.0
09 07 25.30 +51 22 11.0  12.0
09 07 11.06 +60 01 32.2  12.0
09 07 32.94 +60 28 50.6  20.0
09 05 40.80 -04 23 43.0  12.0
09 06 14.30 -11 04 26.9  12.0
09 05 39.75 -21 29 52.7  12.0
09 05 48.60 -27 07 01.0  12.0
09 05 32.13 -37 02 34.5  12.0
09 04 59.30 -38 27 09.0  12.0
09 05 39.30 -38 38 46.0  12.0
09 05 31.70 -38 45 41.0  12.0
09 05 11.90 -38 51 11.0  12.0
09 07 33.20 +23 51 20.0  30.0
09 07 51.27 +31 49 13.0  12.0
09 07 34.92 +41 34 53.8  20.0
09 07 52.46 +43 39 50.4  12.0
09 07 27.28 +48 36 52.5  12.0
09 07 32.06 +48 36 36.6  12.0
09 07 14.70 -12 09 10.0  12.0
09 07 19.08 -12 09 11.9  12.0
09 06 07.76 -38 29 27.6  20.0
09 07 50.40 +04 13 47.0  12.0
09 08 21.30 +04 50 51.0  12.0
09 07 58.20 +14 48 12.0  30.0
09 08 43.96 +18 05 33.1  12.0
09 07 59.97 +22 54 01.2  12.0
09 08 50.56 +37 48 20.2  20.0
09 20 18.48 +86 28 46.9  12.0
09 08 17.16 -01 17 36.7  12.0
09 08 02.20 -10 42 46.0  12.0
09 07 43.21 -12 41 40.9  20.0
09 07 32.50 -29 05 20.0  12.0
09 07 40.63 -32 10 54.9  12.0
09 07 55.71 -35 35 50.8  12.0
09 07 47.79 -40 30 12.1  12.0
09 09 06.70 +00 54 25.0  12.0
09 09 12.91 +32 33 11.8  12.0
09 10 12.19 +54 27 19.5  12.0
09 09 51.02 +58 47 02.7  12.0
09 10 57.55 +64 41 50.0  12.0
09 08 32.54 -04 02 37.8  12.0
09 08 55.40 -09 40 45.7  20.0
09 09 10.66 -16 37 53.8  12.0
09 08 31.38 -31 46 14.2  12.0
09 08 47.60 -43 57 49.0  20.0
09 06 52.58 -68 29 39.0  12.0
09 10 22.94 +00 19 34.9  12.0
09 09 40.51 +00 47 10.3  12.0
09 09 43.41 +00 47 17.7  12.0
09 10 35.20 +03 53 22.0  12.0
09 10 20.70 +07 02 26.1  20.0
09 10 35.49 +14 43 43.2  12.0
09 09 54.16 +17 51 26.4  12.0
09 09 54.60 +17 51 26.0  12.0
09 09 54.21 +18 21 51.2  20.0
09 10 05.40 +18 30 30.0  30.0
09 10 45.10 +23 31 32.0  30.0
09 10 22.57 +24 19 18.6  12.0
09 09 49.34 -03 39 27.8  12.0
09 09 12.80 -31 33 28.0  12.0
09 09 38.59 -37 46 39.7  12.0
09 11 22.64 +13 05 09.2  20.0
09 10 50.70 +16 50 26.0  30.0
09 11 41.20 +23 39 12.0  30.0
09 12 02.78 +37 51 35.3  20.0
09 12 14.26 +44 57 22.8  20.0
09 12 10.15 +52 41 01.2  12.0
09 12 07.80 +56 50 31.0  12.0
09 12 40.30 +67 10 52.0  12.0
09 13 43.03 +76 28 31.2  20.0
09 11 03.96 -04 19 45.3  12.0
09 10 55.60 -07 56 27.0  12.0
09 10 49.14 -08 53 33.9  20.0
09 10 36.20 -10 34 58.0  12.0
09 10 33.40 -33 23 32.0  12.0
09 12 20.40 +08 10 45.0  12.0
09 12 02.71 +08 12 28.5  12.0
09 11 54.72 +08 12 30.7  12.0
09 12 30.70 +09 13 27.0  30.0
09 12 30.50 +13 56 25.0  30.0
09 12 33.46 +15 59 49.8  20.0
09 12 04.00 +16 18 29.7  20.0
09 12 23.10 +16 47 50.0  30.0
09 12 46.16 +24 36 24.6  12.0
09 13 00.79 +43 05 23.4  12.0
09 12 00.67 -07 08 24.9  12.0
09 12 00.48 -07 08 28.9  12.0
09 11 57.21 -26 41 57.8  12.0
09 13 09.70 +14 09 45.0  30.0
09 12 50.01 +17 03 31.9  12.0
09 13 25.10 +20 09 18.0  30.0
09 13 36.50 +23 37 47.0  30.0
09 14 05.11 +40 06 49.6  20.0
09 13 44.01 +41 57 42.4  12.0
09 14 27.73 +58 46 53.6  12.0
09 17 11.09 +80 21 46.1  12.0
09 12 46.60 -25 13 04.0  12.0
09 14 07.70 +08 29 11.0  30.0
09 14 04.83 +17 15 52.4  20.0
09 14 02.70 +23 59 33.0  12.0
09 14 36.88 +38 16 44.8  12.0
09 14 46.06 +41 36 36.0  20.0
09 13 54.31 -14 34 20.6  20.0
09 14 05.78 -17 19 04.3  12.0
09 13 17.16 -20 38 43.1  12.0
09 13 22.20 -33 12 55.0  12.0
09 15 19.15 +02 28 03.3  12.0
09 15 13.20 +10 18 32.0  30.0
09 12 50.01 +17 03 31.9  12.0
09 12 50.02 +17 03 31.8  12.0
09 15 39.10 +17 08 14.0  30.0
09 15 48.30 +25 08 43.0  12.0
09 15 15.32 +40 55 03.5  20.0
09 14 42.80 -13 29 19.0  12.0
09 14 24.79 -14 12 10.7  12.0
09 14 55.87 -17 38 03.8  12.0
09 14 26.20 -18 42 53.0  20.0
09 14 42.10 -33 16 12.0  12.0
09 14 45.38 -41 29 12.0  12.0
09 15 50.72 +00 04 05.4  20.0
09 16 04.30 +09 45 58.0  30.0
09 15 57.33 +11 34 47.6  12.0
09 16 04.80 +14 13 55.0  30.0
09 16 47.49 +38 18 05.6  12.0
09 16 59.80 +58 38 46.0  12.0
09 19 34.36 +77 27 05.9  12.0
09 16 09.40 -11 29 44.0  20.0
09 15 46.90 -21 00 27.0  12.0
09 15 34.89 -35 38 52.9  12.0
09 14 56.80 -42 24 41.2  12.0
09 15 29.57 -51 19 02.7  12.0
09 16 44.70 +03 51 51.0  12.0
09 17 36.90 +08 55 04.0  30.0
09 17 39.29 +11 16 41.7  12.0
09 17 43.50 +15 44 55.0  30.0
09 17 32.80 +16 04 59.0  30.0
09 17 18.20 +17 17 49.0  30.0
09 17 51.67 +23 05 29.5  12.0
09 17 51.30 +23 05 29.0  30.0
09 17 13.00 +25 32 01.0  12.0
09 17 16.38 +34 46 41.4  20.0
09 17 22.87 +41 59 59.2  20.0
09 17 27.40 +47 25 18.0  12.0
09 17 38.60 +50 03 46.7  12.0
09 20 28.79 +76 36 10.6  12.0
09 16 40.72 -05 22 36.1  12.0
09 16 42.38 -05 23 27.1  12.0
09 16 55.84 -31 36 39.2  20.0
09 16 32.00 -33 14 03.0  12.0
09 16 16.80 -40 05 40.7  12.0
09 15 58.15 -51 04 23.4  12.0
09 16 00.31 -51 19 02.3  12.0
09 17 44.29 +05 23 07.7  12.0
09 18 10.00 +12 27 56.0  30.0
09 18 28.60 +22 32 37.0  30.0
09 19 51.40 +62 58 34.9  12.0
09 19 45.50 +62 58 29.4  12.0
09 18 03.92 -24 02 31.2  12.0
09 19 14.74 +22 05 20.5  30.0
09 19 43.64 +26 09 22.6  20.0
09 20 05.99 +62 57 45.7  20.0
09 21 03.86 +68 10 15.2  12.0
09 24 01.51 +81 16 44.6  12.0
09 18 31.20 -19 37 27.0  12.0
09 18 33.62 -19 37 48.8  12.0
09 18 23.73 -27 09 06.8  12.0
09 18 15.72 -30 48 51.8  12.0
09 18 16.20 -30 49 01.0  12.0
09 18 21.79 -31 33 34.0  12.0
09 19 01.00 -35 58 52.0  12.0
09 17 31.83 -54 55 46.8  12.0
09 19 48.10 +13 59 16.0  30.0
09 20 46.10 +23 39 02.0  12.0
09 20 01.10 +26 02 27.0  12.0
09 20 45.10 +27 14 11.0  12.0
09 20 16.80 +31 06 25.0  12.0
09 21 04.85 +45 38 06.4  12.0
09 21 11.98 +45 39 55.8  12.0
09 21 03.11 +62 15 07.9  20.0
09 19 43.00 -06 21 45.0  12.0
09 19 43.30 -12 07 08.0  12.0
09 19 53.30 -15 05 41.0  12.0
09 19 38.80 -17 48 57.0  20.0
09 19 59.56 -21 52 12.2  12.0
09 19 22.18 -22 07 56.6  12.0
09 21 53.10 +28 34 59.0  12.0
09 21 12.80 +36 05 02.0  12.0
09 21 47.05 +37 54 16.1  12.0
09 21 35.00 +44 13 59.0  12.0
09 22 03.40 +50 58 33.5  20.0
09 22 44.68 +62 12 43.8  12.0
09 20 37.20 -34 15 47.0  12.0
09 20 41.70 -37 55 08.0  12.0
09 21 57.50 +08 28 46.0  30.0
09 22 25.93 +32 32 22.7  12.0
09 22 49.93 +53 02 21.2  20.0
09 23 10.10 +62 08 09.0  12.0
09 22 13.01 -14 28 49.4  12.0
09 21 34.56 -20 12 14.3  12.0
09 22 03.10 -21 34 17.4  20.0
09 21 10.40 -33 19 06.0  12.0
09 21 47.90 -36 03 50.0  12.0
09 23 40.00 +28 16 10.3  12.0
09 23 08.20 +30 59 42.0  12.0
09 23 04.70 +34 14 59.0  12.0
09 23 11.59 -05 21 44.2  12.0
09 22 51.10 -07 14 33.0  12.0
09 22 43.30 -07 24 01.0  12.0
09 23 20.50 -08 09 11.0  12.0
09 23 04.50 -09 35 37.0  12.0
09 22 49.40 -11 12 13.0  12.0
09 23 16.70 -21 37 43.3  12.0
09 22 37.60 -22 50 29.0  12.0
09 21 25.00 -58 18 39.0  12.0
09 24 14.44 +03 10 54.2  12.0
09 24 25.20 +06 07 38.0  12.0
09 24 48.31 +42 33 54.1  12.0
09 25 04.52 +59 56 49.7  12.0
09 23 42.70 -09 35 23.1  20.0
09 23 55.40 -17 03 39.7  12.0
09 23 25.58 -21 38 15.8  20.0
09 23 52.60 -26 06 13.0  12.0
09 23 19.50 -32 20 33.0  12.0
09 24 55.03 +06 07 54.9  12.0
09 25 19.49 +06 05 11.4  12.0
09 25 37.01 +23 09 57.1  12.0
09 25 30.00 +35 49 29.5  20.0
09 26 00.00 +42 03 50.0  12.0
09 25 24.80 +42 17 41.0  12.0
09 26 20.83 +55 02 02.7  12.0
09 26 53.16 +64 19 36.1  20.0
09 25 15.80 -07 17 59.0  12.0
09 25 07.80 -26 31 23.0  12.0
09 24 11.30 -29 06 12.0  12.0
09 24 25.22 -51 59 30.5  12.0
09 26 08.01 +07 45 26.7  12.0
09 25 45.34 +10 04 57.3  30.0
09 26 30.40 +10 59 07.0  30.0
09 26 01.68 +22 01 37.2  12.0
09 26 01.70 +22 01 34.0  12.0
09 26 51.00 +34 15 10.0  12.0
09 26 55.89 +61 01 32.9  20.0
09 27 53.25 +64 40 35.1  12.0
09 27 42.86 +64 43 15.1  12.0
09 25 32.30 -06 07 18.0  12.0
09 27 09.30 +10 23 22.0  12.0
09 28 30.60 +57 52 36.0  12.0
09 28 41.70 +60 25 12.0  12.0
09 28 59.10 +72 57 19.0  12.0
09 27 19.63 -06 43 59.3  12.0
09 27 06.00 -09 06 30.0  12.0
09 26 41.55 -13 40 13.5  12.0
09 27 56.70 +07 53 25.0  12.0
09 27 54.90 +09 04 37.0  30.0
09 27 56.17 +27 38 25.0  12.0
09 28 01.46 +27 38 34.2  12.0
09 27 56.40 +27 38 26.8  12.0
09 28 15.12 +29 04 17.2  12.0
09 29 19.90 +67 37 27.0  12.0
09 28 30.45 -02 04 52.0  12.0
09 28 30.31 -02 05 37.3  12.0
09 28 01.50 -09 04 16.1  12.0
09 27 29.80 -12 48 32.0  12.0
09 28 05.90 -18 29 19.0  12.0
09 29 10.29 +00 24 32.6  12.0
09 29 31.80 +09 03 53.0  12.0
09 29 01.60 +10 42 07.0  30.0
09 28 43.53 +11 34 25.9  20.0
09 28 51.10 +18 27 42.0  12.0
09 29 41.08 +27 47 14.3  12.0
09 28 33.50 -13 54 58.0  12.0
09 28 24.40 -15 54 49.0  12.0
09 28 34.17 -26 52 51.4  12.0
09 29 02.69 -29 30 20.8  20.0
09 28 56.04 -30 08 57.4  12.0
09 28 56.04 -30 08 57.4  12.0
09 28 09.30 -35 59 51.0  12.0
09 30 41.70 +19 00 05.0  12.0
09 30 14.85 +23 43 59.8  12.0
09 29 59.30 +25 00 17.0  12.0
09 30 34.03 +31 11 45.2  12.0
09 30 29.83 +31 13 04.6  12.0
09 30 54.50 +58 55 07.0  12.0
09 30 13.70 -11 27 58.0  12.0
09 29 29.37 -35 30 51.4  12.0
09 29 29.47 -35 32 58.8  12.0
09 29 40.10 -36 05 26.0  12.0
09 28 55.31 -51 10 23.7  12.0
09 30 58.72 +03 48 28.1  20.0
09 31 00.50 +08 30 20.0  12.0
09 31 09.80 +09 56 36.0  30.0
09 31 12.50 +36 47 51.0  12.0
09 31 42.80 +44 32 22.0  12.0
09 31 33.30 +47 51 36.0  12.0
09 32 00.80 +55 33 34.0  12.0
09 30 49.24 -18 09 33.4  12.0
09 31 04.51 -18 09 45.5  12.0
09 30 30.40 -28 47 00.0  12.0
09 30 28.00 -30 47 24.0  12.0
09 30 37.70 -37 41 55.0  12.0
09 32 07.20 +09 51 51.0  30.0
09 32 39.20 +16 11 38.0  30.0
09 32 43.04 +16 11 07.1  12.0
09 32 08.60 +21 29 51.0  20.0
09 32 22.08 +23 50 25.5  12.0
09 32 25.84 +23 49 24.2  12.0
09 32 34.56 +32 31 47.8  20.0
09 33 07.60 +63 36 50.0  12.0
09 34 19.28 +69 48 45.7  20.0
09 34 20.68 +72 30 45.0  12.0
09 32 02.35 -04 07 54.7  12.0
09 31 26.40 -12 38 26.0  12.0
09 31 50.20 -13 10 41.0  12.0
09 32 01.90 -14 44 35.0  12.0
09 31 23.10 -18 30 14.0  20.0
09 32 06.43 -20 28 27.3  12.0
09 31 10.89 -33 18 48.6  12.0
09 31 34.10 -36 24 27.0  12.0
09 33 34.59 +02 10 10.2  20.0
09 32 42.57 +07 32 48.3  12.0
09 32 44.30 +07 34 15.7  12.0
09 33 06.93 +38 41 48.3  12.0
09 33 49.99 +45 19 54.9  12.0
09 32 52.63 -17 01 38.6  12.0
09 33 15.73 -19 48 54.4  12.0
09 32 45.10 -20 17 59.0  20.0
09 32 34.83 -30 01 56.7  20.0
09 34 30.73 +03 05 44.6  12.0
09 34 15.00 +06 51 08.0  30.0
09 34 43.06 +14 18 04.2  30.0
09 34 33.40 +19 39 49.0  30.0
09 39 21.85 +83 15 28.6  12.0
09 33 27.96 -27 52 13.2  12.0
09 33 10.46 -45 01 00.9  12.0
09 35 14.73 +01 32 14.2  12.0
09 35 03.60 +08 41 23.0  20.0
09 35 10.49 +08 56 34.0  12.0
09 35 20.16 +11 23 49.0  20.0
09 35 24.60 +11 23 32.0  30.0
09 34 45.32 +13 36 55.6  30.0
09 35 32.61 +25 10 44.7  12.0
09 36 46.80 +67 56 22.0  12.0
09 38 17.01 +78 15 32.7  12.0
09 34 59.00 -02 19 32.0  12.0
09 34 35.40 -30 04 13.0  20.0
09 36 32.02 +04 22 10.8  12.0
09 36 07.00 +05 03 53.0  20.0
09 36 24.40 +09 23 15.0  12.0
09 36 32.56 +16 38 45.3  12.0
09 36 35.50 +27 25 34.0  12.0
09 36 37.44 +32 03 31.9  12.0
09 36 41.52 +53 06 27.5  12.0
09 36 28.78 -04 19 48.0  12.0
09 35 52.36 -06 31 47.3  12.0
09 35 51.14 -14 04 05.0  12.0
09 36 13.44 -21 11 43.8  12.0
09 36 16.44 -21 20 15.1  12.0
09 35 20.56 -28 25 12.2  12.0
09 35 47.96 -29 06 05.5  20.0
09 35 51.24 -31 27 56.3  12.0
09 35 43.92 -32 29 39.5  12.0
09 36 02.10 -32 37 32.0  12.0
09 35 44.01 -32 28 42.7  12.0
09 35 40.50 -35 13 11.0  12.0
09 35 49.80 -38 51 46.0  12.0
09 37 10.80 +04 50 07.0  12.0
09 36 42.30 +07 49 22.0  12.0
09 36 43.00 +08 49 46.0  12.0
09 37 33.30 +13 30 56.0  30.0
09 37 09.19 +25 21 10.5  12.0
09 37 27.77 -04 22 39.0  12.0
09 37 20.50 -15 44 47.0  20.0
09 36 23.11 -21 10 38.9  12.0
09 37 45.50 +10 24 12.0  30.0
09 38 26.23 +12 04 52.5  12.0
09 38 26.30 +12 05 16.0  12.0
09 38 01.20 +15 59 08.0  30.0
09 38 03.69 +21 57 33.1  12.0
09 38 17.00 +42 38 38.0  12.0
09 38 35.20 +45 20 26.0  12.0
09 38 30.98 +49 16 38.5  12.0
09 39 17.70 +50 46 01.0  12.0
09 38 11.74 -03 53 57.2  12.0
09 37 41.16 -11 43 16.1  20.0
09 38 01.48 -20 20 37.5  20.0
09 38 08.23 -20 19 50.4  20.0
09 37 27.69 -26 14 18.6  12.0
09 38 06.60 -28 14 19.0  12.0
09 38 04.60 -35 52 06.0  12.0
09 37 16.75 -39 25 18.3  12.0
09 37 30.35 -45 52 35.6  12.0
09 39 16.00 +02 00 10.0  12.0
09 38 56.30 +10 58 44.0  30.0
09 38 58.30 +19 28 33.0  30.0
09 39 33.30 +24 28 43.0  12.0
09 38 53.20 +25 58 51.0  12.0
09 39 13.65 +34 16 46.6  12.0
09 39 56.49 +35 51 38.3  12.0
09 39 49.68 +35 56 12.0  12.0
09 39 20.39 +40 16 50.4  12.0
09 38 39.80 -11 56 29.0  12.0
09 38 40.28 -27 00 07.7  12.0
09 38 51.40 -32 38 26.0  12.0
09 40 32.89 +11 31 10.6  20.0
09 40 34.79 +11 32 08.7  12.0
09 40 33.60 +14 16 12.0  30.0
09 40 38.00 +21 01 01.0  12.0
09 40 10.50 +38 00 14.0  20.0
09 41 04.18 +38 53 49.8  12.0
09 41 52.61 +65 33 29.8  12.0
09 41 56.76 +65 44 34.7  12.0
09 40 04.20 -06 19 06.0  12.0
09 39 24.70 -22 08 23.0  12.0
09 39 41.49 -25 16 29.3  12.0
09 39 38.42 -25 15 54.6  12.0
09 40 00.90 -29 13 53.0  12.0
09 39 59.23 -33 07 06.8  20.0
09 38 47.20 -60 05 28.7  12.0
09 38 32.56 -64 06 25.2  12.0
09 38 36.96 -64 07 06.5  12.0
09 41 38.11 +20 09 16.0  12.0
09 41 23.60 +21 21 05.0  12.0
09 41 05.98 +32 21 45.7  12.0
09 41 23.90 +39 44 40.0  20.0
09 41 45.52 +46 19 26.1  20.0
09 41 52.08 +60 21 01.5  12.0
09 41 22.70 -01 43 01.0  20.0
09 41 22.03 -06 51 12.2  12.0
09 41 17.40 -09 18 54.0  20.0
09 41 15.50 -11 47 41.4  12.0
09 41 05.50 -16 28 32.0  12.0
09 40 33.88 -19 22 03.4  12.0
09 40 49.00 -20 47 34.0  20.0
09 40 36.20 -25 46 15.0  12.0
09 40 28.75 -32 50 36.4  12.0
09 40 58.20 -33 14 51.0  12.0
09 40 58.60 -33 59 02.0  12.0
09 42 11.47 +04 40 23.0  12.0
09 42 03.20 +06 26 13.0  30.0
09 42 20.33 +11 11 33.1  12.0
09 42 15.20 +13 46 03.0  20.0
09 42 08.40 +13 51 52.2  20.0
09 42 17.50 +14 37 54.0  30.0
09 41 59.90 +22 34 32.0  12.0
09 42 31.26 +26 26 58.0  12.0
09 42 07.96 +32 06 42.6  12.0
09 43 04.77 +55 24 48.1  12.0
09 44 07.70 +69 33 24.0  12.0
09 45 56.90 +79 32 09.2  12.0
09 41 46.55 -01 34 08.6  12.0
09 42 00.60 -11 46 07.0  12.0
09 41 45.97 -14 35 23.8  12.0
09 41 28.60 -21 04 47.0  12.0
09 41 53.25 -27 40 05.9  12.0
09 41 53.73 -27 39 23.0  12.0
09 41 25.62 -39 17 00.3  12.0
09 43 18.40 +01 03 18.0  12.0
09 43 26.70 +02 08 59.0  12.0
09 43 02.60 +28 34 34.0  12.0
09 43 22.44 +29 43 38.1  20.0
09 43 37.87 +57 13 58.3  12.0
09 42 57.99 -04 20 21.9  12.0
09 43 16.85 -07 38 06.6  20.0
09 42 56.94 -09 48 00.5  12.0
09 42 41.49 -17 36 39.6  12.0
09 42 36.28 -20 25 43.4  12.0
09 42 22.10 -27 52 13.0  12.0
09 42 28.80 -28 59 39.5  12.0
09 42 16.68 -38 53 19.2  20.0
09 42 12.90 -39 25 58.0  20.0
09 44 38.60 +08 51 38.0  20.0
09 44 08.00 +10 36 21.0  30.0
09 43 49.90 +09 47 13.0  30.0
09 44 08.56 +23 29 18.4  12.0
09 44 18.86 +23 31 19.7  12.0
09 43 32.42 -05 07 37.0  20.0
09 43 51.40 -12 36 56.0  12.0
09 44 19.20 -13 28 21.0  12.0
09 43 50.42 -20 19 42.4  12.0
09 44 00.50 -38 30 17.0  12.0
09 44 42.90 +02 47 45.0  12.0
09 44 44.20 +02 47 52.0  12.0
09 45 28.21 +14 28 23.3  20.0
09 45 13.70 +16 55 24.0  30.0
09 45 38.53 +17 54 11.7  20.0
09 45 13.24 -18 10 53.3  12.0
09 44 59.76 -19 42 44.3  12.0
09 45 16.15 -19 53 25.8  20.0
09 44 27.20 -38 46 10.0  12.0
09 44 05.10 -60 11 10.3  12.0
09 46 17.21 +05 42 31.8  20.0
09 46 02.80 +07 23 40.0  20.0
09 45 51.70 +11 32 16.0  30.0
09 45 51.70 +12 52 54.0  12.0
09 46 16.40 +21 21 51.0  12.0
09 46 23.50 +25 33 07.0  12.0
09 46 28.8  +47 37 50.4  12.0
09 45 34.60 -11 11 03.6  12.0
09 45 42.04 -14 19 34.8  20.0
09 45 48.40 -14 22 04.7  20.0
09 45 40.20 -31 11 36.0  12.0
09 47 09.90 +05 42 11.0  12.0
09 47 10.10 +05 42 20.6  12.0
09 46 50.12 +13 55 27.6  20.0
09 48 42.00 +62 17 25.6  12.0
09 48 09.90 +62 27 25.0  12.0
09 48 36.62 +73 12 30.9  12.0
09 49 06.60 +73 13 22.0  12.0
09 49 17.43 +73 14 01.8  12.0
09 48 49.17 +74 30 00.6  12.0
09 47 26.68 -05 40 26.2  12.0
09 47 02.67 -05 52 58.1  20.0
09 46 34.00 -13 27 21.0  12.0
09 46 55.80 -13 47 31.0  12.0
09 46 24.93 -27 46 31.3  12.0
09 46 18.43 -30 26 13.6  20.0
09 47 44.60 +00 04 37.2  20.0
09 48 16.00 +07 43 10.0  30.0
09 47 39.38 +07 25 04.7  12.0
09 47 52.01 +07 25 17.9  12.0
09 48 46.33 +24 32 43.3  12.0
09 48 36.58 +33 25 17.2  20.0
09 48 30.05 +41 41 44.7  12.0
09 48 20.80 +42 52 43.0  12.0
09 48 48.26 +62 14 44.7  12.0
09 50 22.65 +72 16 46.7  20.0
09 48 30.10 -00 56 35.0  12.0
09 47 56.20 -03 42 14.0  12.0
09 48 05.86 -11 21 25.8  12.0
09 47 36.59 -13 47 23.8  20.0
09 48 22.20 -16 21 00.0  12.0
09 47 55.90 -23 37 18.0  12.0
09 49 15.00 +06 47 24.0  30.0
09 48 58.51 +07 27 28.0  20.0
09 48 55.24 +07 28 08.9  12.0
09 49 11.00 +27 11 04.0  12.0
09 49 53.16 +36 26 21.0  12.0
09 49 42.96 +45 45 54.0  20.0
09 51 11.10 +73 17 02.0  12.0
09 53 10.86 +80 34 56.4  12.0
09 48 34.66 -10 44 07.7  12.0
09 48 43.30 -18 28 32.0  20.0
09 48 30.12 -23 56 39.9  20.0
09 49 08.69 -26 30 30.1  12.0
09 49 03.24 -33 16 26.4  12.0
09 48 59.73 -33 15 29.2  12.0
09 48 46.33 -38 45 51.7  12.0
09 48 35.39 -38 59 00.2  12.0
09 48 20.77 -42 40 24.8  12.0
09 48 19.28 -46 43 51.7  12.0
09 49 49.94 +07 20 17.7  20.0
09 50 36.60 +10 07 18.0  30.0
09 50 04.20 +12 26 57.0  30.0
09 49 59.20 +14 48 51.0  30.0
09 50 15.81 +42 12 51.3  12.0
09 50 20.95 +42 13 05.4  12.0
09 51 22.44 +56 44 13.2  12.0
09 49 56.80 -15 32 57.0  12.0
09 49 52.46 -21 56 28.6  12.0
09 49 51.54 -25 12 24.2  12.0
09 49 53.46 -25 11 19.2  12.0
09 50 10.08 -31 16 35.8  12.0
09 50 01.22 -33 41 27.8  12.0
09 49 56.85 -33 43 10.7  12.0
09 50 42.30 +09 45 36.0  30.0
09 51 34.60 +11 55 04.0  30.0
09 50 48.60 +12 15 35.0  12.0
09 50 49.68 +12 15 24.7  12.0
09 51 32.60 +14 52 40.0  30.0
09 52 02.26 +39 31 03.1  20.0
09 50 43.92 -08 14 19.3  12.0
09 50 29.80 -17 22 32.0  12.0
09 51 58.70 -00 01 45.0  12.0
09 51 36.12 +00 53 15.7  12.0
09 51 43.75 +00 51 15.3  12.0
09 52 02.80 +10 32 03.0  30.0
09 52 10.00 +15 29 38.0  30.0
09 51 59.00 +16 02 18.0  30.0
09 51 53.73 +20 59 21.7  12.0
09 52 14.70 +39 36 15.7  20.0
09 52 51.90 +53 12 48.0  12.0
09 54 01.10 +70 57 38.0  12.0
09 52 19.16 -01 36 44.1  20.0
09 51 38.35 -06 01 37.7  12.0
09 51 28.70 -20 50 29.0  20.0
09 51 15.91 -34 53 20.8  12.0
09 52 44.34 +00 00 05.6  20.0
09 53 06.20 +08 43 53.0  30.0
09 53 38.99 +25 16 24.6  12.0
09 52 53.71 +26 19 01.7  12.0
09 53 08.05 +35 00 22.0  12.0
09 53 19.00 -00 52 29.0  12.0
09 52 57.75 -09 27 53.0  20.0
09 52 43.92 -14 01 01.4  12.0
09 53 11.55 -24 12 22.3  20.0
09 54 23.90 +00 43 51.1  12.0
09 53 40.88 +01 34 46.7  20.0
09 54 14.40 +12 52 42.0  30.0
09 53 47.50 +14 09 47.0  30.0
09 54 43.00 +40 36 40.0  12.0
09 55 05.30 +56 18 41.0  12.0
09 55 23.90 +56 59 52.9  12.0
09 54 25.60 -00 55 44.5  12.0
09 54 10.60 -07 23 54.0  12.0
09 53 36.19 -12 28 55.7  20.0
09 54 22.80 -12 38 15.0  12.0
09 53 47.22 -19 47 48.7  20.0
09 53 11.10 -34 06 28.0  20.0
09 53 20.50 -39 12 43.0  12.0
09 54 47.80 +02 19 34.0  12.0
09 55 08.06 +05 11 39.4  12.0
09 55 07.40 +05 12 06.0  12.0
09 54 56.10 +09 30 07.0  30.0
09 55 12.60 +12 34 52.0  30.0
09 55 39.79 +45 32 15.3  12.0
09 54 39.53 -22 41 15.8  20.0
09 54 48.00 -24 23 53.0  12.0
09 54 30.40 -30 54 05.2  12.0
09 55 56.10 +06 16 19.0  30.0
09 56 40.75 +28 55 48.6  12.0
09 56 38.10 +30 32 48.0  12.0
09 53 04.69 -76 58 01.7  12.0
09 57 09.00 +02 55 19.9  12.0
09 57 19.60 +12 40 09.0  30.0
09 57 28.70 +16 06 58.0  30.0
09 57 16.90 +19 06 34.0  30.0
09 57 21.00 +25 30 31.6  12.0
09 57 50.97 +31 50 49.2  12.0
09 57 55.90 +31 50 23.0  12.0
09 57 45.50 +43 27 06.0  12.0
09 58 14.77 +54 51 56.8  12.0
09 58 50.4  +70 39 57.4  12.0
09 57 02.13 -06 44 01.4  12.0
09 56 54.50 -13 45 04.0  12.0
09 56 42.40 -16 24 05.0  12.0
09 56 42.76 -29 37 42.6  12.0
09 56 48.60 -38 58 50.0  12.0
09 57 58.70 +03 27 20.0  12.0
09 58 07.70 +05 41 26.0  30.0
09 58 12.38 +11 26 43.5  12.0
09 58 30.95 +11 24 08.8  12.0
09 58 08.40 +27 32 11.0  12.0
09 58 22.94 +32 22 02.0  12.0
09 58 03.30 +38 29 43.0  12.0
09 58 45.10 +38 48 10.0  12.0
09 58 17.0  +46 08 38.1  12.0
09 58 15.3  +46 13 47.8  12.0
09 58 29.44 +56 20 19.7  12.0
09 58 37.87 +56 19 07.3  12.0
09 58 55.17 +65 32 46.7  12.0
09 59 59.90 +72 51 42.0  12.0
09 57 59.04 -16 01 01.3  12.0
09 57 49.58 -28 38 13.3  12.0
09 58 04.85 -29 04 06.8  20.0
09 57 54.28 -28 37 57.5  12.0
09 59 25.29 +25 55 53.5  12.0
10 00 07.6  +46 19 53.9  12.0
09 59 18.77 +47 21 14.6  20.0
09 59 05.00 -03 26 46.0  12.0
09 58 59.78 -05 19 53.5  20.0
09 58 28.30 -22 06 29.0  20.0
09 58 02.92 -57 57 42.6  12.0
10 00 27.07 +03 22 27.5  20.0
10 00 27.88 +14 01 37.9  12.0
10 00 22.15 +14 04 45.5  12.0
10 00 39.90 +20 03 42.0  12.0
10 00 22.90 +22 33 14.0  12.0
10 03 24.08 +79 08 40.0  12.0
10 00 06.20 -01 19 59.0  12.0
09 59 32.35 -06 01 44.1  12.0
09 59 51.20 -21 48 51.0  12.0
09 59 32.13 -25 55 25.1  12.0
10 00 05.73 -31 33 19.9  20.0
10 01 28.55 +11 07 45.0  12.0
10 01 26.70 +25 26 29.0  12.0
10 01 24.67 +54 56 35.8  20.0
10 02 14.54 +69 19 07.6  12.0
10 01 22.20 -00 26 13.0  12.0
10 00 29.40 -07 54 27.0  12.0
10 00 55.86 -19 31 09.5  12.0
10 01 45.80 +05 35 35.0  30.0
10 02 05.30 +15 14 58.0  30.0
10 02 36.74 +19 16 08.4  12.0
10 01 53.71 +28 47 38.7  12.0
10 02 33.20 +30 42 02.0  12.0
10 02 53.11 +41 26 07.3  12.0
10 03 17.07 +71 03 52.8  20.0
10 02 03.20 -12 08 13.0  12.0
10 02 11.30 -23 55 33.0  20.0
10 01 23.78 -26 37 20.7  12.0
10 02 07.47 -28 42 30.4  12.0
10 01 57.79 -32 04 18.0  12.0
10 01 15.88 -57 43 12.2  12.0
10 03 22.20 +15 37 48.0  30.0
10 02 57.12 +19 51 53.5  20.0
10 03 27.40 -04 38 29.0  20.0
10 02 41.18 -26 59 19.2  12.0
10 02 29.57 -28 41 13.9  12.0
10 02 35.36 -28 36 35.1  12.0
10 02 26.89 -32 32 51.4  20.0
10 04 30.80 +05 11 23.0  30.0
10 03 40.00 +10 19 43.0  30.0
10 04 24.07 +20 29 21.9  12.0
10 04 32.94 +31 51 51.5  20.0
10 07 40.70 +81 31 18.4  12.0
10 07 41.10 +81 32 05.4  12.0
10 18 52.13 +87 56 09.1  12.0
10 04 02.12 -06 28 29.1  20.0
10 04 17.47 -12 56 48.8  12.0
10 05 34.80 +14 36 20.0  30.0
10 05 08.10 +35 01 14.0  12.0
10 05 28.44 +53 02 19.4  12.0
10 05 38.13 +53 02 30.3  12.0
10 05 48.30 +64 08 17.0  12.0
10 07 12.28 +77 32 09.3  12.0
10 07 19.18 +77 37 42.0  12.0
10 05 07.00 -15 24 12.0  12.0
10 04 38.60 -16 16 22.0  12.0
10 05 11.46 -21 44 53.5  20.0
10 04 24.30 -23 14 43.5  20.0
10 04 24.12 -25 22 47.4  20.0
10 04 39.32 -32 16 45.3  20.0
10 04 20.84 -36 39 53.0  12.0
10 04 54.20 -37 18 26.0  12.0
10 04 28.15 -39 55 24.7  12.0
10 06 23.90 +15 03 60.0  12.0
10 06 38.82 +25 54 45.1  20.0
10 06 45.68 +28 49 17.0  20.0
10 06 32.01 +49 34 59.1  12.0
10 07 21.72 +57 34 49.5  12.0
10 09 49.56 +81 07 20.7  12.0
10 05 53.11 -02 49 10.1  12.0
10 06 18.90 -17 43 10.0  20.0
10 04 55.80 -56 46 36.0  12.0
10 06 58.75 +00 04 58.0  20.0
10 07 22.00 +12 49 28.2  12.0
10 07 27.81 +17 33 55.1  12.0
10 07 27.30 +17 34 03.0  12.0
10 07 27.81 +17 33 55.1  12.0
10 06 56.04 +18 07 49.5  12.0
10 07 01.96 +22 39 16.6  12.0
10 06 58.80 +28 12 36.0  12.0
10 07 39.85 +34 41 15.1  20.0
10 07 19.40 +44 25 05.0  12.0
10 08 35.95 +67 02 31.7  12.0
10 06 45.80 -06 21 28.0  12.0
10 07 14.00 -06 43 50.0  20.0
10 06 43.21 -11 13 36.8  12.0
10 06 42.90 -25 24 15.0  12.0
10 06 33.20 -29 13 34.0  12.0
10 07 02.80 -40 26 12.0  12.0
10 08 34.70 +08 11 47.0  30.0
10 08 32.60 +24 01 15.0  12.0
10 08 12.31 +41 55 46.0  12.0
10 09 34.80 +63 35 26.5  12.0
10 10 33.58 +76 50 44.2  12.0
10 07 38.70 -16 48 41.0  12.0
10 07 42.60 -18 16 58.0  12.0
10 08 07.50 -33 33 13.8  12.0
10 07 37.40 -36 25 36.0  12.0
10 09 06.60 +05 21 36.0  30.0
10 09 38.08 +25 27 05.9  12.0
10 08 58.30 +26 24 28.0  12.0
10 10 40.08 +65 58 47.3  12.0
10 09 02.80 -15 03 22.0  12.0
10 08 25.10 -27 22 17.0  12.0
10 09 11.07 -28 55 54.0  12.0
10 08 44.60 -29 12 09.0  12.0
10 09 05.94 -32 07 27.4  20.0
10 08 11.80 -36 35 02.0  12.0
10 09 42.10 +03 36 56.0  12.0
10 09 55.36 +06 01 16.5  12.0
10 09 57.00 +06 01 33.7  12.0
10 09 39.40 +10 04 31.0  12.0
10 10 26.10 +18 52 17.0  12.0
10 10 48.54 +44 51 38.8  12.0
10 10 05.40 -07 30 22.0  12.0
10 09 28.00 -30 15 30.0  12.0
10 10 04.79 -31 20 00.7  20.0
10 09 27.40 -36 56 01.0  12.0
10 09 32.51 -36 57 08.1  20.0
10 10 57.76 +01 50 29.9  12.0
10 10 60.00 +06 24 25.0  20.0
10 11 00.10 +07 43 31.0  12.0
10 11 09.16 +21 12 54.2  12.0
10 10 54.60 +22 30 53.0  12.0
10 11 18.86 +31 55 06.1  12.0
10 11 33.60 +32 01 13.0  12.0
10 11 45.46 +46 28 20.1  20.0
10 11 41.45 +57 54 08.3  20.0
10 11 11.09 -07 26 55.4  20.0
10 10 46.99 -26 26 34.5  12.0
10 12 04.70 +05 06 13.8  12.0
10 12 07.20 +08 41 35.0  12.0
10 12 11.40 +12 33 44.0  12.0
10 12 51.81 +40 39 03.1  20.0
10 12 54.10 +44 58 46.0  12.0
10 12 57.43 +47 58 03.7  12.0
10 12 19.89 +52 01 03.5  12.0
10 13 02.15 +64 25 04.2  12.0
10 13 21.62 +64 44 31.5  12.0
10 14 14.80 +74 37 37.2  20.0
10 11 46.00 -07 41 41.0  12.0
10 12 03.84 -18 23 18.7  12.0
10 12 14.49 -24 52 01.9  12.0
10 11 53.76 -26 10 14.9  20.0
10 13 15.70 +06 45 32.0  30.0
10 12 58.40 +22 29 28.0  12.0
10 13 01.00 +33 28 03.0  12.0
10 13 38.64 +64 46 06.0  12.0
10 12 42.70 -11 55 49.9  12.0
10 12 37.75 -18 33 55.7  12.0
10 12 22.50 -25 47 11.0  12.0
10 12 25.80 -27 26 25.0  12.0
10 12 43.24 -33 50 16.8  12.0
10 12 23.30 -36 34 52.0  12.0
10 13 45.67 +03 25 28.8  20.0
10 14 16.03 +10 51 06.3  20.0
10 14 17.37 +23 04 11.2  12.0
10 14 18.80 +29 03 60.0  20.0
10 14 05.16 +40 41 33.8  12.0
10 14 15.10 +46 02 57.5  12.0
10 14 36.80 +49 45 31.0  12.0
10 14 37.72 +53 58 34.6  20.0
10 15 02.35 +61 25 57.1  12.0
10 15 25.00 +68 23 57.0  12.0
10 17 29.48 +81 05 15.7  12.0
10 13 57.81 -24 59 33.9  12.0
10 13 50.40 -31 53 40.0  12.0
10 13 44.67 -31 52 57.2  12.0
10 13 53.00 -32 19 48.0  12.0
10 13 19.85 -35 58 57.5  20.0
10 14 03.60 -36 17 20.0  12.0
10 15 33.90 +03 18 54.0  30.0
10 15 16.00 +04 53 02.0  12.0
10 15 02.40 +13 13 08.0  12.0
10 15 09.40 +18 10 07.0  12.0
10 15 57.92 +48 38 03.8  20.0
10 15 42.50 +59 44 42.0  12.0
10 15 55.39 +61 21 49.1  12.0
10 16 22.88 +61 45 02.6  12.0
10 16 06.90 +68 59 56.0  12.0
10 16 53.86 +73 24 03.5  20.0
10 14 46.28 -09 08 30.3  12.0
10 15 02.50 -23 57 11.0  20.0
10 14 42.11 -28 52 19.4  20.0
10 16 31.70 +09 44 01.0  30.0
10 16 34.16 +21 07 22.3  20.0
10 15 57.90 +40 46 44.0  12.0
10 16 34.30 +56 39 48.0  12.0
10 15 33.55 -08 06 22.4  20.0
10 16 10.48 -27 27 39.8  12.0
10 15 51.86 -30 19 27.1  12.0
10 16 36.06 +01 37 14.5  20.0
10 16 47.64 +15 06 19.0  12.0
10 17 36.72 +16 40 40.2  12.0
10 17 04.50 +16 45 00.0  30.0
10 17 20.40 +23 15 12.1  12.0
10 17 21.57 +39 30 46.0  12.0
10 17 13.80 +39 32 18.3  12.0
10 17 45.40 +56 27 10.0  12.0
10 17 22.50 +58 28 09.0  12.0
10 17 19.94 -02 19 45.8  20.0
10 17 04.58 -28 04 06.3  12.0
10 16 55.20 -30 46 38.0  12.0
10 16 20.80 -42 47 22.8  12.0
10 15 43.81 -60 38 21.5  12.0
10 16 38.66 -60 48 13.8  12.0
10 17 44.92 +00 32 18.0  12.0
10 18 26.90 +29 14 16.0  12.0
10 18 17.17 +35 51 00.1  20.0
10 17 59.43 -04 58 33.4  12.0
10 18 00.70 -13 56 47.0  12.0
10 17 55.40 -17 53 45.0  12.0
10 17 30.50 -38 46 45.9  12.0
10 17 14.40 -38 47 53.1  12.0
10 19 33.42 +05 34 34.8  12.0
10 19 11.7  +10 43 29.5  12.0
10 19 32.60 +14 02 43.0  30.0
10 19 12.33 +18 36 06.4  12.0
10 19 37.10 +30 00 01.0  12.0
10 19 19.08 +32 41 48.8  20.0
10 19 54.00 +36 22 50.0  12.0
10 19 47.16 +44 05 06.9  12.0
10 19 16.96 +45 28 48.3  12.0
10 20 32.60 +65 51 20.0  12.0
10 18 43.40 -07 44 19.0  12.0
10 19 22.90 -10 51 56.0  12.0
10 18 36.80 -22 24 48.0  12.0
10 18 11.70 -38 10 01.3  12.0
10 20 06.90 +08 48 41.0  30.0
10 20 08.20 +10 39 39.0  12.0
10 19 45.33 +19 51 27.4  12.0
10 20 39.08 +31 38 05.9  20.0
10 20 39.96 +36 57 02.3  12.0
10 20 50.40 +48 32 25.0  12.0
10 20 57.27 +48 28 22.0  12.0
10 20 41.80 +64 35 47.0  12.0
10 20 13.82 -02 51 54.3  12.0
10 20 05.50 -25 04 33.0  12.0
10 20 11.69 -32 45 34.8  12.0
10 19 23.47 -33 10 42.2  12.0
10 19 43.70 -42 24 21.0  20.0
10 19 42.0  -57 51 48.0  12.0
10 18 55.61 -58 56 46.0  12.0
10 20 52.20 +17 05 25.0  30.0
10 21 26.68 +30 40 45.7  12.0
10 21 34.20 +30 39 52.6  12.0
10 21 03.50 -02 37 04.0  12.0
10 21 18.96 -05 34 28.8  12.0
10 21 22.71 -15 55 26.0  12.0
10 20 48.12 -19 24 47.3  20.0
10 20 20.54 -33 35 58.8  12.0
10 19 41.90 -57 51 16.0  12.0
10 22 18.28 +00 30 50.6  12.0
10 21 50.39 +08 08 32.6  20.0
10 21 57.30 +14 43 34.0  12.0
10 22 23.90 +15 50 42.0  12.0
10 21 50.50 +16 34 21.0  12.0
10 22 14.40 +17 46 56.0  12.0
10 22 09.91 +19 42 48.8  12.0
10 22 19.98 +21 34 10.5  20.0
10 22 09.51 +25 23 18.2  12.0
10 22 23.56 +34 01 28.6  12.0
10 22 22.80 +38 02 51.1  12.0
10 22 04.90 +44 51 34.0  12.0
10 23 12.80 +73 14 53.0  12.0
10 22 01.15 -03 42 58.8  12.0
10 21 41.49 -04 51 36.0  12.0
10 21 29.84 -15 24 34.0  20.0
10 21 56.60 -23 46 25.0  12.0
10 21 18.70 -35 29 32.0  12.0
10 23 27.40 +05 10 05.0  12.0
10 23 28.55 +19 52 24.3  20.0
10 22 57.30 +39 08 33.0  12.0
10 23 10.56 +47 51 46.2  20.0
10 23 38.71 +59 04 49.5  12.0
10 25 57.18 +81 44 52.1  20.0
10 23 22.96 -13 39 55.3  12.0
10 22 32.60 -16 25 13.0  12.0
10 23 18.20 -19 33 51.7  20.0
10 22 26.44 -37 44 54.0  12.0
10 22 48.89 -50 17 05.1  12.0
10 23 52.60 +02 32 54.0  20.0
10 23 37.80 +04 24 11.0  30.0
10 23 56.42 +38 08 46.5  12.0
10 25 03.62 +64 35 51.1  12.0
10 27 20.73 +82 50 12.0  12.0
10 23 43.20 -14 00 21.0  12.0
10 23 32.00 -27 49 03.0  12.0
10 23 08.20 -60 32 28.0  12.0
10 25 31.40 +05 19 21.0  30.0
10 25 34.60 +05 18 36.0  30.0
10 24 59.50 +06 24 52.0  12.0
10 24 59.85 +06 24 53.7  12.0
10 24 48.24 +12 22 32.6  12.0
10 24 48.90 +12 22 24.0  12.0
10 25 20.72 +20 10 21.3  20.0
10 25 49.99 +42 27 10.0  12.0
10 25 30.50 +42 57 38.0  12.0
10 25 29.68 -02 17 36.9  12.0
10 24 45.20 -08 51 58.0  12.0
10 25 16.29 -11 29 28.6  12.0
10 24 46.09 -18 38 32.3  12.0
10 25 00.86 -18 35 30.3  12.0
10 25 16.77 -18 51 07.9  12.0
10 24 49.27 -20 09 00.1  20.0
10 24 31.45 -23 33 10.5  20.0
10 25 05.60 -24 26 04.5  12.0
10 25 17.30 -25 16 16.0  12.0
10 24 29.20 -30 13 04.0  12.0
10 24 42.44 -39 18 20.3  20.0
10 26 24.60 +01 38 57.0  12.0
10 26 03.90 +06 51 28.0  12.0
10 26 05.08 +07 35 32.8  12.0
10 26 05.20 +07 35 10.0  30.0
10 25 57.98 +12 41 07.9  20.0
10 26 16.75 +52 51 51.3  12.0
10 26 25.40 +54 29 20.0  12.0
10 25 52.00 -05 02 39.7  12.0
10 25 46.57 -14 36 53.4  12.0
10 26 08.06 -16 42 37.5  12.0
10 25 32.03 -22 53 22.6  12.0
10 25 23.90 -23 22 05.0  12.0
10 25 33.68 -24 36 12.7  12.0
10 26 50.40 +01 01 47.0  12.0
10 27 25.00 +07 34 00.0  30.0
10 27 33.20 +13 50 54.0  12.0
10 27 00.48 +22 48 46.6  12.0
10 27 14.64 +46 02 20.1  12.0
10 27 14.97 +46 03 21.9  20.0
10 29 24.03 +78 52 28.3  12.0
10 27 30.90 -07 18 54.0  12.0
10 26 35.90 -12 52 07.0  12.0
10 26 47.50 -41 43 06.0  20.0
10 26 00.35 -57 31 14.3  12.0
10 26 20.68 -57 32 20.2  12.0
10 28 20.60 +15 11 28.0  30.0
10 28 17.10 +21 14 54.0  12.0
10 29 07.80 +64 57 54.0  12.0
10 29 01.60 +69 58 25.0  12.0
10 30 00.88 +78 48 46.0  12.0
10 27 49.56 -11 03 15.3  12.0
10 28 08.46 -17 02 30.5  12.0
10 28 13.22 -22 35 53.8  12.0
10 27 52.50 -23 11 46.0  20.0
10 27 57.60 -27 17 19.0  20.0
10 28 02.86 -29 37 11.4  12.0
10 27 31.30 -35 34 47.0  12.0
10 27 28.63 -40 50 03.6  20.0
10 27 51.00 -43 54 16.1  20.0
10 29 29.40 +17 12 24.0  12.0
10 28 56.40 +19 43 40.0  12.0
10 29 37.70 +38 24 21.7  12.0
10 29 12.56 +40 42 20.0  12.0
10 28 25.15 -17 51 10.9  12.0
10 28 31.22 -17 53 56.2  12.0
10 28 58.45 -20 25 03.6  12.0
10 28 59.19 -20 26 53.5  12.0
10 28 48.12 -22 04 40.0  12.0
10 28 37.91 -31 49 32.5  12.0
10 28 53.59 -35 36 20.0  20.0
10 28 41.70 -37 13 19.0  12.0
10 27 44.54 -74 19 09.1  12.0
10 30 09.91 +00 37 40.2  20.0
10 30 37.75 +38 03 32.8  12.0
10 30 42.88 +38 03 09.7  12.0
10 30 16.60 +38 57 59.0  12.0
10 31 03.62 +70 13 47.6  12.0
10 30 55.51 +70 11 18.2  12.0
10 30 22.29 -04 28 47.8  12.0
10 29 36.10 -05 17 39.0  12.0
10 29 32.10 -08 13 28.0  12.0
10 29 52.10 -09 35 25.0  12.0
10 29 28.70 -12 45 09.0  12.0
10 29 36.64 -15 08 27.2  12.0
10 30 06.90 -18 06 16.0  12.0
10 29 35.60 -18 52 43.0  20.0
10 30 14.23 -20 28 52.9  12.0
10 29 19.35 -30 41 40.4  12.0
10 29 32.40 -57 45 10.0  12.0
10 28 03.13 -74 18 53.9  12.0
10 31 18.90 +04 43 14.0  30.0
10 31 18.90 +06 09 22.0  30.0
10 31 30.10 +08 43 22.0  20.0
10 31 10.50 +08 53 10.3  12.0
10 30 51.82 +23 05 28.5  12.0
10 30 47.19 +23 59 38.2  12.0
10 30 57.79 +27 55 59.2  12.0
10 31 22.94 +29 46 56.1  12.0
10 31 44.20 +41 54 10.0  12.0
10 30 51.52 -09 25 25.0  20.0
10 30 33.60 -11 25 32.0  12.0
10 30 47.30 -13 18 45.0  12.0
10 31 24.74 -16 34 16.2  12.0
10 30 44.33 -58 53 56.4  12.0
10 32 44.73 +25 02 26.9  20.0
10 33 31.99 +73 12 20.2  12.0
10 31 37.90 -15 21 14.0  20.0
10 31 35.60 -23 39 11.0  12.0
10 31 22.20 -33 22 52.0  20.0
10 31 52.11 -34 51 13.8  20.0
10 32 48.30 +09 26 07.0  12.0
10 33 28.31 +17 42 44.7  20.0
10 33 18.2  +42 22 37.2  12.0
10 33 33.87 +58 14 37.9  12.0
10 33 54.07 +61 29 43.2  12.0
10 34 09.92 +61 36 28.3  20.0
10 34 24.75 +65 22 17.2  20.0
10 34 23.27 +73 45 21.0  12.0
10 33 14.60 -34 19 02.0  12.0
10 32 48.80 -36 36 31.0  12.0
10 31 50.05 -62 13 30.0  12.0
10 34 14.97 +00 05 28.4  12.0
10 34 11.06 +00 06 44.7  12.0
10 34 04.80 +11 12 44.0  30.0
10 34 04.50 +13 17 18.0  12.0
10 33 46.20 +16 50 37.0  12.0
10 33 46.20 +16 50 37.0  30.0
10 34 18.80 +18 37 40.0  12.0
10 34 32.30 +31 04 09.0  12.0
10 34 35.20 +33 49 17.0  12.0
10 34 29.50 +37 59 05.0  12.0
10 34 17.86 +50 13 30.2  20.0
10 33 50.30 -05 13 05.0  12.0
10 33 27.38 -41 08 17.3  20.0
10 34 53.00 +00 36 26.0  12.0
10 34 43.30 +05 33 04.0  12.0
10 35 00.20 +08 33 25.0  30.0
10 35 42.20 +25 48 11.0  12.0
10 35 25.3  -06 05 52.4  12.0
10 35 21.50 -22 07 57.0  12.0
10 33 54.60 -59 43 60.0  12.0
10 36 31.95 +02 21 45.1  20.0
10 36 33.60 +02 21 28.0  30.0
10 35 52.60 +02 49 40.0  12.0
10 36 06.69 +36 06 57.1  12.0
10 36 16.26 +37 19 28.5  20.0
10 36 25.41 +40 35 38.8  12.0
10 37 39.69 +76 32 49.1  12.0
10 35 33.84 -02 30 21.4  12.0
10 35 34.80 -03 33 56.0  12.0
10 36 11.71 -04 23 59.6  12.0
10 36 02.80 -10 18 08.0  12.0
10 35 51.70 -11 13 06.0  20.0
10 36 10.70 -25 25 10.0  12.0
10 36 49.34 +02 29 42.3  12.0
10 36 46.60 +16 23 05.0  12.0
10 37 12.60 +40 11 34.0  12.0
10 37 32.24 +54 15 59.0  12.0
10 37 24.90 +64 33 44.0  12.0
10 36 39.80 -19 55 50.0  20.0
10 36 35.65 -27 31 06.3  20.0
10 36 41.83 -29 36 27.3  12.0
10 36 27.73 -43 49 49.9  12.0
10 33 57.55 -83 17 33.8  12.0
10 38 34.20 +01 18 22.0  30.0
10 37 43.40 +02 23 47.0  20.0
10 37 49.00 +15 41 15.0  30.0
10 38 42.45 +20 35 41.0  12.0
10 38 15.60 +48 25 49.0  12.0
10 38 45.85 +53 30 11.8  20.0
10 38 45.96 +53 30 05.0  20.0
10 38 30.48 +57 23 19.0  12.0
10 38 54.70 +57 52 53.0  12.0
10 39 30.82 +74 58 60.0  12.0
10 38 07.70 -06 04 18.0  12.0
10 37 47.85 -19 25 35.3  12.0
10 37 36.70 -22 09 45.0  12.0
10 37 37.40 -27 05 26.0  20.0
10 37 36.93 -28 20 29.6  12.0
10 38 12.12 -38 28 42.9  12.0
10 37 24.12 -39 35 39.6  12.0
10 37 23.66 -60 53 20.1  12.0
10 37 21.90 -60 52 06.2  12.0
10 37 24.35 -60 55 50.5  12.0
10 39 27.70 +05 36 17.0  30.0
10 39 43.10 +21 57 44.0  12.0
10 39 31.60 +26 32 48.0  12.0
10 39 40.36 +31 09 54.8  12.0
10 39 42.33 +31 10 36.3  12.0
10 38 50.97 +32 06 05.9  12.0
10 38 51.33 +36 01 14.9  12.0
10 39 15.90 +47 05 39.0  12.0
10 38 48.11 -04 31 15.5  12.0
10 38 33.59 -07 10 14.7  20.0
10 38 59.58 -42 23 54.0  20.0
10 38 26.05 -58 18 23.4  12.0
10 38 04.60 -58 46 24.4  12.0
10 40 28.34 +09 10 56.8  20.0
10 39 43.40 +15 16 15.0  12.0
10 40 18.79 +28 15 19.4  12.0
10 40 29.95 +29 57 58.1  12.0
10 40 00.04 +31 46 33.9  12.0
10 40 03.21 +31 46 45.3  12.0
10 40 17.71 +49 29 01.9  12.0
10 39 52.62 -03 30 15.8  12.0
10 40 22.30 -06 33 07.0  12.0
10 39 38.60 -11 45 40.0  20.0
10 40 14.92 -26 16 53.7  12.0
10 39 16.71 -37 25 41.2  12.0
10 39 39.20 -38 08 40.0  12.0
10 39 20.0  -59 39 48.0  12.0
10 41 13.20 +00 45 19.0  12.0
10 40 37.40 +00 56 34.0  12.0
10 41 23.00 +02 08 56.0  30.0
10 40 37.30 +03 41 57.0  30.0
10 41 47.40 +54 33 25.0  12.0
10 41 42.34 +63 34 10.8  12.0
10 42 05.84 +75 45 48.2  12.0
10 41 14.37 -12 26 02.6  12.0
10 41 19.87 -14 59 33.7  20.0
10 41 23.70 -15 37 01.0  12.0
10 41 23.70 -17 25 28.0  12.0
10 40 56.00 -19 24 05.0  20.0
10 40 57.57 -22 16 24.2  12.0
10 40 25.31 -59 27 24.8  12.0
10 40 18.35 -59 28 00.2  12.0
10 40 45.98 -59 26 04.8  12.0
10 40 52.48 -59 29 41.0  12.0
10 42 30.50 +02 36 58.0  12.0
10 41 39.14 +02 42 34.6  12.0
10 42 08.50 +03 14 31.0  30.0
10 42 12.25 +04 09 36.8  20.0
10 42 16.60 +17 18 41.6  12.0
10 42 01.61 +39 27 01.7  12.0
10 42 06.21 +42 10 32.0  12.0
10 42 05.30 +50 13 35.0  12.0
10 42 26.10 +63 36 57.0  12.0
10 41 57.78 -10 47 57.5  20.0
10 42 04.90 -11 59 21.0  12.0
10 42 03.76 -35 56 15.1  12.0
10 42 03.76 -35 56 15.1  12.0
10 42 51.00 +05 58 27.0  30.0
10 43 30.36 +10 58 39.9  12.0
10 42 52.68 +11 59 17.9  12.0
10 43 31.14 +24 55 19.9  20.0
10 42 27.74 -21 05 56.8  12.0
10 43 14.54 -23 23 17.6  12.0
10 43 23.68 -23 26 30.9  12.0
10 42 52.70 -28 49 12.0  12.0
10 43 40.22 +05 37 12.5  20.0
10 43 57.5  +06 55 02.1  12.0
10 44 31.40 +11 38 09.0  12.0
10 44 37.00 +14 41 55.0  20.0
10 43 47.30 +16 40 54.0  12.0
10 43 47.92 +19 21 08.9  12.0
10 44 42.90 +67 10 34.9  12.0
10 43 21.98 -59 29 44.4  12.0
10 44 44.40 +10 38 38.0  12.0
10 45 15.10 +38 56 50.0  12.0
10 45 46.03 +41 09 08.2  12.0
10 46 09.80 +74 20 45.0  12.0
10 44 33.81 -05 55 30.2  12.0
10 44 35.80 -28 41 25.1  12.0
10 44 43.94 -37 23 46.7  12.0
10 44 39.76 -37 23 56.3  12.0
10 44 55.37 -41 21 29.4  20.0
10 44 45.68 -64 08 06.2  12.0
10 44 39.03 -64 21 05.5  12.0
10 45 48.40 +04 20 24.0  30.0
10 45 51.20 +04 55 41.0  12.0
10 45 51.74 +04 55 52.1  12.0
10 46 34.96 +13 45 02.6  20.0
10 46 08.80 +15 35 53.0  30.0
10 46 36.80 +17 51 40.0  12.0
10 45 46.50 +26 17 45.0  12.0
10 46 11.92 +36 58 43.1  12.0
10 46 31.40 +54 36 03.0  12.0
10 46 20.09 +54 58 55.0  20.0
10 46 25.50 -20 02 59.0  12.0
10 45 30.81 -21 53 42.2  12.0
10 45 18.91 -34 46 46.4  20.0
10 46 14.10 -38 06 27.0  12.0
10 45 04.81 -59 41 05.6  12.0
10 46 38.94 +11 45 55.1  20.0
10 47 33.00 +14 56 31.0  30.0
10 46 55.90 +22 17 49.0  12.0
10 47 25.61 +29 28 24.7  12.0
10 47 40.48 +38 55 53.3  20.0
10 47 11.00 +49 19 17.0  12.0
10 49 41.97 +81 21 10.3  12.0
10 47 20.11 -01 05 12.7  12.0
10 46 38.23 -13 01 28.5  12.0
10 46 56.66 -15 13 55.2  12.0
10 47 20.47 -15 14 03.4  12.0
10 46 54.86 -15 13 02.5  12.0
10 47 21.02 -16 58 12.0  12.0
10 46 43.70 -25 37 39.0  12.0
10 46 44.41 -36 01 13.4  20.0
10 47 51.12 +19 53 39.0  20.0
10 48 26.63 +23 32 14.9  20.0
10 48 28.60 +26 22 34.7  12.0
10 48 12.67 +33 47 44.0  12.0
10 48 06.63 -19 32 51.4  20.0
10 48 23.46 -25 09 43.3  20.0
10 48 56.10 +01 00 01.0  30.0
10 49 31.80 +05 05 45.0  30.0
10 48 54.07 +09 54 34.7  12.0
10 48 51.40 +11 08 33.0  12.0
10 48 43.40 +23 08 17.0  12.0
10 49 27.72 -02 54 49.0  12.0
10 49 26.90 -02 55 03.0  12.0
10 48 40.00 -17 35 18.0  12.0
10 48 35.88 -18 37 36.5  12.0
10 48 30.93 -18 35 04.6  12.0
10 49 25.60 -26 08 11.0  12.0
10 48 31.93 -42 51 29.1  20.0
10 49 58.85 +00 19 20.5  20.0
10 50 00.70 +05 19 53.0  30.0
10 50 06.60 +08 09 45.0  12.0
10 50 07.32 +08 09 59.5  12.0
10 49 50.07 +32 58 55.4  20.0
10 50 13.26 +44 16 31.3  12.0
10 51 49.90 +79 13 42.4  12.0
10 50 02.85 -10 32 03.9  12.0
10 50 25.10 -10 49 02.0  12.0
10 49 49.12 -10 33 40.0  12.0
10 50 00.76 -18 55 42.4  12.0
10 49 26.00 -28 03 28.0  12.0
10 49 20.95 -31 52 14.2  12.0
10 49 50.23 -36 53 32.7  20.0
10 50 39.30 -00 04 05.0  30.0
10 50 40.25 -00 03 54.6  12.0
10 51 26.10 +04 49 34.0  30.0
10 51 13.74 +05 50 42.1  20.0
10 51 08.80 +10 38 26.0  30.0
10 51 39.90 +59 13 14.0  12.0
10 51 46.40 +65 51 55.5  20.0
10 50 35.56 -00 47 35.3  12.0
10 50 58.44 -02 09 01.1  20.0
10 50 37.78 -13 48 35.3  20.0
10 50 53.66 -15 20 44.0  12.0
10 50 28.20 -19 27 59.0  12.0
10 51 00.20 -21 23 16.0  12.0
10 50 35.00 -27 17 46.0  12.0
10 50 56.35 -31 47 24.6  12.0
10 50 53.07 -31 50 58.7  12.0
10 50 53.17 -31 50 51.7  12.0
10 50 52.83 -31 51 14.1  12.0
10 50 52.97 -31 51 05.2  12.0
10 52 13.80 +05 33 17.0  12.0
10 52 09.46 +08 16 05.4  12.0
10 52 10.10 +09 03 54.0  30.0
10 52 32.00 +12 12 29.0  30.0
10 52 07.20 +12 27 16.0  30.0
10 52 35.44 +22 56 03.3  20.0
10 51 58.53 +34 13 20.7  20.0
10 52 31.50 +36 37 50.0  20.0
10 52 25.70 +37 30 31.0  12.0
10 52 54.36 +59 22 15.9  12.0
10 52 41.30 +71 59 32.0  12.0
10 51 52.68 -00 25 41.0  20.0
10 52 20.00 -13 03 42.0  12.0
10 52 15.50 -14 25 50.0  12.0
10 52 04.94 -18 53 41.7  12.0
10 51 31.80 -20 23 42.0  12.0
10 51 31.62 -35 14 02.9  20.0
10 51 32.48 -60 13 58.5  12.0
10 53 19.52 +00 32 59.2  12.0
10 52 37.60 +04 23 56.0  12.0
10 52 39.16 +05 24 56.4  12.0
10 53 30.10 +06 04 45.0  30.0
10 53 03.20 +09 49 14.6  30.0
10 52 57.60 +10 54 26.4  12.0
10 53 33.30 +38 53 28.0  12.0
10 53 30.00 +53 52 05.0  12.0
10 52 53.60 -00 51 22.0  30.0
10 52 35.70 -36 10 28.0  12.0
10 52 56.40 -37 58 55.0  20.0
10 53 02.00 -37 43 36.0  12.0
10 54 27.50 +03 14 38.0  20.0
10 53 44.70 +03 32 28.0  30.0
10 54 31.60 +14 32 10.0  30.0
10 54 37.05 +16 02 03.7  12.0
10 54 22.36 +19 01 35.2  12.0
10 54 17.66 +19 00 20.4  12.0
10 54 05.32 +28 51 01.5  12.0
10 54 42.57 +36 38 51.9  12.0
10 54 39.23 +54 18 18.8  20.0
10 54 03.30 -02 09 20.0  12.0
10 53 46.48 -11 41 30.2  12.0
10 53 57.91 -25 40 16.9  12.0
10 54 19.80 -27 44 53.9  12.0
10 55 24.40 +01 23 53.0  30.0
10 55 04.40 +05 54 58.0  30.0
10 55 37.50 +14 34 17.0  30.0
10 54 56.60 +26 12 47.0  12.0
10 55 20.40 +28 13 02.0  12.0
10 55 08.20 +28 37 35.0  12.0
10 55 01.10 +52 01 58.0  12.0
10 55 53.73 +62 40 49.6  12.0
10 54 56.57 -00 45 24.3  12.0
10 54 56.66 -00 45 23.0  12.0
10 54 57.31 -00 46 23.2  12.0
10 54 41.00 -01 08 15.0  30.0
10 55 25.69 -16 34 57.8  12.0
10 55 12.60 -24 13 06.0  12.0
10 55 16.00 -27 30 01.0  12.0
10 54 30.96 -33 31 44.3  12.0
10 55 13.60 -34 18 49.0  20.0
10 54 30.70 -37 56 57.0  20.0
10 54 27.85 -60 08 03.8  12.0
10 56 12.50 +05 31 35.0  30.0
10 55 48.00 +05 42 48.0  30.0
10 55 53.40 +11 39 28.0  12.0
10 56 15.46 +15 23 05.0  12.0
10 56 18.62 +17 38 04.5  12.0
10 56 01.46 +19 24 03.8  12.0
10 56 05.32 +19 24 29.7  12.0
10 56 12.74 +38 09 03.7  12.0
10 56 31.36 +48 48 48.8  20.0
10 55 55.20 -07 07 14.0  20.0
10 56 15.00 -16 38 52.0  12.0
10 55 38.52 -31 40 59.7  12.0
10 55 35.88 -31 40 36.0  12.0
10 55 46.43 -36 56 54.9  12.0
10 55 04.36 -60 08 54.7  12.0
10 57 12.80 +05 05 39.0  30.0
10 56 40.20 +07 02 22.0  30.0
10 56 46.40 +10 30 39.0  30.0
10 57 06.40 +15 09 07.0  12.0
10 57 35.90 +25 23 52.5  12.0
10 57 23.18 +26 01 30.5  12.0
10 57 25.80 +26 38 15.0  12.0
10 57 18.40 -08 07 36.0  12.0
10 56 50.34 -55 04 59.8  12.0
10 56 11.59 -60 27 13.8  12.0
10 57 42.28 +06 27 58.3  12.0
10 57 56.50 +06 29 31.0  12.0
10 57 57.57 +06 29 17.6  12.0
10 58 04.80 +07 47 12.0  30.0
10 57 58.70 +08 36 51.0  12.0
10 57 55.30 +08 37 57.0  12.0
10 58 25.40 +11 05 55.0  12.0
10 58 15.20 +20 23 05.0  12.0
10 57 55.19 +31 14 45.2  20.0
10 58 09.60 +37 54 18.0  12.0
10 58 00.38 +40 10 18.9  12.0
10 58 37.27 +40 13 49.5  12.0
10 58 15.20 +45 36 14.0  12.0
10 58 04.74 +49 55 39.8  20.0
10 58 40.87 +53 35 43.5  12.0
10 58 47.01 +53 39 25.8  12.0
10 58 31.50 +58 43 30.9  20.0
10 58 33.80 -02 19 34.0  12.0
10 58 24.60 -19 33 23.0  12.0
10 57 56.60 -30 23 59.0  12.0
10 57 39.11 -60 45 49.1  12.0
10 59 19.70 +14 49 13.0  12.0
10 59 18.15 +24 32 34.3  20.0
10 59 11.37 +39 25 06.6  12.0
10 58 58.69 +43 01 23.7  20.0
10 59 30.60 +52 41 35.0  12.0
10 58 49.90 -18 50 47.0  12.0
10 58 56.54 -27 30 30.6  12.0
10 58 43.35 -32 42 37.7  12.0
10 58 53.80 -32 44 55.8  12.0
10 59 37.57 +02 29 33.1  12.0
10 59 50.60 +04 54 21.0  30.0
11 00 22.60 +07 57 04.0  30.0
10 59 38.24 +09 02 52.1  20.0
10 59 43.40 +09 00 14.0  30.0
11 00 19.09 +10 02 50.7  20.0
11 00 00.90 +23 14 19.0  12.0
11 00 23.94 +28 58 29.3  20.0
11 00 01.82 +30 27 44.7  12.0
11 00 07.34 +30 26 32.5  12.0
10 59 50.85 +43 43 15.4  12.0
11 00 46.20 +45 32 02.8  12.0
11 00 17.47 +46 11 00.8  12.0
11 00 41.99 +74 09 01.8  12.0
11 00 30.60 -07 41 25.8  12.0
10 59 55.39 -11 18 17.8  12.0
10 59 35.93 -20 53 11.8  12.0
11 00 14.77 -20 56 24.2  20.0
10 59 19.13 -61 15 58.7  12.0
11 00 47.73 +10 46 13.1  20.0
11 00 38.60 +15 23 60.0  12.0
11 01 20.50 +41 53 03.0  12.0
11 01 00.20 +53 36 33.0  12.0
11 00 41.80 -00 30 22.0  30.0
11 00 38.49 -02 34 36.9  12.0
11 01 15.76 -03 38 33.9  12.0
11 01 24.98 -21 24 29.4  12.0
11 01 06.66 -31 40 30.3  20.0
11 00 39.25 -38 29 07.2  12.0
11 00 20.09 -65 14 56.4  12.0
11 01 48.30 +00 10 19.0  12.0
11 02 06.40 +02 50 31.0  30.0
11 02 17.47 +10 29 08.2  12.0
11 02 13.30 +24 29 27.0  12.0
11 02 08.70 +34 55 10.3  20.0
11 02 26.19 +55 50 03.3  20.0
11 02 36.01 +62 23 44.9  12.0
11 02 03.91 -01 16 18.3  20.0
11 02 11.52 -13 30 17.4  20.0
11 02 23.51 -14 22 43.1  12.0
11 01 51.10 -16 58 02.0  12.0
11 02 13.30 -20 58 34.0  20.0
11 02 09.93 -30 38 41.4  12.0
11 02 46.80 +04 59 09.0  30.0
11 03 03.90 +13 45 31.0  30.0
11 03 11.19 +27 58 20.7  20.0
11 03 26.21 +34 49 47.1  12.0
11 05 16.62 +83 27 57.4  12.0
11 02 40.80 -00 23 39.0  30.0
11 02 46.60 -13 48 05.0  12.0
11 03 21.44 -15 14 34.1  12.0
11 02 59.67 -16 17 22.0  20.0
11 03 23.76 -23 05 12.4  20.0
11 02 53.56 -26 46 11.4  12.0
11 02 09.32 -58 04 04.5  12.0
11 04 34.90 +11 03 29.0  30.0
11 04 36.16 +28 27 58.1  12.0
11 04 28.50 +53 24 26.0  12.0
11 03 35.50 -05 12 21.0  20.0
11 04 15.50 -11 46 09.5  12.0
11 04 24.55 -11 45 56.8  12.0
11 04 12.80 -16 14 29.0  12.0
11 05 14.7  +57 48 06.5  12.0
11 05 00.60 -13 51 34.0  12.0
11 05 24.34 -18 51 50.5  12.0
11 05 06.40 -27 54 35.0  12.0
11 05 13.50 -35 17 24.0  12.0
11 04 55.74 -60 45 58.2  12.0
11 05 48.59 -00 02 09.2  20.0
11 06 09.20 +39 05 54.0  12.0
11 06 04.44 +44 41 43.8  12.0
11 06 23.35 +46 48 19.5  12.0
11 06 36.02 +54 08 17.3  12.0
11 05 52.60 -01 56 59.0  30.0
11 06 02.54 -08 18 51.4  12.0
11 05 56.50 -15 04 17.0  12.0
11 06 22.18 -21 09 00.8  12.0
11 05 35.10 -62 29 03.0  12.0
11 07 01.70 +11 34 37.0  30.0
11 07 20.37 +12 39 41.5  20.0
11 06 50.89 +13 54 58.4  20.0
11 06 57.88 +15 46 52.1  12.0
11 06 54.90 +19 09 15.0  12.0
11 06 58.84 +54 06 37.0  12.0
11 07 32.54 +55 52 44.6  12.0
11 08 20.37 +77 19 06.1  12.0
11 07 17.09 -05 24 58.3  20.0
11 06 50.16 -17 39 26.3  12.0
11 08 19.90 +01 15 53.0  30.0
11 08 09.54 +03 27 32.7  12.0
11 08 12.40 +03 27 08.0  12.0
11 08 41.01 +31 12 39.0  12.0
11 08 42.55 +31 11 33.9  12.0
11 08 36.90 +38 59 04.0  12.0
11 08 13.80 +45 15 31.0  12.0
11 10 28.08 +83 20 25.6  12.0
11 07 37.08 -03 08 02.1  12.0
11 08 26.50 -10 15 21.6  20.0
11 08 21.40 -15 21 32.0  12.0
11 08 22.64 -35 01 17.2  20.0
11 08 55.94 +07 11 07.6  30.0
11 09 05.93 +18 36 06.9  20.0
11 08 51.79 +25 00 52.1  12.0
11 09 06.64 +25 10 03.0  12.0
11 08 59.18 +50 20 49.5  20.0
11 08 50.80 -00 38 50.0  30.0
11 09 19.60 -16 28 45.0  12.0
11 08 39.10 -18 44 19.7  12.0
11 08 45.77 -18 45 05.3  12.0
11 10 21.90 -00 06 04.0  30.0
11 10 23.50 +03 21 43.0  30.0
11 10 10.40 +04 17 36.0  30.0
11 09 44.70 +05 43 37.0  30.0
11 10 17.30 +10 46 31.0  30.0
11 09 50.20 +37 37 60.0  12.0
11 09 51.07 +42 26 42.4  12.0
11 09 53.20 -10 12 03.0  12.0
11 10 14.11 -22 07 33.9  12.0
11 10 10.77 -22 07 26.4  12.0
11 09 46.94 -23 02 12.1  12.0
11 10 07.86 -27 30 02.9  12.0
11 10 15.77 -29 40 37.7  12.0
11 09 53.76 -37 55 31.4  12.0
11 09 55.48 -37 59 37.2  12.0
11 09 51.10 -40 11 20.6  12.0
11 11 04.71 +01 08 22.6  12.0
11 11 21.80 +03 09 01.0  20.0
11 11 31.56 +35 40 45.5  20.0
11 11 40.75 +35 53 37.6  12.0
11 11 39.77 +40 50 24.3  12.0
11 11 30.96 +55 40 26.8  20.0
11 11 37.29 +64 50 38.4  12.0
11 13 40.52 +83 32 23.1  12.0
11 10 55.50 -01 13 04.0  30.0
11 11 21.28 -21 28 50.4  12.0
11 10 40.30 -33 47 29.0  12.0
11 10 48.90 -37 06 42.0  12.0
11 10 48.58 -37 26 52.3  20.0
11 11 19.00 -40 30 49.0  20.0
11 12 12.90 +06 00 41.0  30.0
11 12 34.30 +07 35 59.0  30.0
11 12 29.00 +09 53 51.0  30.0
11 12 39.94 +43 25 38.5  20.0
11 12 37.90 +64 47 38.0  12.0
11 12 24.30 -00 26 07.0  30.0
11 11 48.40 -02 29 14.0  30.0
11 12 08.80 -02 31 44.0  30.0
11 12 24.60 -09 55 29.0  12.0
11 12 07.10 -19 49 27.0  12.0
11 11 57.20 -22 17 08.9  12.0
11 11 52.85 -61 18 39.1  12.0
11 13 26.20 +11 11 53.0  30.0
11 13 07.23 +51 29 34.4  12.0
11 13 33.60 +53 36 55.6  20.0
11 13 43.38 +76 54 47.8  12.0
11 13 31.00 -02 12 45.0  20.0
11 13 26.25 -07 02 37.0  12.0
11 13 15.04 -07 59 42.9  12.0
11 12 41.30 -23 15 60.0  12.0
11 12 24.0  -61 17 03.0  12.0
11 14 06.94 +04 21 20.0  20.0
11 14 32.58 +10 50 28.2  20.0
11 14 36.75 +12 49 06.1  20.0
11 14 47.00 +33 02 00.0  12.0
11 14 41.83 +33 01 59.1  12.0
11 14 28.39 +41 33 27.6  20.0
11 14 10.97 +48 19 06.1  20.0
11 14 14.00 -19 34 35.0  12.0
11 14 00.75 -32 00 14.2  12.0
11 15 14.00 +07 54 30.0  12.0
11 14 56.30 +20 09 57.0  12.0
11 15 33.90 +21 33 57.0  12.0
11 15 05.47 +23 25 03.2  12.0
11 15 09.45 +33 02 46.7  12.0
11 14 56.47 +33 02 23.7  12.0
11 15 26.00 +49 56 38.0  12.0
11 15 34.00 +54 34 25.0  12.0
11 16 08.78 +76 58 12.4  12.0
11 16 39.73 +83 35 02.9  12.0
11 15 13.50 -05 31 35.0  12.0
11 15 07.15 -07 44 11.8  12.0
11 15 05.23 -10 26 27.2  20.0
11 15 11.07 -16 48 15.7  12.0
11 14 41.97 -23 43 38.6  20.0
11 14 37.80 -24 12 03.0  12.0
11 14 37.40 -39 33 13.0  12.0
11 15 09.99 -61 16 51.1  12.0
11 15 59.40 +03 32 57.0  30.0
11 16 24.00 +04 12 28.0  30.0
11 16 16.00 +05 43 37.0  30.0
11 15 49.00 +22 27 21.0  12.0
11 16 29.75 +29 17 12.2  12.0
11 16 28.49 +29 17 09.5  12.0
11 16 11.40 +59 19 56.6  12.0
11 16 04.87 -02 08 10.2  12.0
11 16 27.84 -09 37 17.4  12.0
11 16 05.96 -26 37 58.5  12.0
11 15 57.52 -30 51 35.7  20.0
11 15 48.90 -34 52 16.0  12.0
11 15 49.71 -58 02 06.5  12.0
11 16 49.41 +25 47 57.5  12.0
11 16 45.15 +25 48 24.4  12.0
11 16 44.97 +25 48 25.9  12.0
11 16 48.16 +26 59 39.0  12.0
11 17 00.80 +27 00 22.0  12.0
11 17 09.91 +27 11 18.8  12.0
11 17 04.39 +27 00 39.2  12.0
11 16 51.55 +46 36 43.3  12.0
11 17 24.70 +57 14 47.0  12.0
11 17 09.12 -07 38 40.6  20.0
11 17 07.24 -12 50 51.4  12.0
11 17 14.90 -22 03 15.0  12.0
11 17 00.60 -30 28 20.2  12.0
11 17 13.48 -30 33 46.5  12.0
11 18 34.30 +09 55 04.0  30.0
11 18 34.05 +31 15 21.6  12.0
11 18 06.10 +37 48 30.0  12.0
11 18 10.79 +48 02 12.3  12.0
11 18 16.30 -32 48 45.3  20.0
11 17 36.20 -39 22 56.0  12.0
11 19 32.60 +02 07 26.0  12.0
11 18 38.90 +02 18 19.0  30.0
11 18 59.30 +03 06 47.0  30.0
11 19 11.96 +08 15 18.6  20.0
11 19 31.40 +08 53 11.0  30.0
11 19 21.88 +57 45 24.3  20.0
11 19 32.70 -02 08 09.0  30.0
11 19 23.90 -03 02 46.0  30.0
11 19 17.36 -05 27 07.9  20.0
11 18 36.62 -09 22 42.9  12.0
11 19 20.40 -32 18 23.0  12.0
11 19 21.69 -36 31 35.8  12.0
11 19 51.90 +09 18 02.0  30.0
11 20 30.43 +12 41 09.7  20.0
11 20 15.02 +12 59 28.6  20.0
11 20 17.01 +13 35 22.1  20.0
11 20 16.20 +43 54 47.0  12.0
11 19 54.70 -16 48 03.0  12.0
11 19 47.60 -19 30 05.0  12.0
11 20 22.51 -26 49 34.3  12.0
11 19 39.90 -30 26 16.0  12.0
11 20 19.10 -38 22 46.0  12.0
11 21 29.60 +12 36 22.0  12.0
11 20 43.80 +19 22 42.5  12.0
11 21 03.10 +53 10 11.1  20.0
11 22 18.37 +77 39 54.0  12.0
11 21 24.30 -05 54 26.0  20.0
11 21 02.40 -07 00 06.0  12.0
11 20 40.21 -12 17 19.1  20.0
11 20 52.75 -15 29 35.7  12.0
11 20 41.90 -17 35 31.0  12.0
11 20 50.47 -19 22 01.3  12.0
11 20 30.48 -33 38 10.2  12.0
11 22 01.90 +00 46 44.0  30.0
11 21 58.40 +02 47 14.0  12.0
11 22 32.00 +17 26 37.0  12.0
11 21 43.10 +20 10 10.3  20.0
11 22 02.60 +21 12 37.0  12.0
11 22 01.39 +44 00 40.0  12.0
11 22 02.92 +44 01 43.4  12.0
11 21 48.50 -00 37 58.0  30.0
11 22 29.40 -01 28 15.0  30.0
11 21 44.24 -03 09 22.1  12.0
11 22 02.20 -12 46 19.0  12.0
11 21 56.95 -37 23 28.3  12.0
11 22 54.31 +01 06 51.8  20.0
11 23 09.10 +05 30 20.3  20.0
11 22 54.60 +16 35 24.6  20.0
11 23 35.14 +73 48 23.0  12.0
11 23 05.00 -14 28 41.0  12.0
11 23 07.10 -18 31 56.0  12.0
11 23 09.70 -27 22 37.0  12.0
11 23 18.07 -32 32 18.4  12.0
11 22 59.70 -33 14 37.0  12.0
11 22 28.11 -36 05 10.9  20.0
11 23 44.00 +00 15 28.0  12.0
11 23 41.90 +12 52 14.0  12.0
11 24 24.96 +31 12 52.4  12.0
11 23 47.18 +39 37 50.1  12.0
11 24 32.10 +43 15 41.0  12.0
11 23 55.01 +44 08 40.6  12.0
11 24 21.90 +74 03 22.0  12.0
11 23 46.20 -00 22 52.0  30.0
11 24 20.20 -04 18 55.0  30.0
11 23 55.60 -12 13 47.0  12.0
11 23 31.40 -22 19 59.0  12.0
11 24 03.50 -24 05 17.0  20.0
11 24 02.75 -28 23 15.5  20.0
11 24 14.83 -34 57 12.3  12.0
11 24 40.77 +02 35 21.2  12.0
11 25 02.70 +02 34 49.0  12.0
11 24 37.45 +04 56 18.8  12.0
11 24 41.59 +04 56 59.2  12.0
11 24 37.65 +04 56 14.3  12.0
11 24 44.92 +10 11 40.1  12.0
11 24 41.00 +11 42 33.0  30.0
11 24 51.2  +21 47 43.0  12.0
11 24 48.28 +28 19 09.4  12.0
11 25 42.23 +49 32 16.7  20.0
11 24 52.00 -01 30 18.0  30.0
11 24 54.60 -01 36 39.0  30.0
11 25 02.47 -09 47 43.4  20.0
11 25 29.95 -11 37 23.7  12.0
11 24 37.96 -59 16 03.9  12.0
11 25 54.19 +01 01 00.1  20.0
11 25 53.60 +00 59 45.0  30.0
11 26 26.10 +10 17 56.0  30.0
11 25 50.20 +11 30 36.0  30.0
11 26 26.90 +12 20 51.0  12.0
11 26 08.53 +30 03 36.5  20.0
11 26 28.80 +39 18 22.0  12.0
11 26 08.72 +43 35 12.1  20.0
11 26 25.90 -06 33 47.0  12.0
11 26 09.84 -15 27 38.4  12.0
11 26 23.78 -15 29 08.6  12.0
11 25 52.70 -18 03 46.0  12.0
11 25 34.41 -30 54 54.9  12.0
11 27 04.70 +03 15 44.0  12.0
11 26 44.30 +10 43 36.0  30.0
11 27 05.77 +25 50 55.1  12.0
11 27 34.03 +45 13 08.8  12.0
11 27 09.69 +49 37 26.4  12.0
11 27 31.88 +56 52 36.1  20.0
11 27 05.32 -05 19 25.6  12.0
11 26 43.60 -18 36 46.0  12.0
11 27 23.42 -29 15 27.1  20.0
11 26 43.94 -29 51 03.7  12.0
11 27 18.10 -32 49 53.0  12.0
11 27 53.00 +00 05 11.0  30.0
11 28 25.10 +00 34 17.0  30.0
11 27 37.60 +02 04 04.0  30.0
11 28 05.51 +12 30 01.4  12.0
11 28 09.81 +25 19 13.0  12.0
11 28 05.23 +25 45 29.3  12.0
11 28 10.40 +32 16 04.0  12.0
11 28 01.90 +32 31 01.0  12.0
11 28 31.10 +37 28 59.0  12.0
11 28 31.32 +58 33 41.7  12.0
11 28 11.00 +66 48 32.0  12.0
11 27 43.24 -01 07 21.6  12.0
11 28 00.00 -07 24 18.0  12.0
11 27 58.30 -22 28 14.0  12.0
11 28 03.20 -39 33 18.0  12.0
11 27 37.36 -50 04 42.0  12.0
11 27 52.77 -55 29 06.4  12.0
11 28 06.69 -62 33 33.0  12.0
11 29 28.92 +10 10 52.8  12.0
11 29 29.00 +10 11 06.0  12.0
11 29 19.63 +13 08 13.5  12.0
11 28 48.70 +17 11 05.0  12.0
11 29 11.68 +20 23 17.8  12.0
11 29 33.88 +45 43 45.5  12.0
11 29 12.30 -07 03 15.0  12.0
11 28 34.50 -17 49 05.0  12.0
11 29 02.50 -24 57 57.9  20.0
11 29 01.20 -26 10 11.0  12.0
11 28 53.80 -29 21 43.0  12.0
11 28 56.90 -32 11 24.0  12.0
11 28 42.88 -54 29 52.6  12.0
11 29 00.62 -62 31 18.4  12.0
11 28 52.78 -62 38 19.5  12.0
11 29 35.97 +00 15 17.5  20.0
11 30 19.60 +00 58 40.0  20.0
11 30 05.90 +15 41 23.0  12.0
11 30 24.60 +18 43 31.0  12.0
11 30 28.17 +26 03 55.4  12.0
11 30 33.76 +32 21 32.6  12.0
11 29 55.51 +37 48 04.9  12.0
11 30 01.03 +37 49 16.2  12.0
11 30 25.43 +66 26 05.8  20.0
11 29 43.41 -01 22 12.3  12.0
11 29 48.00 -01 22 18.0  12.0
11 29 47.66 -01 21 17.5  12.0
11 30 08.50 -03 29 29.0  30.0
11 29 31.40 -11 00 23.0  12.0
11 29 45.60 -12 12 24.0  12.0
11 30 14.40 -13 19 52.0  20.0
11 30 07.53 -23 23 38.3  12.0
11 30 06.69 -24 49 40.5  12.0
11 30 13.00 -28 22 04.0  12.0
11 29 36.80 -28 52 53.0  12.0
11 31 33.20 +06 02 19.0  12.0
11 30 43.30 +07 26 19.0  30.0
11 30 57.60 +08 43 34.0  30.0
11 31 33.90 +19 29 05.0  12.0
11 31 15.28 +19 54 55.4  12.0
11 30 47.34 +43 24 43.3  12.0
11 31 14.71 +55 05 17.0  12.0
11 31 07.10 +61 15 17.0  12.0
11 31 46.06 +78 37 57.7  12.0
11 31 20.90 -14 13 44.0  12.0
11 30 58.00 -19 07 08.0  12.0
11 31 18.60 -26 20 13.0  12.0
11 31 03.84 -27 05 18.0  12.0
11 30 58.30 -31 09 42.0  12.0
11 30 46.43 -31 38 05.5  12.0
11 31 11.92 -66 57 42.2  12.0
11 31 06.38 -67 20 02.5  12.0
11 31 56.47 +04 55 49.3  12.0
11 32 13.00 +05 34 51.0  30.0
11 32 34.40 +34 53 36.0  12.0
11 32 35.92 +36 54 12.5  12.0
11 32 34.94 +53 04 04.1  12.0
11 32 23.21 +55 58 02.5  20.0
11 31 59.94 -02 45 28.5  12.0
11 32 16.00 -20 34 31.0  12.0
11 31 55.20 -26 23 57.0  12.0
11 31 54.84 -26 24 39.3  12.0
11 31 31.99 -30 18 27.8  20.0
11 31 40.08 -46 00 26.7  12.0
11 32 37.10 +00 33 52.0  30.0
11 33 09.90 +03 35 11.0  12.0
11 33 32.25 +33 18 06.2  20.0
11 33 09.56 +33 43 12.6  20.0
11 32 46.72 +34 39 00.2  12.0
11 32 44.88 +34 40 15.1  12.0
11 32 44.73 +34 40 20.2  12.0
11 33 06.30 +44 59 19.0  12.0
11 33 13.18 +50 08 39.9  20.0
11 33 18.50 +73 00 31.4  12.0
11 32 35.50 -01 29 11.0  30.0
11 33 15.60 -14 39 50.0  12.0
11 33 07.00 -33 07 60.0  20.0
11 32 55.93 -37 08 31.4  12.0
11 34 33.34 +03 57 37.1  20.0
11 34 31.56 +15 29 15.6  12.0
11 33 56.60 +21 05 40.0  12.0
11 33 58.60 +24 24 26.0  12.0
11 34 19.80 +30 46 30.0  12.0
11 34 38.46 +43 28 00.5  20.0
11 34 05.64 +45 04 48.9  12.0
11 34 41.30 +48 58 22.0  12.0
11 34 25.94 -08 00 21.1  12.0
11 34 23.58 -17 27 51.7  20.0
11 33 36.88 -19 54 15.2  20.0
11 34 03.20 -20 06 28.0  12.0
11 35 17.78 +05 48 53.6  12.0
11 35 30.93 +05 49 44.9  12.0
11 35 25.30 +06 54 45.0  30.0
11 35 18.40 +13 39 18.0  12.0
11 35 21.80 +14 43 36.0  12.0
11 34 50.97 +21 03 27.2  12.0
11 35 12.30 +35 14 36.0  12.0
11 34 39.50 +40 21 13.0  12.0
11 34 45.76 +40 43 53.4  12.0
11 35 54.40 +70 32 28.0  20.0
11 34 55.00 -01 36 44.0  30.0
11 35 03.70 -12 07 27.0  12.0
11 35 14.36 -18 24 12.6  12.0
11 35 23.10 -20 19 18.0  12.0
11 35 19.05 -27 45 57.8  12.0
11 34 35.07 -32 49 15.0  12.0
11 34 33.00 -38 18 32.0  12.0
11 35 59.60 +13 46 23.5  12.0
11 35 56.90 +16 37 50.0  12.0
11 35 49.20 +25 57 23.0  12.0
11 35 42.70 +54 33 32.0  12.0
11 36 07.47 -05 01 56.3  12.0
11 36 23.99 -05 05 07.4  12.0
11 36 18.40 -09 14 03.2  12.0
11 35 55.50 -14 42 01.8  12.0
11 36 07.08 -37 07 51.6  12.0
11 37 29.68 +01 16 13.3  20.0
11 36 46.30 +09 17 24.0  30.0
11 36 51.00 +13 05 32.0  12.0
11 37 14.35 +14 19 36.4  12.0
11 37 29.80 +26 19 18.9  12.0
11 37 30.36 +26 20 30.0  12.0
11 37 29.42 +55 59 53.3  12.0
11 37 16.95 +61 20 38.4  20.0
11 37 22.20 -30 41 26.0  12.0
11 36 36.20 -32 48 05.0  12.0
11 38 21.60 -00 08 05.0  30.0
11 38 26.66 +46 08 13.5  12.0
11 38 32.73 +64 21 46.7  12.0
11 38 42.91 +67 24 38.7  12.0
11 38 07.80 +71 25 57.7  12.0
11 39 08.75 +83 21 13.3  12.0
11 37 56.80 -00 44 21.0  30.0
11 37 56.38 -13 05 39.9  12.0
11 37 50.37 -15 34 56.5  12.0
11 38 00.60 -39 22 47.0  12.0
11 37 37.70 -39 50 34.0  12.0
11 38 50.83 +04 28 39.5  30.0
11 39 03.77 +26 21 41.9  20.0
11 39 13.44 +36 06 44.5  12.0
11 39 09.60 +38 47 17.9  12.0
11 39 11.60 +41 01 29.0  12.0
11 38 56.68 +47 15 34.4  12.0
11 38 53.10 +50 16 05.0  12.0
11 39 12.24 +55 39 57.5  20.0
11 39 03.76 -04 19 01.9  20.0
11 38 35.30 -12 41 35.0  12.0
11 39 16.43 -32 21 57.0  12.0
11 39 20.40 -32 23 13.0  20.0
11 38 39.20 -36 15 31.0  12.0
11 39 27.50 -36 41 28.0  12.0
11 39 01.70 -37 44 19.1  12.0
11 40 14.78 +15 25 37.3  12.0
11 40 33.57 +16 39 45.4  12.0
11 40 16.89 +17 43 40.4  20.0
11 40 14.90 +42 17 37.9  12.0
11 40 28.30 +45 00 59.0  12.0
11 39 57.02 +49 02 27.7  12.0
11 40 26.44 +68 42 07.7  20.0
11 39 59.00 -03 33 14.0  30.0
11 40 24.63 -10 37 35.1  12.0
11 40 15.74 -26 32 54.5  12.0
11 39 34.12 -37 48 44.9  12.0
11 41 10.00 +05 44 01.0  30.0
11 40 58.73 +11 28 16.0  20.0
11 41 35.30 +23 09 29.0  12.0
11 40 53.50 +25 25 42.0  12.0
11 40 54.55 +26 43 35.1  12.0
11 41 18.33 +36 32 46.9  20.0
11 41 26.74 +65 36 22.1  12.0
11 41 49.70 +72 09 41.0  12.0
11 41 32.90 -08 07 47.0  12.0
11 40 59.29 -12 23 53.6  20.0
11 40 42.40 -14 02 14.0  12.0
11 41 08.30 -19 05 13.0  12.0
11 41 24.80 -21 40 33.0  12.0
11 40 39.81 -25 04 55.2  12.0
11 40 45.90 -26 29 05.0  12.0
11 42 25.90 +01 21 50.0  30.0
11 42 28.30 +01 31 04.0  30.0
11 42 06.60 +02 35 37.0  30.0
11 42 09.30 +04 37 56.0  30.0
11 42 20.80 +04 55 09.0  30.0
11 42 01.08 +10 07 14.6  12.0
11 41 58.87 +14 45 10.9  12.0
11 42 28.10 +50 45 50.0  12.0
11 42 09.56 -02 49 49.1  12.0
11 41 46.80 -04 55 40.0  30.0
11 41 46.14 -11 20 24.8  12.0
11 41 33.43 -24 07 04.8  12.0
11 41 55.46 -25 34 03.8  12.0
11 41 40.85 -34 23 31.8  12.0
11 41 50.29 -35 04 06.6  12.0
11 42 58.68 +01 54 20.7  20.0
11 43 01.70 +01 54 28.0  20.0
11 43 10.20 +05 34 58.0  12.0
11 43 29.10 +30 05 47.0  12.0
11 42 58.70 +48 51 10.0  12.0
11 43 04.92 +73 04 08.7  12.0
11 43 05.06 -02 25 10.1  12.0
11 42 49.97 -09 25 29.2  12.0
11 43 05.28 -15 22 58.6  12.0
11 42 56.00 -37 05 52.0  12.0
11 44 09.60 +02 53 24.0  30.0
11 43 55.20 +05 49 06.0  30.0
11 43 41.90 +07 29 43.0  12.0
11 44 27.21 +08 14 18.6  20.0
11 43 49.11 +19 58 06.3  20.0
11 44 22.00 +29 58 38.0  12.0
11 44 19.35 +37 07 04.0  12.0
11 44 34.45 +37 10 16.9  20.0
11 43 39.80 +46 21 08.0  12.0
11 44 15.40 +51 15 38.0  12.0
11 43 46.70 +61 14 07.0  12.0
11 44 17.00 -17 13 22.0  12.0
11 44 28.70 -17 41 22.0  12.0
11 44 08.41 -39 23 20.7  20.0
11 43 23.90 -62 27 03.0  12.0
11 45 07.70 +00 43 34.0  30.0
11 44 37.20 +11 00 07.0  12.0
11 45 22.19 +15 29 43.8  20.0
11 45 08.43 +19 37 35.0  12.0
11 45 26.07 +27 50 53.0  20.0
11 45 26.06 +31 33 55.1  20.0
11 45 31.03 +31 33 37.0  12.0
11 44 45.20 +31 53 07.0  12.0
11 45 06.56 +53 38 52.1  20.0
11 44 54.01 -00 31 36.5  12.0
11 44 54.10 -20 56 48.0  12.0
11 45 17.30 -24 32 25.6  12.0
11 45 19.22 -34 25 52.2  12.0
11 46 30.50 +18 05 23.0  12.0
11 46 23.90 +29 04 03.0  12.0
11 46 08.15 +47 29 44.8  20.0
11 45 43.41 +49 46 08.4  20.0
11 45 58.82 +55 22 23.6  12.0
11 46 14.64 +72 32 14.4  12.0
11 46 44.61 +72 32 36.3  12.0
11 45 49.10 -04 15 19.0  30.0
11 46 09.93 -05 46 24.8  12.0
11 46 09.93 -05 46 24.8  12.0
11 45 53.90 -14 37 21.1  12.0
11 46 19.30 -31 57 11.0  20.0
11 45 48.62 -31 59 04.9  12.0
11 46 06.20 -35 33 07.0  12.0
11 45 52.35 -35 58 43.3  12.0
11 47 11.20 +01 46 46.0  30.0
11 47 00.90 +02 15 47.0  30.0
11 46 46.40 +03 32 15.0  30.0
11 47 15.30 +25 23 20.0  12.0
11 47 05.71 +46 09 11.6  12.0
11 47 13.32 +83 45 57.9  12.0
11 46 43.30 -01 08 17.0  30.0
11 46 38.50 -07 56 07.0  20.0
11 47 26.29 -12 53 35.7  12.0
11 46 46.50 -27 55 19.8  20.0
11 47 08.40 -35 34 26.0  12.0
11 47 07.00 -41 11 15.0  20.0
11 48 16.90 +00 04 08.0  30.0
11 48 03.96 +02 15 31.6  12.0
11 48 06.50 +02 15 47.0  30.0
11 47 52.00 +02 46 29.0  12.0
11 48 04.40 +07 40 58.0  30.0
11 48 25.45 +14 04 49.7  12.0
11 48 28.88 +78 27 23.5  12.0
11 50 17.40 +88 12 18.8  20.0
11 47 51.70 -01 44 20.0  30.0
11 47 47.10 -15 46 05.0  12.0
11 47 35.70 -25 04 50.0  12.0
11 48 06.75 -25 39 38.5  20.0
11 47 44.88 -56 09 57.7  12.0
11 48 42.40 +02 11 38.0  30.0
11 48 47.80 +04 55 18.0  30.0
11 48 47.50 +10 55 08.0  12.0
11 48 53.20 +14 02 25.3  12.0
11 49 22.86 +16 35 29.4  12.0
11 49 21.90 +24 50 35.0  12.0
11 49 29.90 +25 14 32.0  12.0
11 49 24.55 +36 08 31.4  12.0
11 49 06.00 +46 38 52.0  12.0
11 48 38.20 +48 42 38.8  20.0
11 49 15.82 +56 05 05.8  20.0
11 49 24.11 +76 44 58.1  12.0
11 49 17.30 -02 41 59.0  30.0
11 48 49.34 -04 04 36.7  12.0
11 49 15.13 -12 04 45.0  12.0
11 49 00.17 -12 04 15.6  12.0
11 49 01.51 -18 22 05.5  12.0
11 49 06.24 -33 32 43.9  12.0
11 48 41.70 -33 55 21.0  12.0
11 50 24.50 +01 15 49.0  30.0
11 50 27.90 +01 16 05.0  30.0
11 49 38.10 +01 50 22.0  30.0
11 49 55.54 +12 47 15.9  20.0
11 49 57.10 +16 07 42.0  12.0
11 50 13.70 +16 42 29.0  12.0
11 50 17.10 +28 06 05.0  12.0
11 49 48.40 +28 37 57.2  12.0
11 50 02.59 +37 08 36.5  12.0
11 50 01.00 +41 12 22.0  12.0
11 50 11.32 +53 43 21.4  20.0
11 50 08.30 +57 57 28.0  12.0
11 50 05.20 -00 41 00.0  30.0
11 49 57.50 -19 43 47.0  12.0
11 50 01.90 -23 54 22.0  12.0
11 49 43.56 -29 25 37.0  12.0
11 49 41.58 -34 11 40.6  12.0
11 50 17.95 -57 10 56.4  12.0
11 50 50.20 +04 08 14.0  12.0
11 51 01.50 +25 01 37.0  12.0
11 51 01.44 +28 00 33.8  12.0
11 50 49.70 +36 22 16.0  12.0
11 51 31.60 +43 37 04.1  12.0
11 51 07.30 +43 59 14.0  20.0
11 51 22.00 +72 59 12.0  12.0
11 51 10.50 -05 18 10.0  30.0
11 51 16.20 -35 37 03.0  12.0
11 51 59.80 +00 52 12.0  30.0
11 52 00.60 +00 51 49.0  30.0
11 51 58.90 +17 07 54.0  12.0
11 52 24.74 +17 14 55.6  12.0
11 52 20.20 +24 32 12.0  12.0
11 51 58.30 +49 50 39.0  12.0
11 52 18.84 +53 21 09.1  12.0
11 52 23.90 -04 38 26.0  30.0
11 51 35.1  -21 13 00.7  12.0
11 52 15.80 -39 07 51.0  12.0
11 53 11.18 +00 53 23.5  12.0
11 53 11.40 +00 53 21.0  12.0
11 52 41.40 +01 51 32.0  30.0
11 53 30.40 +03 54 35.0  30.0
11 52 46.80 +08 16 12.0  30.0
11 53 03.11 +11 07 20.4  20.0
11 52 50.18 +26 14 12.4  12.0
11 52 46.89 +26 14 06.6  12.0
11 53 21.07 +33 21 17.3  12.0
11 52 42.38 +43 36 19.6  12.0
11 52 49.45 +44 07 14.6  12.0
11 52 55.94 +49 46 00.7  12.0
11 52 51.70 -03 55 15.0  30.0
11 52 45.40 -10 29 15.0  12.0
11 53 13.57 -37 14 09.4  12.0
11 53 11.72 -39 07 48.7  20.0
11 54 30.80 +01 18 14.0  30.0
11 54 32.11 +02 19 04.8  12.0
11 53 55.68 +02 26 23.8  12.0
11 53 58.05 +05 40 45.6  12.0
11 54 08.30 +05 43 01.0  12.0
11 54 09.19 +05 43 21.0  12.0
11 53 54.91 +07 46 24.7  12.0
11 53 39.48 +07 47 16.1  12.0
11 54 01.60 +09 39 04.0  12.0
11 54 14.30 +29 16 14.0  12.0
11 54 01.80 +38 04 57.0  12.0
11 53 45.10 +47 26 44.0  12.0
11 53 41.74 +47 51 31.6  20.0
11 53 52.04 +82 56 34.5  12.0
11 54 22.41 -08 47 12.4  12.0
11 54 27.90 -23 17 41.0  12.0
11 54 17.80 -35 04 24.0  12.0
11 54 17.74 -40 47 29.8  20.0
11 54 52.80 +04 24 20.0  20.0
11 55 18.60 +04 43 35.0  12.0
11 54 47.20 +08 44 10.0  30.0
11 55 02.85 +29 00 36.2  12.0
11 55 04.75 +29 31 03.3  12.0
11 55 22.86 +65 39 17.7  20.0
11 54 48.06 +70 46 11.5  12.0
11 55 29.50 -18 04 41.0  12.0
11 54 34.30 -20 44 37.0  12.0
11 56 28.40 +13 32 40.0  12.0
11 55 37.75 +14 20 26.0  12.0
11 55 52.66 +40 30 43.1  12.0
11 56 09.90 +44 50 25.0  12.0
11 56 22.18 +48 48 58.9  12.0
11 56 28.16 +55 07 31.3  20.0
11 55 54.14 +73 29 22.4  12.0
11 55 46.14 +80 57 12.8  12.0
11 56 05.82 +82 34 59.5  12.0
11 55 35.77 -11 12 42.0  12.0
11 56 07.44 -19 53 46.2  20.0
11 56 22.74 -22 48 28.8  12.0
11 56 09.50 -23 27 20.0  12.0
11 55 52.72 -36 35 19.1  12.0
11 56 12.45 -37 59 31.1  12.0
11 56 41.60 +04 29 55.0  30.0
11 56 46.00 +04 30 12.0  30.0
11 56 40.30 +14 23 19.0  12.0
11 57 20.90 +25 11 43.6  20.0
11 57 11.95 +64 30 56.0  12.0
11 57 14.23 +75 26 09.7  12.0
11 57 09.50 -01 23 27.0  12.0
11 56 37.80 -02 12 17.0  30.0
11 56 43.80 -04 04 60.0  30.0
11 57 19.71 -15 39 40.1  12.0
11 56 54.99 -26 17 45.6  12.0
11 57 06.24 -26 18 44.3  12.0
11 56 53.46 -56 51 33.6  12.0
11 58 20.00 +26 21 27.0  12.0
11 58 24.54 +26 20 11.4  12.0
11 57 36.93 +32 16 39.6  20.0
11 58 31.41 +43 56 51.0  20.0
11 57 51.67 +46 11 42.8  12.0
11 58 00.24 +46 11 30.0  12.0
11 58 26.47 +71 18 46.0  12.0
11 58 07.32 +71 44 51.6  20.0
11 57 49.40 -03 12 28.0  12.0
11 57 50.11 -03 12 23.3  12.0
11 58 10.00 -06 59 08.0  30.0
11 58 15.60 -21 46 09.0  12.0
11 57 36.30 -27 53 36.2  12.0
11 57 58.20 -42 39 33.0  20.0
11 57 53.38 -62 31 06.7  12.0
11 59 28.90 +10 46 22.0  12.0
11 58 49.30 +20 21 48.0  12.0
11 59 26.10 +21 07 02.0  12.0
11 58 52.22 +42 43 20.6  20.0
11 58 58.04 +58 20 22.1  20.0
11 58 55.48 -17 05 24.7  12.0
11 59 30.16 -19 15 54.6  20.0
11 58 49.70 -20 56 00.0  12.0
11 59 29.18 -29 51 49.7  12.0
11 59 06.40 -31 38 24.0  12.0
11 58 53.16 -39 52 55.3  12.0
11 58 52.36 -39 52 49.8  12.0
11 58 48.74 -40 30 04.9  20.0
11 59 59.00 +00 58 31.0  30.0
11 59 54.28 +51 02 47.9  12.0
12 00 19.21 +73 00 45.7  20.0
11 59 49.00 +85 24 57.4  12.0
12 00 23.64 -01 05 59.8  20.0
12 00 54.10 +04 37 10.0  30.0
12 00 53.28 +12 10 41.8  12.0
12 01 15.90 +18 09 45.0  12.0
12 00 47.80 +24 57 11.0  12.0
12 01 25.01 +25 20 24.0  20.0
12 00 57.78 +31 32 52.9  20.0
12 00 59.77 +31 33 57.9  20.0
12 00 52.70 +34 17 07.0  12.0
12 00 43.42 -20 50 02.0  20.0
12 01 10.90 -22 44 02.0  12.0
12 01 09.90 -27 49 48.0  12.0
12 00 52.08 -38 44 05.5  12.0
12 01 23.21 -39 34 56.8  12.0
12 00 50.50 -44 44 17.0  20.0
12 00 53.90 -63 03 58.0  12.0
12 02 10.90 +02 49 08.0  30.0
12 02 08.42 +12 46 02.8  12.0
12 02 12.68 +21 23 47.1  12.0
12 02 22.37 +29 51 43.0  20.0
12 01 54.53 +36 34 54.4  12.0
12 02 04.19 +58 02 01.9  20.0
12 02 12.17 +62 08 14.2  20.0
12 02 12.20 -10 40 43.0  20.0
12 01 46.60 -16 57 14.0  12.0
12 01 53.17 -18 52 37.9  20.0
12 01 36.60 -21 13 35.0  12.0
12 02 42.26 +01 58 36.2  12.0
12 03 19.90 +04 14 10.0  20.0
12 03 32.80 +24 26 56.0  12.0
12 03 09.28 +44 31 54.0  20.0
12 03 19.30 +63 23 56.0  12.0
12 02 48.06 +82 02 50.7  12.0
12 03 24.43 +85 34 29.6  12.0
12 03 31.34 -35 26 29.0  12.0
12 04 10.20 +02 24 22.0  30.0
12 03 49.96 +03 39 04.1  12.0
12 04 03.10 +05 47 25.0  30.0
12 04 04.29 +20 13 17.6  20.0
12 04 01.40 +20 13 55.9  20.0
12 04 12.10 +26 51 13.0  12.0
12 04 06.50 +39 12 30.0  12.0
12 04 06.20 +55 31 03.0  12.0
12 03 48.28 +82 06 14.1  12.0
12 03 28.20 +84 01 36.0  12.0
12 03 41.99 -02 55 08.6  12.0
12 04 03.00 -04 43 56.0  12.0
12 04 16.87 -04 59 47.4  12.0
12 04 18.36 -20 48 21.8  12.0
12 03 48.46 -29 46 27.7  12.0
12 05 21.00 +05 27 19.0  20.0
12 04 47.40 +12 34 26.6  12.0
12 04 43.32 +15 01 44.4  20.0
12 05 32.85 +26 25 40.8  12.0
12 05 22.10 +26 34 36.0  12.0
12 04 58.03 +28 10 21.4  12.0
12 04 46.70 +34 46 22.0  12.0
12 04 49.50 +48 33 30.0  12.0
12 04 45.67 +52 19 48.9  12.0
12 04 33.55 +83 54 49.7  12.0
12 05 00.90 -35 50 00.0  12.0
12 06 19.93 +04 06 12.2  20.0
12 06 12.90 +04 05 49.0  30.0
12 06 13.30 +05 11 53.0  30.0
12 06 14.10 +05 22 04.0  30.0
12 05 38.10 +05 30 49.0  30.0
12 06 15.40 +38 12 25.0  12.0
12 06 01.16 +47 28 42.0  20.0
12 06 23.40 +50 17 50.0  12.0
12 05 34.18 +50 32 20.5  20.0
12 06 23.11 +52 42 39.4  20.0
12 05 35.20 -07 07 55.0  30.0
12 05 38.10 -30 19 42.0  12.0
12 06 03.91 -33 54 53.2  12.0
12 07 31.81 +35 03 05.2  12.0
12 06 54.10 +36 51 43.0  12.0
12 07 14.14 +54 07 54.5  20.0
12 07 07.72 -02 44 42.0  30.0
12 06 38.26 -12 54 00.3  20.0
12 07 23.30 -18 41 21.6  12.0
12 07 06.03 -24 46 20.0  12.0
12 06 56.80 -27 33 15.0  12.0
12 06 51.87 -31 56 58.7  20.0
12 08 31.70 +03 10 35.0  12.0
12 08 11.50 +04 15 04.0  30.0
12 07 46.30 +11 27 36.0  12.0
12 08 20.50 +22 20 08.0  20.0
12 08 17.9  +30 19 13.5  12.0
12 07 51.60 +38 55 60.0  12.0
12 07 43.33 +77 56 18.2  12.0
12 08 28.26 -01 55 04.0  30.0
12 08 19.34 -03 03 26.1  30.0
12 08 14.49 -14 30 10.6  12.0
12 08 07.08 -14 31 05.8  12.0
12 07 40.10 -17 02 41.0  20.0
12 08 28.20 -28 04 22.0  12.0
12 08 08.77 -35 15 18.9  20.0
12 08 31.47 -51 06 18.9  12.0
12 08 26.97 -52 27 30.8  12.0
12 09 05.60 +23 10 12.0  12.0
12 09 22.10 +56 30 39.8  12.0
12 08 57.36 +71 47 38.6  12.0
12 08 50.01 +74 54 15.6  12.0
12 09 06.88 -02 57 45.1  12.0
12 08 44.00 -09 01 57.0  12.0
12 08 42.91 -09 01 53.8  12.0
12 09 15.74 -14 31 35.3  12.0
12 09 15.12 -14 32 44.2  12.0
12 09 02.82 -17 58 51.8  12.0
12 09 31.96 -20 12 06.5  12.0
12 09 30.07 -20 12 48.2  12.0
12 09 00.44 -23 13 39.5  12.0
12 09 01.70 -29 22 29.0  12.0
12 08 39.57 -34 03 07.3  12.0
12 08 51.60 -36 45 24.0  20.0
12 08 59.40 -63 15 57.0  12.0
12 10 07.60 +11 34 08.0  12.0
12 09 39.02 +22 20 54.6  12.0
12 10 09.36 +38 21 14.2  12.0
12 09 58.70 +46 18 08.0  12.0
12 10 18.86 +72 00 08.8  12.0
12 10 31.37 -01 36 50.0  20.0
12 09 50.48 -02 52 37.7  30.0
12 10 18.86 -03 41 53.9  30.0
12 10 05.20 -13 33 36.0  20.0
12 09 56.70 -25 24 09.0  12.0
12 10 07.45 -27 39 23.1  12.0
12 09 37.30 -39 02 28.0  12.0
12 09 38.96 -56 47 46.4  12.0
12 10 00.90 -62 49 53.6  12.0
12 11 21.11 +14 14 38.9  12.0
12 11 11.06 +25 08 33.1  12.0
12 11 22.1  +39 04 07.8  12.0
12 11 04.36 +50 29 04.8  20.0
12 11 29.40 +50 53 03.0  12.0
12 10 51.98 +52 30 51.0  20.0
12 11 12.54 -03 50 03.1  30.0
12 10 57.43 -09 54 02.8  12.0
12 10 51.00 -12 43 35.0  12.0
12 11 26.50 -18 15 19.0  12.0
12 11 32.00 -19 34 38.0  12.0
12 10 43.30 -27 58 46.0  12.0
12 11 01.74 -37 55 20.0  12.0
12 11 08.50 -52 52 03.0  12.0
12 12 04.40 +04 07 11.0  12.0
12 12 06.36 +04 07 05.4  12.0
12 11 43.68 +12 22 05.2  12.0
12 11 53.35 +12 21 36.2  12.0
12 12 06.81 +15 48 56.6  12.0
12 12 05.20 +20 42 60.0  12.0
12 12 27.70 +39 23 28.0  12.0
12 12 20.30 +50 47 53.3  12.0
12 12 00.12 +54 55 08.5  12.0
12 11 59.04 +54 56 00.2  12.0
12 11 58.45 +60 44 21.3  20.0
12 12 11.32 +61 39 48.7  12.0
12 11 28.48 +68 11 02.8  20.0
12 11 39.68 -01 08 07.7  30.0
12 11 44.76 -01 06 51.2  30.0
12 12 16.38 -03 39 32.9  30.0
12 11 49.90 -10 38 14.0  12.0
12 12 10.30 -37 38 13.0  12.0
12 12 33.70 +11 50 47.0  12.0
12 13 26.97 +29 56 03.9  12.0
12 13 23.04 +70 19 45.7  12.0
12 12 57.88 +75 39 25.5  12.0
12 12 51.38 -01 13 54.2  30.0
12 13 03.96 -01 25 40.4  30.0
12 13 14.12 -01 59 03.7  30.0
12 13 05.50 -07 05 31.0  30.0
12 12 47.40 -17 01 59.0  12.0
12 12 49.63 -29 16 49.4  12.0
12 12 49.82 -29 16 50.6  12.0
12 13 56.30 -00 12 59.0  30.0
12 14 09.20 +02 08 59.0  30.0
12 13 50.10 +06 23 11.0  30.0
12 13 51.18 +06 32 34.9  20.0
12 14 24.70 +11 38 20.0  12.0
12 13 48.40 +14 54 03.5  20.0
12 14 12.10 +25 54 13.0  12.0
12 13 51.96 +28 12 58.0  12.0
12 14 06.80 +28 17 16.0  12.0
12 14 24.57 +30 09 20.2  12.0
12 14 21.04 +36 14 23.5  12.0
12 13 30.30 +48 23 20.0  12.0
12 14 09.57 +54 31 36.0  20.0
12 14 09.60 +55 55 24.9  12.0
12 14 32.03 -01 56 06.0  30.0
12 14 32.37 -04 16 03.3  30.0
12 14 29.58 -12 26 28.8  12.0
12 13 43.96 -26 13 46.8  20.0
12 14 24.52 -27 30 50.1  12.0
12 13 50.59 -28 08 39.0  12.0
12 14 14.59 -32 46 10.6  12.0
12 14 06.25 -34 08 55.0  20.0
12 14 31.61 -37 26 30.6  20.0
12 14 17.00 -41 59 49.0  20.0
12 15 22.40 +00 18 59.0  30.0
12 14 49.40 +03 03 42.0  30.0
12 15 07.10 +03 40 18.0  30.0
12 14 49.70 +04 02 20.0  30.0
12 14 39.51 +05 28 03.5  20.0
12 14 51.00 +07 11 15.0  12.0
12 14 56.73 +37 48 51.9  12.0
12 15 07.50 +63 53 29.0  12.0
12 14 47.10 -01 00 07.0  20.0
12 14 40.87 -02 08 24.9  30.0
12 14 59.77 -02 29 01.5  30.0
12 14 59.86 -02 24 56.8  30.0
12 15 00.64 -04 02 06.5  30.0
12 15 27.50 -07 15 31.0  30.0
12 15 33.52 -13 52 00.1  12.0
12 15 10.70 -14 06 58.0  20.0
12 15 33.00 -13 50 28.6  12.0
12 14 47.20 -20 40 49.0  12.0
12 15 03.07 -27 50 10.0  12.0
12 15 11.80 -33 12 51.0  12.0
12 14 45.06 -35 30 35.1  20.0
12 15 42.30 +05 19 37.0  12.0
12 15 48.60 +12 21 26.0  12.0
12 15 38.69 +13 54 01.3  20.0
12 15 45.20 +30 28 50.0  12.0
12 15 50.89 +47 05 30.4  20.0
12 15 29.80 +53 35 54.1  20.0
12 16 03.85 -02 34 28.3  30.0
12 16 10.91 -02 57 54.4  30.0
12 15 55.59 -02 41 48.6  30.0
12 15 40.80 -07 15 05.0  12.0
12 16 29.30 -08 59 30.0  30.0
12 16 29.66 -14 59 46.1  12.0
12 16 30.86 -15 00 42.4  12.0
12 15 38.37 -34 21 09.1  12.0
12 16 27.36 -43 19 28.2  20.0
12 15 48.66 -68 00 13.0  12.0
12 17 29.83 +03 36 44.0  20.0
12 17 31.90 +03 37 38.0  30.0
12 17 08.0  +12 27 18.0  12.0
12 16 45.25 +79 36 11.2  12.0
12 17 28.26 -03 07 25.8  30.0
12 17 05.09 -03 11 32.4  12.0
12 17 27.04 -03 14 10.7  30.0
12 17 15.30 -28 45 35.0  12.0
12 17 14.74 -33 13 55.9  20.0
12 17 39.58 +03 39 53.2  12.0
12 17 44.80 +07 51 46.0  20.0
12 17 56.90 +25 29 27.2  20.0
12 17 41.40 +64 07 08.7  20.0
12 18 00.10 +68 06 58.0  12.0
12 17 55.30 -03 37 21.1  30.0
12 18 24.38 -03 42 06.5  30.0
12 18 14.73 -04 50 09.9  30.0
12 18 09.14 -05 29 38.5  30.0
12 18 12.40 -09 52 35.0  30.0
12 18 13.30 -29 58 30.0  12.0
12 18 18.88 -29 58 42.8  12.0
12 19 10.62 +05 49 29.6  20.0
12 19 10.62 +05 49 29.6  20.0
12 19 23.15 +05 49 31.9  30.0
12 18 49.62 +14 24 59.3  20.0
12 19 11.50 +19 02 17.0  12.0
12 18 59.22 +19 55 28.9  20.0
12 18 40.48 +21 49 09.1  12.0
12 18 51.22 +23 15 42.2  12.0
12 18 36.88 +40 00 45.1  12.0
12 18 55.10 +47 18 47.7  20.0
12 18 47.23 +50 26 07.0  20.0
12 19 19.20 -02 47 00.1  30.0
12 19 08.83 -03 14 42.1  30.0
12 18 56.25 -04 38 58.5  30.0
12 19 10.73 -04 57 03.0  12.0
12 18 38.37 -04 59 34.9  30.0
12 19 10.73 -04 57 03.0  30.0
12 19 00.90 -07 15 05.0  20.0
12 18 35.80 -10 19 13.0  20.0
12 18 43.70 -15 21 14.0  12.0
12 19 17.20 -16 21 44.0  12.0
12 19 05.45 -18 09 11.2  12.0
12 18 38.70 -23 01 13.0  12.0
12 19 26.72 -24 16 20.0  12.0
12 18 49.05 -29 03 16.8  12.0
12 18 53.80 -29 03 33.0  12.0
12 19 02.30 -29 02 39.8  12.0
12 20 04.20 +01 26 59.0  30.0
12 19 56.09 +05 20 37.8  20.0
12 19 35.07 +05 49 51.4  20.0
12 20 28.08 +09 28 26.9  20.0
12 19 44.59 +35 34 10.7  12.0
12 19 53.83 +42 29 51.2  12.0
12 19 55.48 -03 12 13.0  30.0
12 20 04.99 -03 57 22.9  30.0
12 20 14.63 -05 15 36.4  30.0
12 20 31.50 -09 24 57.0  30.0
12 20 20.95 -16 37 48.7  12.0
12 19 47.10 -17 12 35.0  12.0
12 20 22.20 -21 13 15.0  12.0
12 19 54.07 -36 36 55.7  12.0
12 20 59.25 +04 29 36.8  12.0
12 20 45.00 +22 34 09.0  12.0
12 21 11.50 +41 52 17.0  12.0
12 21 10.87 +48 42 40.6  12.0
12 20 47.66 +67 01 42.4  12.0
12 20 19.25 +79 27 39.7  12.0
12 21 19.50 -03 52 36.8  30.0
12 21 29.44 -04 12 52.0  30.0
12 21 26.80 -11 11 22.0  12.0
12 21 23.00 -12 36 57.0  12.0
12 21 23.70 -24 16 45.0  12.0
12 21 24.60 -25 00 28.0  12.0
12 21 25.39 -32 53 28.4  20.0
12 20 40.00 -37 40 31.0  12.0
12 20 58.41 -57 27 05.9  12.0
12 21 37.50 +00 06 00.0  30.0
12 22 25.30 +01 16 22.0  12.0
12 22 28.70 +02 29 50.0  30.0
12 22 13.36 +02 47 01.6  12.0
12 22 09.28 +02 48 12.3  12.0
12 21 53.40 +04 28 18.0  20.0
12 22 07.02 +23 11 36.8  12.0
12 22 24.14 -04 49 32.9  30.0
12 21 59.90 -16 53 56.0  12.0
12 22 03.70 -23 46 39.0  12.0
12 22 12.00 -25 02 18.0  12.0
12 22 55.06 +15 49 21.5  20.0
12 22 35.16 +40 36 23.4  12.0
12 22 51.96 +50 26 54.6  12.0
12 23 13.70 +54 09 13.0  12.0
12 23 08.40 +62 45 28.3  12.0
12 22 46.62 +65 50 38.9  20.0
12 22 51.49 -03 58 56.6  30.0
12 23 12.30 -20 24 57.3  12.0
12 23 22.63 -36 59 37.5  12.0
12 23 41.90 -42 35 27.0  20.0
12 23 21.53 -56 16 19.9  12.0
12 23 46.70 +04 20 35.0  30.0
12 23 51.98 +16 08 08.1  20.0
12 23 30.74 +61 14 59.6  12.0
12 24 13.56 -06 30 27.6  30.0
12 23 48.69 -11 12 25.5  12.0
12 23 36.86 -13 49 33.0  12.0
12 24 32.10 -18 47 04.0  12.0
12 24 30.83 -66 50 19.4  12.0
12 25 20.00 +03 39 50.0  30.0
12 25 14.50 +06 40 01.0  12.0
12 25 15.60 +10 36 24.0  12.0
12 25 25.48 +16 28 11.7  12.0
12 24 39.50 +23 58 35.0  12.0
12 24 29.50 +42 06 35.0  12.0
12 25 24.68 +45 15 03.6  12.0
12 24 50.94 -04 44 02.4  30.0
12 25 32.83 -06 01 33.8  30.0
12 25 34.96 -13 02 34.4  12.0
12 24 45.28 -13 20 44.2  12.0
12 25 11.30 -15 04 12.0  12.0
12 24 52.00 -25 28 37.0  20.0
12 26 22.10 +00 03 37.0  30.0
12 26 05.50 +02 56 02.0  30.0
12 26 30.10 +09 01 09.0  12.0
12 26 25.60 +09 40 05.7  20.0
12 25 46.82 +12 39 43.4  20.0
12 26 13.60 +17 34 16.0  12.0
12 25 40.70 +24 58 53.0  12.0
12 26 27.08 +31 13 24.7  20.0
12 25 55.00 +44 56 09.0  12.0
12 25 45.28 +56 44 44.9  20.0
12 25 46.89 +63 49 42.7  12.0
12 25 47.10 -04 32 53.9  30.0
12 26 10.76 -06 02 12.5  30.0
12 25 37.99 -13 04 26.3  12.0
12 27 18.38 +02 35 59.6  20.0
12 26 55.16 +04 29 02.2  20.0
12 26 47.00 +05 06 48.0  30.0
12 26 55.87 +10 55 04.8  12.0
12 26 56.43 +15 02 50.7  12.0
12 27 23.75 +21 20 30.3  12.0
12 26 38.00 +42 32 17.0  12.0
12 26 53.90 +59 01 58.0  12.0
12 26 59.70 +63 29 56.0  12.0
12 25 15.19 +86 08 38.2  12.0
12 26 54.62 -00 52 39.3  12.0
12 26 54.40 -02 41 49.7  30.0
12 27 19.78 -02 59 59.4  30.0
12 26 47.17 -03 32 19.2  30.0
12 26 46.60 -04 21 18.5  12.0
12 26 56.76 -04 34 22.1  30.0
12 27 16.53 -04 45 32.7  30.0
12 27 11.70 -07 41 58.8  20.0
12 27 03.69 -08 48 28.9  12.0
12 26 40.50 -12 24 17.0  12.0
12 27 32.10 -21 05 04.0  12.0
12 27 39.50 -22 12 45.0  12.0
12 27 22.77 -30 38 44.3  12.0
12 26 46.51 -32 47 21.3  12.0
12 28 00.30 +07 25 46.0  12.0
12 28 20.92 +12 34 41.8  12.0
12 27 45.65 +13 00 30.9  12.0
12 28 11.77 +20 23 19.1  20.0
12 28 27.50 +21 22 08.0  12.0
12 28 11.11 +44 05 36.8  12.0
12 28 12.40 +44 06 09.0  12.0
12 27 29.90 +55 55 50.0  12.0
12 27 58.21 -03 52 19.1  30.0
12 28 23.74 -06 32 03.6  30.0
12 27 38.60 -08 16 42.4  20.0
12 28 10.40 -26 24 57.0  12.0
12 29 21.34 +12 15 40.4  12.0
12 29 14.6  +12 58 43.6  12.0
12 29 02.30 +27 27 07.0  12.0
12 28 47.68 +44 47 14.0  12.0
12 28 50.65 +53 48 02.7  12.0
12 29 31.29 -03 45 46.4  30.0
12 28 41.74 -03 53 41.4  30.0
12 28 52.20 -06 31 46.2  12.0
12 28 40.40 -10 52 56.0  30.0
12 28 45.64 -21 26 14.8  20.0
12 28 41.10 -30 03 04.0  12.0
12 29 46.79 +08 00 01.4  20.0
12 30 15.87 +12 00 26.8  12.0
12 30 17.58 +12 04 31.1  12.0
12 30 02.04 +12 30 13.7  12.0
12 29 53.71 +12 40 46.9  12.0
12 29 39.79 +72 08 51.4  12.0
12 29 16.90 +72 50 20.0  12.0
12 30 29.39 -05 10 01.3  30.0
12 29 59.16 -14 37 17.6  20.0
12 29 41.00 -22 27 58.0  12.0
12 29 49.87 -23 51 04.2  12.0
12 30 21.14 -28 15 52.7  12.0
12 30 20.43 -33 14 20.7  12.0
12 31 19.80 +11 22 51.0  12.0
12 30 39.60 +12 17 58.1  12.0
12 31 02.09 +12 23 22.9  12.0
12 31 03.97 +12 24 10.5  12.0
12 31 03.81 +18 59 06.1  12.0
12 31 22.82 +29 08 11.4  20.0
12 30 36.36 +41 38 37.0  20.0
12 31 20.52 -03 30 59.5  30.0
12 31 22.64 -07 10 18.9  30.0
12 31 00.40 -10 04 22.0  30.0
12 30 52.85 -16 56 46.5  12.0
12 31 40.86 +03 55 39.6  20.0
12 31 59.21 +14 25 13.4  20.0
12 32 24.76 +17 04 29.1  12.0
12 32 12.79 +33 55 41.6  12.0
12 31 41.30 +40 17 29.0  12.0
12 32 05.40 -01 35 01.0  12.0
12 31 56.04 -02 24 34.4  12.0
12 32 19.72 -03 33 37.5  30.0
12 32 02.35 -06 05 54.8  30.0
12 32 33.84 -07 04 40.4  30.0
12 32 03.89 -19 44 48.0  12.0
12 32 03.09 -38 51 25.4  12.0
12 33 12.80 +01 42 30.0  12.0
12 32 48.81 +18 25 33.0  12.0
12 33 14.04 +29 14 08.1  12.0
12 32 41.36 +34 42 51.4  12.0
12 33 31.27 -06 13 22.7  30.0
12 33 21.08 -06 38 13.9  30.0
12 33 08.82 -08 39 52.8  12.0
12 33 04.90 -09 49 49.0  12.0
12 32 42.90 -24 45 41.0  12.0
12 33 37.03 -34 10 21.4  12.0
12 33 35.85 -34 25 36.9  12.0
12 33 29.03 -67 23 39.9  12.0
12 34 24.90 +00 41 09.0  30.0
12 34 28.20 +00 39 34.0  30.0
12 34 27.12 +02 11 16.3  20.0
12 34 08.49 +02 39 13.7  20.0
12 34 19.32 +06 28 03.7  20.0
12 34 28.50 +08 29 39.0  12.0
12 34 18.62 +42 57 12.0  12.0
12 33 32.32 +43 38 51.2  12.0
12 34 20.80 +49 14 28.9  12.0
12 33 12.67 +67 07 03.1  20.0
12 33 14.04 +67 07 43.3  20.0
12 33 06.83 +82 33 50.3  20.0
12 34 25.10 -00 20 59.0  30.0
12 34 08.91 -06 25 20.7  30.0
12 34 14.49 -14 53 52.7  12.0
12 34 24.40 -16 07 30.0  12.0
12 34 21.96 -22 35 06.2  12.0
12 34 00.68 -33 40 59.7  12.0
12 33 57.40 -35 34 39.2  12.0
12 35 24.57 +06 37 28.1  20.0
12 34 50.70 +16 46 57.0  12.0
12 35 28.84 +17 00 36.8  12.0
12 35 22.24 +21 20 13.0  12.0
12 35 27.10 +21 20 29.0  12.0
12 34 32.01 +27 21 37.9  12.0
12 34 30.52 +27 24 25.8  12.0
12 34 54.36 +29 17 44.2  20.0
12 34 28.16 +41 09 54.1  20.0
12 34 32.42 +41 09 14.9  12.0
12 34 53.12 +44 26 58.1  12.0
12 34 52.24 +62 02 35.4  12.0
12 34 33.77 +77 23 11.4  12.0
12 34 26.49 +77 29 59.7  12.0
12 34 21.89 +77 33 12.7  12.0
12 35 11.90 -22 40 07.0  12.0
12 34 49.79 -24 32 32.1  12.0
12 35 38.80 -25 12 25.0  12.0
12 35 36.78 -25 11 26.2  12.0
12 35 24.81 -33 22 46.8  12.0
12 35 36.61 -39 54 33.1  20.0
12 34 53.23 -61 39 39.7  12.0
12 35 59.46 +01 49 23.5  20.0
12 35 59.80 +01 50 44.0  12.0
12 36 25.80 +16 32 18.1  20.0
12 35 31.09 +21 20 51.3  12.0
12 35 32.18 +21 20 54.6  12.0
12 36 20.80 +25 59 14.6  12.0
12 35 35.74 +41 37 06.2  12.0
12 35 48.24 +53 40 04.9  12.0
12 36 08.78 +60 46 49.6  12.0
12 36 09.41 -07 09 08.0  30.0
12 35 45.65 -07 20 55.0  30.0
12 36 16.79 -07 17 34.2  30.0
12 35 41.30 -10 54 48.0  30.0
12 36 26.71 -13 22 30.7  12.0
12 36 02.35 -61 51 08.6  12.0
12 36 41.30 +01 14 40.0  30.0
12 37 05.50 +01 35 43.0  12.0
12 37 25.20 +04 57 29.0  12.0
12 36 34.29 +11 14 19.0  20.0
12 36 58.10 +12 28 02.7  12.0
12 36 38.10 +12 59 02.0  12.0
12 36 49.62 +13 09 56.9  20.0
12 37 14.20 +24 57 58.0  12.0
12 36 32.30 +26 35 17.0  12.0
12 36 49.96 +36 55 18.0  20.0
12 37 04.80 +52 54 39.0  12.0
12 36 55.02 -05 50 44.3  30.0
12 37 15.70 -31 25 45.0  12.0
12 36 45.13 -35 35 14.1  20.0
12 38 07.12 +05 30 28.5  12.0
12 38 19.24 +08 45 01.9  12.0
12 37 42.60 +36 13 58.0  12.0
12 37 21.07 +57 15 22.1  12.0
12 37 11.85 +76 26 51.1  12.0
12 38 19.90 -02 04 17.0  30.0
12 37 46.25 -07 55 14.8  30.0
12 37 54.47 -18 30 27.5  12.0
12 38 12.00 -22 56 05.0  12.0
12 39 11.70 +00 11 08.0  12.0
12 39 16.40 +01 18 53.0  12.0
12 39 09.96 +04 38 00.3  12.0
12 39 11.30 +05 19 15.1  12.0
12 39 11.76 +05 19 13.1  12.0
12 39 07.34 +05 19 23.4  12.0
12 38 45.33 +10 27 36.7  12.0
12 38 49.94 +52 49 33.7  12.0
12 38 21.35 +60 59 16.9  12.0
12 37 03.79 +83 56 55.5  12.0
12 39 06.60 -00 39 35.0  30.0
12 39 20.51 -06 26 06.7  30.0
12 39 22.75 -07 07 20.1  30.0
12 38 42.06 -07 12 35.7  30.0
12 39 08.19 -07 34 25.2  30.0
12 38 54.83 -14 51 50.7  12.0
12 38 45.33 -25 36 53.0  12.0
12 38 54.59 -27 18 28.4  20.0
12 39 40.60 +17 47 25.0  12.0
12 39 52.30 +22 12 59.0  12.0
12 40 19.27 +34 56 39.3  12.0
12 40 02.70 +61 36 07.0  20.0
12 39 39.32 +70 28 36.7  12.0
12 39 38.95 -03 19 02.4  12.0
12 39 47.27 -06 27 02.1  30.0
12 40 13.22 -06 27 30.4  30.0
12 40 27.43 -20 15 35.7  12.0
12 40 29.02 -26 09 18.9  12.0
12 40 18.81 -28 04 56.0  12.0
12 40 06.46 -33 04 52.4  12.0
12 41 11.90 -00 05 26.7  12.0
12 40 49.40 +04 27 51.0  12.0
12 41 00.31 +18 33 14.2  20.0
12 41 16.48 +25 01 09.6  12.0
12 41 14.18 +25 00 44.3  12.0
12 40 45.70 +33 03 55.0  12.0
12 41 05.70 +56 23 01.0  12.0
12 40 23.59 +58 47 38.4  12.0
12 41 27.99 -07 15 12.2  30.0
12 40 47.78 -07 43 16.9  30.0
12 40 51.19 -07 49 56.6  30.0
12 41 21.00 -15 27 12.0  12.0
12 41 29.18 -15 39 31.8  12.0
12 40 51.36 -23 54 28.2  12.0
12 40 42.80 -31 57 09.0  12.0
12 41 12.93 -32 16 01.0  12.0
12 41 38.42 -35 03 32.0  12.0
12 40 52.85 -36 45 20.1  20.0
12 42 27.38 +05 54 49.4  12.0
12 41 52.56 +16 33 21.5  12.0
12 41 58.06 +28 31 31.2  12.0
12 42 06.15 +32 33 18.4  20.0
12 42 12.07 +42 16 24.2  12.0
12 41 59.45 +42 36 52.4  12.0
12 42 19.30 +43 55 59.0  12.0
12 42 04.84 +57 30 53.9  12.0
12 42 04.73 +57 30 54.9  12.0
12 41 37.08 +57 30 18.9  12.0
12 42 19.50 -04 46 12.0  20.0
12 42 32.60 -06 41 03.8  30.0
12 41 55.10 -07 44 45.2  30.0
12 42 20.30 -11 24 03.0  30.0
12 42 34.80 -25 58 19.6  12.0
12 42 49.70 +02 41 36.0  20.0
12 43 18.77 +03 33 01.2  20.0
12 42 48.35 +25 58 45.6  12.0
12 42 37.60 +42 44 06.1  12.0
12 43 10.50 -07 26 04.4  30.0
12 43 05.23 -18 50 07.8  12.0
12 43 11.90 -21 12 08.0  20.0
12 42 56.88 -27 26 12.8  12.0
12 43 41.65 -55 18 08.6  12.0
12 43 31.47 -62 36 12.9  12.0
12 44 22.40 +05 16 21.0  12.0
12 43 56.63 +13 07 34.8  20.0
12 43 51.77 +17 26 44.3  20.0
12 44 10.60 +17 20 24.0  20.0
12 43 50.30 +22 56 01.0  12.0
12 44 17.90 +24 23 15.0  12.0
12 43 40.80 +31 24 26.0  12.0
12 43 39.10 +60 15 09.0  12.0
12 43 22.39 +65 51 26.6  12.0
12 43 53.10 -03 05 55.0  30.0
12 43 58.35 -07 41 29.4  30.0
12 44 17.90 -09 31 25.0  30.0
12 44 32.90 -11 16 33.0  30.0
12 44 20.48 -18 44 40.1  20.0
12 44 41.59 -66 38 00.1  12.0
12 44 41.61 +06 45 38.3  12.0
12 44 37.96 +18 44 17.2  12.0
12 44 42.57 +18 44 24.6  12.0
12 44 33.50 +46 09 08.7  12.0
12 44 59.49 +49 04 51.4  12.0
12 45 13.45 +57 13 18.4  12.0
12 45 02.30 +68 21 29.0  12.0
12 41 38.49 +86 12 22.1  12.0
12 45 08.67 -00 27 42.8  20.0
12 45 23.00 -03 50 06.0  20.0
12 44 37.78 -10 04 59.2  20.0
12 45 13.60 -12 46 33.5  20.0
12 44 51.96 -20 25 37.1  20.0
12 45 15.90 -34 40 18.0  12.0
12 46 07.7  +02 30 49.8  12.0
12 46 03.0  +02 31 01.2  12.0
12 45 38.39 +03 23 19.9  12.0
12 45 31.50 +14 28 56.0  12.0
12 46 01.87 +25 53 54.1  12.0
12 46 21.85 +26 27 17.3  20.0
12 46 13.48 +25 53 44.3  12.0
12 45 42.60 +33 24 07.0  12.0
12 45 38.60 +55 11 38.0  12.0
12 45 21.37 +76 13 35.9  12.0
12 46 11.70 -17 36 25.0  12.0
12 45 44.31 -17 57 41.7  12.0
12 46 13.35 -34 06 35.6  20.0
12 46 12.80 -44 42 21.0  20.0
12 46 34.65 +02 38 09.0  12.0
12 47 22.10 +09 03 09.0  12.0
12 47 17.80 +12 37 07.0  12.0
12 47 16.70 +19 47 50.1  12.0
12 46 41.50 +34 52 40.0  12.0
12 46 46.90 +38 41 33.0  12.0
12 46 50.50 +42 07 17.0  12.0
12 46 38.98 +56 49 21.2  12.0
12 47 20.30 -10 21 38.0  20.0
12 47 00.94 -11 30 29.2  20.0
12 47 03.27 -11 29 19.0  12.0
12 46 39.38 -14 05 36.1  12.0
12 47 31.59 +12 55 36.9  12.0
12 48 10.20 +16 45 49.0  12.0
12 48 08.10 +18 38 20.0  12.0
12 47 46.90 +34 05 00.0  12.0
12 48 13.67 -03 19 58.5  20.0
12 47 48.02 -07 49 13.1  30.0
12 48 10.40 -17 29 47.0  12.0
12 48 27.09 -21 30 19.5  12.0
12 48 22.38 -21 48 57.1  20.0
12 48 40.25 -29 31 53.7  12.0
12 48 12.14 -33 18 30.0  12.0
12 48 34.24 -33 38 12.7  20.0
12 48 12.14 -33 18 30.0  12.0
12 48 01.12 -38 21 22.3  12.0
12 48 45.74 -63 32 23.2  12.0
12 48 49.66 -68 01 12.4  12.0
12 48 51.80 +02 09 09.0  30.0
12 48 52.80 +02 48 03.0  30.0
12 49 19.30 +06 49 07.0  12.0
12 48 49.14 +09 16 20.4  12.0
12 49 05.60 +23 34 03.0  12.0
12 49 16.51 +42 01 48.3  12.0
12 49 12.14 +44 17 51.6  12.0
12 49 19.90 -06 10 23.0  30.0
12 49 02.45 -08 39 39.6  20.0
12 49 30.16 -11 24 04.1  20.0
12 48 58.48 -17 18 44.5  12.0
12 48 49.18 -41 18 42.2  20.0
12 49 46.30 +01 43 48.0  30.0
12 50 24.60 +30 16 20.0  12.0
12 49 51.40 +33 23 15.0  12.0
12 49 56.61 +41 31 01.5  12.0
12 49 27.45 +51 45 04.9  12.0
12 49 08.70 +72 57 03.0  12.0
12 50 03.84 -01 32 25.5  20.0
12 50 31.00 -04 26 54.0  12.0
12 50 33.91 -04 26 47.0  12.0
12 50 15.68 -07 41 54.4  30.0
12 49 42.20 -15 11 51.0  20.0
12 50 21.30 -19 45 51.0  12.0
12 50 11.00 -29 16 58.0  12.0
12 50 20.40 -61 35 00.0  12.0
12 51 28.50 +04 46 36.0  12.0
12 51 00.07 +11 04 20.1  12.0
12 50 55.56 +11 49 10.0  12.0
12 50 34.00 +34 43 54.0  12.0
12 50 53.14 +41 07 12.5  20.0
12 51 00.62 +63 57 12.5  12.0
12 50 07.29 +72 52 28.7  20.0
12 50 33.28 +75 57 48.7  12.0
12 50 58.96 -04 23 25.5  12.0
12 51 20.03 -16 03 57.4  12.0
12 51 44.10 -37 12 23.0  12.0
12 52 10.70 -00 16 07.0  30.0
12 52 22.78 +03 15 50.4  20.0
12 51 40.63 +08 55 58.6  20.0
12 51 44.47 +08 56 27.8  12.0
12 51 55.37 +12 04 58.8  20.0
12 51 58.03 +25 34 07.2  12.0
12 52 01.80 +42 57 47.0  12.0
12 52 16.50 +47 15 38.0  12.0
12 51 43.20 +50 34 31.0  12.0
12 52 08.60 +52 45 30.8  12.0
12 51 10.92 +64 04 30.2  12.0
12 52 28.80 -01 20 22.0  30.0
12 51 39.30 -02 47 49.0  30.0
12 52 04.20 -04 06 27.0  30.0
12 51 36.58 -07 59 55.6  30.0
12 52 34.80 -13 52 39.0  12.0
12 52 24.50 -18 18 49.3  12.0
12 52 06.80 -21 42 14.0  12.0
12 52 15.28 -31 03 51.2  12.0
12 53 07.00 +01 28 21.0  30.0
12 53 11.00 +01 28 29.0  30.0
12 53 03.55 +02 38 22.3  20.0
12 53 02.50 +26 27 50.0  12.0
12 52 36.90 +28 51 57.0  12.0
12 53 02.20 +45 00 44.0  12.0
12 52 26.39 +56 34 19.2  12.0
12 52 23.90 +64 06 22.0  12.0
12 53 07.80 -01 39 59.0  30.0
12 52 56.01 -15 20 31.8  20.0
12 52 57.87 -15 20 49.8  20.0
12 53 31.26 -22 50 06.1  12.0
12 53 01.70 -33 20 19.0  20.0
12 53 09.80 -34 59 06.0  12.0
12 53 41.32 -39 31 59.7  12.0
12 53 53.80 +01 26 36.0  12.0
12 53 47.75 +05 36 23.1  12.0
12 53 32.70 +15 42 27.3  20.0
12 53 43.48 +15 29 57.3  12.0
12 54 06.97 +26 30 08.7  12.0
12 54 18.93 +27 04 08.7  20.0
12 53 24.30 +34 35 12.4  12.0
12 54 23.60 -10 32 08.5  20.0
12 53 52.51 -18 08 18.2  12.0
12 54 12.40 -18 45 29.0  12.0
12 53 51.68 -18 51 51.4  20.0
12 54 22.90 -29 02 30.0  12.0
12 55 00.28 +03 36 58.0  20.0
12 54 37.90 +25 11 03.0  12.0
12 54 40.60 +28 56 19.5  20.0
12 54 37.71 +53 05 24.1  20.0
12 55 03.62 +60 53 28.5  12.0
12 54 21.98 +61 41 02.2  12.0
12 55 24.00 -00 53 08.0  30.0
12 54 34.92 -02 34 12.9  12.0
12 54 37.50 -12 33 22.0  20.0
12 55 36.29 -13 38 21.5  30.0
12 54 47.60 -19 29 47.0  12.0
12 55 32.49 -63 49 57.1  12.0
12 56 02.70 +02 20 06.0  12.0
12 55 48.94 +04 18 14.7  20.0
12 56 11.30 +35 02 19.1  12.0
12 56 17.59 +37 13 42.3  20.0
12 55 43.53 +42 58 26.5  12.0
12 55 47.30 +48 52 29.5  12.0
12 56 30.40 -06 52 36.0  30.0
12 56 16.80 -11 10 04.0  30.0
12 55 55.51 -12 22 54.6  12.0
12 55 59.60 -15 40 53.0  12.0
12 56 28.03 -22 27 53.6  12.0
12 56 20.80 -23 15 53.0  12.0
12 56 43.99 -63 37 32.9  12.0
12 57 21.04 +12 28 52.1  12.0
12 57 10.97 +15 04 22.3  12.0
12 56 52.30 +17 43 42.0  12.0
12 56 43.58 +21 41 00.0  20.0
12 57 23.00 +27 30 02.0  20.0
12 56 35.16 +28 16 31.8  20.0
12 57 13.45 +45 03 20.1  12.0
12 56 34.60 +50 08 27.0  12.0
12 56 11.10 +58 57 57.0  12.0
12 56 34.40 -00 34 00.0  30.0
12 56 40.62 -07 33 46.0  20.0
12 56 48.83 -08 31 31.6  20.0
12 57 12.12 -14 55 26.4  20.0
12 57 34.87 -19 42 52.2  12.0
12 57 29.32 -27 07 33.0  12.0
12 57 32.64 -27 08 13.6  12.0
12 57 21.92 -30 21 48.5  12.0
12 57 20.70 -33 34 51.0  20.0
12 57 03.26 -34 59 58.1  12.0
12 57 51.93 +01 37 12.9  12.0
12 57 56.24 +04 58 14.8  20.0
12 57 24.10 +36 44 28.0  12.0
12 58 01.96 +44 35 20.6  20.0
12 57 36.47 +62 01 36.8  20.0
12 56 26.11 +79 02 11.6  20.0
12 58 23.70 -09 51 40.0  30.0
12 57 54.07 -25 38 43.1  12.0
12 58 24.10 -28 29 15.0  12.0
12 59 17.10 +01 25 16.0  30.0
12 59 07.30 +01 36 13.0  30.0
12 58 58.99 +03 43 17.1  12.0
12 58 34.50 +21 19 11.0  12.0
12 58 35.61 +21 19 07.5  12.0
12 59 23.33 +27 54 41.8  20.0
12 59 01.10 +33 06 11.0  12.0
12 59 06.20 +36 32 13.0  12.0
12 59 02.30 +39 00 38.0  12.0
12 58 25.44 +51 42 25.8  12.0
12 59 03.30 -00 43 24.0  30.0
12 58 39.80 -01 34 16.0  12.0
12 59 07.50 -02 44 45.0  30.0
12 59 16.60 -06 38 42.0  30.0
12 59 08.50 -07 03 25.0  30.0
12 59 17.23 -08 06 07.4  20.0
12 58 54.60 -09 31 21.0  30.0
12 59 24.10 -09 34 39.0  12.0
12 59 06.88 -23 47 00.8  12.0
12 59 21.69 -33 24 56.8  12.0
13 00 07.17 +15 28 37.7  12.0
13 00 18.22 +23 28 36.7  12.0
12 59 35.70 +27 57 33.8  20.0
13 00 13.70 +38 04 46.0  12.0
12 59 42.37 +44 40 31.2  20.0
13 00 32.70 -00 18 43.0  30.0
12 59 46.40 -00 47 21.0  12.0
12 59 50.95 -29 38 29.1  12.0
13 00 03.48 -32 24 54.4  12.0
12 59 51.19 -33 28 26.6  12.0
12 59 55.96 -37 48 50.3  20.0
13 00 59.40 -62 33 45.0  12.0
13 00 34.40 -62 53 43.0  12.0
13 00 39.37 +02 29 56.9  20.0
13 01 07.09 +34 24 46.3  20.0
13 00 03.64 +61 26 10.3  12.0
13 00 49.00 -01 21 46.0  12.0
13 01 07.51 -03 26 52.8  20.0
13 00 37.08 -10 58 52.9  30.0
13 00 59.72 -14 30 49.2  20.0
13 01 14.60 -14 35 14.6  30.0
13 00 51.76 -21 26 20.3  12.0
13 00 47.20 -31 33 15.7  12.0
13 00 44.68 -31 31 06.2  12.0
13 00 58.90 -32 26 06.0  20.0
13 01 11.76 -37 23 22.0  12.0
13 01 40.80 +14 46 05.0  12.0
13 02 02.90 -00 50 16.0  12.0
13 02 33.70 -12 46 40.0  30.0
13 02 23.40 -13 57 08.0  30.0
13 01 53.40 -20 20 41.0  12.0
13 02 37.77 -30 55 21.3  12.0
13 02 41.20 -36 59 06.0  12.0
13 03 15.93 +31 49 54.5  12.0
13 03 19.22 +31 50 27.6  12.0
13 02 54.48 +35 50 10.3  12.0
13 02 21.55 +35 51 15.9  12.0
13 02 39.03 +62 29 39.0  20.0
13 02 42.30 +67 28 41.0  12.0
13 03 13.80 -02 12 57.0  30.0
13 03 00.30 -12 23 11.0  12.0
13 02 41.60 -13 34 18.0  30.0
13 03 11.40 -13 42 41.0  30.0
13 03 15.55 -18 03 50.5  12.0
13 02 52.33 -23 55 15.1  20.0
13 03 00.70 -33 48 57.0  12.0
13 03 32.40 -42 30 15.0  20.0
13 03 15.70 -63 14 08.5  12.0
13 03 52.60 -63 39 29.0  12.0
13 03 58.20 +03 39 42.0  12.0
13 03 48.90 +07 58 03.0  12.0
13 03 46.68 +19 16 17.3  20.0
13 03 44.60 +37 56 03.0  12.0
13 03 10.68 +57 41 30.6  12.0
13 04 13.12 -05 33 05.6  12.0
13 04 18.80 -08 54 20.0  20.0
13 04 08.20 -12 35 25.0  30.0
13 03 56.00 -15 51 12.0  12.0
13 04 16.30 -25 24 49.0  12.0
13 03 45.16 -29 29 32.7  12.0
13 03 58.12 -31 28 51.6  20.0
13 05 09.57 +26 01 47.7  12.0
13 04 56.45 +34 23 49.7  20.0
13 04 57.76 +38 32 29.9  12.0
13 04 44.20 +53 24 15.1  12.0
13 05 03.07 +53 24 42.1  12.0
13 04 28.85 +53 49 16.8  20.0
13 04 38.80 +58 17 12.0  12.0
13 04 27.38 +58 55 16.6  12.0
13 04 28.08 +64 39 28.5  12.0
13 05 24.00 -13 28 60.0  30.0
13 05 12.63 -14 21 34.1  30.0
13 05 39.64 -20 55 13.0  12.0
13 05 06.19 -28 16 14.0  12.0
13 05 08.01 -30 42 59.4  12.0
13 05 18.21 -30 43 40.7  12.0
13 05 01.68 -31 39 38.8  12.0
13 04 49.70 -32 51 22.0  12.0
13 05 20.36 -35 20 29.2  20.0
13 05 20.40 -38 32 05.0  12.0
13 05 43.31 -67 13 43.3  12.0
13 05 36.05 +08 55 15.9  20.0
13 05 47.70 +19 01 40.0  12.0
13 05 08.20 +68 09 54.0  12.0
13 04 39.96 +71 57 41.5  12.0
13 06 00.20 -04 14 49.0  30.0
13 06 33.48 -14 10 45.4  30.0
13 06 32.78 -39 37 04.6  12.0
13 07 04.10 +06 27 54.0  12.0
13 06 51.30 +22 11 34.0  12.0
13 06 31.97 +65 40 13.9  12.0
13 06 27.40 +71 57 29.0  12.0
13 06 58.60 -06 31 04.0  30.0
13 06 41.10 -10 26 24.0  30.0
13 06 40.90 -11 08 37.0  30.0
13 07 37.61 -14 52 43.5  30.0
13 07 13.93 -15 00 43.7  30.0
13 07 12.24 -16 45 28.3  12.0
13 06 59.77 -37 28 56.2  20.0
13 08 22.08 +06 21 47.3  12.0
13 07 39.05 +54 14 30.9  12.0
13 05 38.71 +81 56 35.1  12.0
13 07 52.90 -04 26 60.0  30.0
13 08 26.90 -14 11 07.0  30.0
13 07 48.74 -19 02 59.3  12.0
13 07 54.72 -31 46 41.5  20.0
13 08 31.00 -35 58 23.0  12.0
13 09 25.00 +16 27 46.5  12.0
13 09 17.32 -01 19 27.7  12.0
13 08 39.40 -04 59 57.0  30.0
13 08 54.40 -14 48 29.0  30.0
13 08 57.33 -15 30 59.2  12.0
13 09 17.01 -26 33 36.7  12.0
13 09 16.36 -26 34 23.5  12.0
13 09 11.80 -27 16 23.2  12.0
13 09 47.11 -39 50 23.7  12.0
13 09 06.55 -57 37 58.5  12.0
13 09 37.10 +08 28 18.8  12.0
13 09 34.60 +37 23 19.2  12.0
13 09 07.55 +66 27 41.9  12.0
13 10 31.27 -00 58 41.3  12.0
13 10 14.00 -11 58 12.0  30.0
13 10 06.90 -13 59 46.0  30.0
13 09 53.90 -20 02 49.0  12.0
13 10 18.48 -21 59 44.4  12.0
13 09 47.89 -24 51 27.7  20.0
13 10 44.00 -36 15 24.0  12.0
13 10 19.41 -37 40 05.3  12.0
13 10 01.60 -40 35 59.0  20.0
13 11 10.18 -00 05 48.9  30.0
13 11 20.50 +06 02 38.0  12.0
13 11 03.12 +27 28 06.5  20.0
13 11 08.56 +27 27 56.5  12.0
13 10 58.03 +27 28 21.8  12.0
13 10 29.63 +32 23 26.5  12.0
13 10 44.25 +35 25 10.1  12.0
13 10 56.31 +37 03 32.1  20.0
13 11 01.30 +47 37 36.0  12.0
13 10 14.85 +54 58 33.2  12.0
13 11 33.70 -02 33 53.0  30.0
13 11 12.00 -11 35 20.0  30.0
13 10 59.20 -12 30 52.0  30.0
13 11 37.87 -16 31 37.9  12.0
13 11 37.41 -23 50 56.6  12.0
13 11 02.37 -37 25 18.8  12.0
13 11 58.36 -62 27 44.4  12.0
13 11 54.25 -62 29 56.0  12.0
13 12 04.84 -62 34 34.4  12.0
13 11 15.03 -62 44 54.3  12.0
13 12 12.10 -62 33 15.8  12.0
13 12 06.50 -77 10 54.0  12.0
13 12 32.77 +00 09 12.8  30.0
13 11 43.6  +20 52 09.1  12.0
13 12 15.60 +24 47 58.0  12.0
13 11 31.75 +31 15 56.9  12.0
13 11 49.55 +32 27 49.1  12.0
13 11 33.70 -02 33 53.0  12.0
13 12 10.80 -04 04 37.0  30.0
13 12 38.78 -14 19 42.1  12.0
13 12 26.33 -15 47 52.6  20.0
13 12 35.43 -17 32 32.6  20.0
13 12 18.60 -19 07 53.0  12.0
13 12 09.00 -20 27 04.0  12.0
13 11 50.50 -21 22 29.0  20.0
13 12 04.20 -26 29 30.5  20.0
13 12 35.47 -28 13 50.0  12.0
13 12 25.10 -29 40 46.0  12.0
13 12 43.58 -36 48 34.0  12.0
13 12 26.98 -62 29 11.5  12.0
13 12 29.37 -62 34 28.7  12.0
13 12 56.61 +05 33 25.1  12.0
13 13 13.50 +05 40 23.0  12.0
13 12 54.00 +12 19 27.3  12.0
13 13 20.60 +15 52 56.0  12.0
13 12 31.70 +21 15 40.0  12.0
13 12 15.90 +50 06 08.0  12.0
13 11 15.22 +78 09 25.2  12.0
13 12 47.70 -08 52 27.0  30.0
13 12 50.10 -13 34 23.0  12.0
13 12 50.66 -13 34 46.5  12.0
13 12 40.00 -14 18 36.0  30.0
13 12 51.7  -19 00 22.6  12.0
13 12 44.59 -28 12 43.1  12.0
13 12 45.09 -36 49 14.7  12.0
13 13 55.55 -62 24 08.2  12.0
13 14 23.30 +00 06 13.0  30.0
13 13 27.20 +31 55 26.0  12.0
13 13 27.53 +36 35 37.1  20.0
13 13 26.40 +50 42 08.3  12.0
13 13 58.37 +53 28 09.2  12.0
13 14 21.70 -05 02 16.0  30.0
13 13 57.80 -08 56 47.0  30.0
13 14 26.30 -09 32 29.0  30.0
13 14 09.10 -12 01 28.0  30.0
13 13 54.50 -12 30 19.0  30.0
13 13 46.84 -16 20 05.5  12.0
13 14 33.70 -24 39 45.0  12.0
13 14 50.66 +01 03 36.6  12.0
13 15 16.96 +02 22 21.2  12.0
13 15 09.80 +08 40 51.7  20.0
13 15 10.96 +18 31 15.8  20.0
13 14 37.90 +20 23 42.0  12.0
13 15 02.20 +20 44 38.0  12.0
13 14 16.75 +69 36 08.0  20.0
13 13 38.64 +69 39 09.7  20.0
13 14 49.00 -04 14 50.0  30.0
13 15 02.13 -15 57 06.1  20.0
13 15 05.50 -18 58 15.4  12.0
13 15 17.97 -27 44 51.2  12.0
13 15 32.10 -31 53 06.0  12.0
13 16 13.39 -64 48 15.2  12.0
13 16 09.60 -64 48 50.9  12.0
13 15 50.01 +16 16 37.3  12.0
13 15 55.51 +30 49 30.5  12.0
13 15 49.32 +42 01 45.4  20.0
13 15 38.80 -01 58 46.0  12.0
13 16 03.02 -05 40 07.9  12.0
13 16 13.60 -05 49 33.0  30.0
13 16 04.70 -06 56 28.0  20.0
13 15 43.24 -08 06 19.0  12.0
13 16 25.45 -12 26 14.6  20.0
13 16 08.90 -14 44 36.0  30.0
13 16 14.40 -17 43 30.0  12.0
13 16 12.10 -25 06 45.0  12.0
13 16 28.39 -31 21 25.0  12.0
13 16 18.60 -32 18 22.0  12.0
13 16 04.13 -34 29 26.4  20.0
13 16 26.94 -38 07 26.7  12.0
13 16 36.60 -38 30 00.0  12.0
13 16 57.84 +00 25 00.1  12.0
13 16 35.95 +25 08 09.3  12.0
13 16 53.40 +60 52 01.4  12.0
13 17 00.98 -01 59 14.7  12.0
13 16 40.27 -04 02 03.3  12.0
13 17 16.01 -16 13 05.6  30.0
13 16 58.40 -16 38 02.9  20.0
13 16 46.56 -18 58 22.4  12.0
13 17 08.93 -38 54 48.6  12.0
13 17 37.37 -00 49 38.2  30.0
13 18 24.10 -10 14 37.0  30.0
13 18 17.10 -34 44 33.0  12.0
13 18 18.36 -34 43 09.1  12.0
13 19 03.28 +19 15 57.3  12.0
13 18 37.70 +23 06 32.0  12.0
13 18 25.77 +23 06 18.5  12.0
13 19 20.34 -00 56 05.5  30.0
13 19 23.01 -00 54 42.7  30.0
13 19 20.64 -14 50 40.2  12.0
13 19 08.32 -17 29 40.7  12.0
13 19 16.66 -37 10 48.8  20.0
13 19 44.49 +01 31 19.5  12.0
13 19 46.32 +01 31 59.2  12.0
13 20 25.50 +06 44 56.0  12.0
13 20 21.45 +17 43 12.4  20.0
13 19 59.73 +25 32 39.2  12.0
13 20 13.60 +33 08 60.0  20.0
13 19 48.80 +36 00 29.9  12.0
13 17 15.99 +82 19 19.3  12.0
13 19 51.30 -09 25 22.0  30.0
13 19 44.81 -15 58 02.1  30.0
13 20 40.70 +09 09 37.0  12.0
13 21 18.84 +11 06 49.4  20.0
13 21 04.63 +25 15 57.2  12.0
13 21 11.87 +42 34 53.6  12.0
13 19 57.02 +60 38 04.4  12.0
13 21 36.30 -11 33 43.0  30.0
13 20 59.50 -14 32 59.0  30.0
13 21 30.60 -16 18 16.0  30.0
13 21 28.92 -34 38 58.9  12.0
13 21 48.72 -38 32 43.4  12.0
13 22 13.40 +13 38 35.0  12.0
13 22 20.80 +16 51 30.0  12.0
13 22 20.60 +18 48 17.0  12.0
13 22 21.80 +22 44 56.0  12.0
13 21 21.28 +42 35 15.2  20.0
13 21 05.66 +58 33 15.3  20.0
13 21 00.37 +64 33 50.3  20.0
13 21 57.00 -06 22 44.0  30.0
13 21 54.90 -10 51 48.0  30.0
13 22 26.70 -13 42 48.0  30.0
13 22 24.48 -16 43 42.0  20.0
13 21 55.10 -24 27 50.0  12.0
13 23 19.80 +03 08 15.3  20.0
13 23 09.30 +25 32 27.0  12.0
13 23 31.46 -08 03 18.5  12.0
13 23 01.50 -09 43 33.0  30.0
13 23 18.90 -12 08 46.0  30.0
13 23 15.15 -27 45 09.2  12.0
13 23 16.56 -33 01 11.2  12.0
13 23 24.65 -39 03 36.2  12.0
13 24 15.50 +00 23 50.4  12.0
13 24 17.66 +00 23 20.4  12.0
13 24 26.60 +12 30 30.0  12.0
13 23 37.22 +17 54 24.1  12.0
13 24 16.00 +22 14 02.0  12.0
13 23 33.50 +31 35 08.0  12.0
13 23 23.60 +41 15 19.0  12.0
13 23 54.00 +41 47 45.6  12.0
13 24 00.45 +41 47 38.5  12.0
13 22 56.07 +58 10 10.4  12.0
13 24 03.60 -10 36 19.0  30.0
13 24 07.10 -15 20 50.0  30.0
13 24 04.90 -16 16 21.0  30.0
13 23 32.18 +78 09 48.3  12.0
13 25 29.56 -01 48 06.0  30.0
13 25 30.50 -01 47 32.5  30.0
13 24 36.44 -04 29 43.9  12.0
13 25 37.40 -10 00 38.0  30.0
13 25 32.71 -10 31 44.8  12.0
13 25 33.80 -10 31 56.0  12.0
13 25 34.03 -10 32 23.8  12.0
13 24 45.10 -11 53 34.0  30.0
13 25 44.05 -29 50 01.2  20.0
13 25 45.81 -32 37 17.4  12.0
13 25 18.20 -43 02 24.0  20.0
13 26 11.52 +06 55 05.7  12.0
13 26 02.44 +36 47 59.4  20.0
13 25 13.94 +43 16 01.8  12.0
13 25 11.14 +57 36 00.7  20.0
13 26 21.79 -03 22 46.3  30.0
13 26 08.20 -15 56 26.0  30.0
13 26 22.63 -17 23 06.0  12.0
13 25 56.50 -21 25 39.0  12.0
13 26 38.80 -25 40 15.7  12.0
13 26 13.10 -27 26 36.0  12.0
13 26 01.58 -34 10 26.0  12.0
13 26 54.20 -42 40 42.0  20.0
13 26 54.00 +22 45 41.0  12.0
13 26 14.00 +49 34 44.0  12.0
13 27 02.04 -01 45 12.7  20.0
13 27 04.22 -02 49 58.8  20.0
13 27 08.45 -02 49 03.4  30.0
13 27 28.20 -11 15 44.0  30.0
13 26 54.67 -26 31 42.2  12.0
13 26 46.47 -27 07 07.8  20.0
13 27 40.80 -30 17 54.7  20.0
13 27 15.34 -35 29 29.6  12.0
13 27 22.34 -35 43 34.5  12.0
13 27 49.15 -39 11 49.3  12.0
13 27 13.30 -42 39 06.0  12.0
13 27 56.32 +05 14 51.3  12.0
13 27 49.12 +12 13 17.8  12.0
13 28 18.40 +15 20 55.1  12.0
13 27 39.12 +16 09 40.6  12.0
13 27 49.60 +22 04 53.0  12.0
13 27 29.23 +22 30 28.7  12.0
13 27 38.26 -02 03 11.2  20.0
13 28 32.83 -01 30 24.6  30.0
13 28 06.45 -03 02 21.6  30.0
13 27 48.50 -11 47 41.0  30.0
13 27 48.00 -22 41 34.0  12.0
13 28 38.61 -25 57 56.2  12.0
13 28 41.90 -25 58 02.5  12.0
13 27 52.75 -27 56 23.8  12.0
13 29 11.95 +06 44 29.9  12.0
13 28 35.28 +14 47 52.7  12.0
13 28 24.30 +30 44 07.0  12.0
13 28 36.12 +36 47 47.7  12.0
13 28 06.40 +70 37 06.0  12.0
13 28 36.22 -01 28 06.8  30.0
13 29 20.83 -05 23 39.9  20.0
13 29 34.17 -05 31 17.9  20.0
13 28 37.10 -06 57 43.0  30.0
13 29 10.68 -07 28 39.9  12.0
13 29 14.35 -33 10 29.2  20.0
13 29 14.47 -33 50 32.8  20.0
13 29 23.71 -34 16 15.3  20.0
13 29 07.45 -34 50 08.4  20.0
13 30 01.68 +16 09 42.5  12.0
13 29 35.08 +39 52 13.1  12.0
13 29 52.69 +47 11 42.9  20.0
13 29 59.58 +47 15 58.0  20.0
13 29 21.50 +58 46 34.0  12.0
13 30 10.27 -02 06 08.3  30.0
13 30 07.30 -14 04 02.0  12.0
13 30 31.70 -16 29 09.0  30.0
13 29 59.20 -17 26 43.0  12.0
13 30 22.00 -31 24 02.0  12.0
13 30 05.97 -33 28 25.0  12.0
13 30 41.71 -37 07 11.0  12.0
13 30 47.20 +08 56 16.0  12.0
13 31 00.09 +17 36 11.8  12.0
13 31 18.88 +24 51 04.6  12.0
13 30 35.43 +32 58 29.1  12.0
13 27 57.79 +82 21 27.8  12.0
13 31 23.70 -05 44 26.0  30.0
13 31 15.14 -08 43 54.2  12.0
13 31 14.10 -08 44 08.0  12.0
13 31 26.83 -13 19 03.7  20.0
13 31 03.20 -14 14 20.0  30.0
13 31 38.10 -17 36 40.0  30.0
13 31 09.50 -25 59 37.0  12.0
13 31 43.00 -32 06 37.8  12.0
13 31 28.22 -34 47 40.0  20.0
13 32 16.00 +01 01 40.9  12.0
13 31 53.47 +13 39 45.3  12.0
13 31 27.90 +25 00 34.0  20.0
13 31 36.91 +50 07 54.1  20.0
13 32 02.27 -11 41 08.1  20.0
13 32 31.70 -12 48 21.0  30.0
13 32 22.70 -33 08 08.2  20.0
13 32 25.80 -35 09 31.0  12.0
13 32 19.40 -36 50 09.0  12.0
13 33 31.70 -65 58 24.0  12.0
13 32 39.26 +23 08 50.7  12.0
13 32 30.60 +24 06 07.7  12.0
13 32 49.20 +37 45 23.0  12.0
13 32 20.30 +45 23 40.0  12.0
13 32 31.20 +52 46 36.0  12.0
13 32 10.44 +62 46 04.2  12.0
13 31 54.09 +74 09 04.9  12.0
13 29 46.48 +82 08 48.1  12.0
13 33 20.21 -00 40 43.6  12.0
13 32 46.60 -02 27 01.0  30.0
13 32 55.77 -06 49 23.2  12.0
13 32 39.70 -08 02 22.0  30.0
13 33 22.50 -14 36 12.0  12.0
13 33 23.44 -14 36 25.6  12.0
13 32 53.38 -24 12 25.8  20.0
13 33 32.20 -33 04 15.0  20.0
13 33 16.94 -36 11 18.6  12.0
13 33 23.48 -44 05 18.6  12.0
13 33 45.09 +02 19 13.4  12.0
13 33 41.08 +04 15 18.0  12.0
13 33 33.70 +36 36 26.0  12.0
13 33 35.26 +54 27 43.5  20.0
13 33 09.83 +70 37 21.9  12.0
13 33 58.93 -03 28 46.2  30.0
13 34 19.80 -04 42 24.0  12.0
13 34 00.14 -05 47 37.4  30.0
13 33 50.59 -10 07 30.2  20.0
13 33 43.00 -12 46 31.0  30.0
13 34 09.64 -21 43 17.1  12.0
13 34 01.24 -23 24 24.9  12.0
13 34 10.20 -37 58 45.1  12.0
13 34 47.69 +37 10 56.8  20.0
13 34 25.60 +38 18 13.6  12.0
13 34 13.50 +55 01 24.0  12.0
13 34 40.70 -10 11 14.0  20.0
13 35 32.20 -17 33 41.0  30.0
13 35 16.20 -25 52 23.2  12.0
13 35 45.50 -33 52 21.0  20.0
13 36 07.34 +16 33 33.5  12.0
13 35 34.60 +27 17 15.0  12.0
13 35 19.86 +41 00 04.0  20.0
13 35 57.00 +46 05 27.4  12.0
13 35 34.68 +56 31 14.8  12.0
13 36 01.93 -02 09 25.0  30.0
13 36 19.40 -03 16 43.6  30.0
13 36 18.24 -05 19 16.3  12.0
13 35 40.90 -08 12 23.0  30.0
13 36 21.57 -10 52 43.6  12.0
13 36 07.00 -15 18 53.0  12.0
13 35 59.04 -30 42 21.0  12.0
13 36 02.28 -30 42 44.4  12.0
13 36 40.40 -33 58 32.0  20.0
13 36 02.93 -40 57 59.8  12.0
13 36 44.50 -62 49 18.0  12.0
13 37 20.30 -63 28 10.5  12.0
13 37 19.72 +01 40 54.4  12.0
13 37 09.50 +11 40 17.0  12.0
13 36 23.54 +23 29 12.9  12.0
13 36 22.27 +23 28 15.9  12.0
13 36 32.80 +28 34 24.0  12.0
13 36 26.50 +41 30 59.0  12.0
13 36 37.39 +43 13 24.9  12.0
13 36 15.12 +46 06 38.7  12.0
13 35 49.90 +68 46 02.0  12.0
13 37 31.94 -01 15 43.8  12.0
13 37 17.70 -12 22 24.0  30.0
13 36 58.70 -29 51 37.0  12.0
13 37 38.20 -34 09 21.0  20.0
13 37 32.06 +08 53 06.2  20.0
13 37 58.92 +16 48 31.9  12.0
13 38 07.20 +28 04 57.0  12.0
13 37 38.69 +47 41 48.2  20.0
13 37 07.56 +48 58 01.1  12.0
13 36 54.20 +65 41 24.0  12.0
13 36 22.80 +71 27 42.0  12.0
13 37 00.00 +72 16 34.2  12.0
13 38 28.93 -02 53 55.4  30.0
13 37 54.94 -03 51 08.1  30.0
13 38 03.34 -17 53 00.1  20.0
13 39 32.42 +01 45 26.4  12.0
13 39 08.90 +34 51 29.0  12.0
13 39 09.30 +39 26 25.0  12.0
13 38 17.28 +48 16 31.9  20.0
13 38 03.81 +68 16 40.8  12.0
13 38 59.36 -02 49 03.1  30.0
13 38 49.77 -17 44 43.5  30.0
13 39 15.40 -26 56 36.0  12.0
13 39 26.01 -27 55 05.5  12.0
13 39 31.50 -33 30 55.0  12.0
13 39 14.56 -39 58 25.2  12.0
13 39 26.25 +45 06 32.2  12.0
13 39 21.60 +46 40 16.0  12.0
13 39 21.24 +52 06 26.1  12.0
13 37 21.79 +80 32 42.2  12.0
13 37 06.52 +80 33 52.1  12.0
13 39 34.49 -00 16 28.9  20.0
13 40 17.82 -02 03 30.6  12.0
13 40 26.60 -09 40 43.0  30.0
13 40 10.00 -16 58 30.0  30.0
13 39 51.90 -17 32 35.0  30.0
13 40 27.81 -30 58 42.5  12.0
13 40 22.20 -30 57 48.0  12.0
13 40 47.25 -31 18 10.1  12.0
13 39 54.00 -31 38 34.0  20.0
13 41 22.22 +04 14 30.4  12.0
13 41 21.91 +04 15 28.3  12.0
13 41 21.23 +04 13 19.0  12.0
13 41 21.38 +04 13 16.0  12.0
13 41 17.47 +10 30 24.6  12.0
13 41 15.00 +15 56 52.0  12.0
13 41 20.32 +23 50 15.6  12.0
13 40 41.08 +28 37 39.8  12.0
13 40 14.90 +36 53 12.9  12.0
13 32 17.45 +86 50 00.7  12.0
13 41 11.95 -18 34 38.1  12.0
13 40 59.83 -33 46 33.2  12.0
13 41 31.40 -40 23 26.0  20.0
13 41 57.88 +11 58 43.9  12.0
13 42 07.65 +19 40 17.8  12.0
13 41 50.30 +26 22 13.2  12.0
13 41 51.24 +26 22 34.4  12.0
13 41 44.20 +46 57 39.0  12.0
13 41 20.59 +48 22 12.2  12.0
13 42 33.67 -03 01 27.5  30.0
13 42 30.22 -12 26 53.7  12.0
13 41 45.98 -13 27 57.5  12.0
13 42 39.40 -29 33 36.0  12.0
13 42 19.70 -34 46 53.0  12.0
13 41 56.64 -38 18 29.7  20.0
13 41 58.68 -39 08 19.7  12.0
13 43 01.24 -62 08 55.8  12.0
13 43 08.72 -69 07 38.7  12.0
13 42 47.50 +01 58 11.0  12.0
13 42 57.79 +08 31 04.3  12.0
13 42 51.14 +08 33 47.8  12.0
13 42 55.24 +08 33 21.9  12.0
13 42 46.96 +08 34 15.0  12.0
13 42 54.55 +08 31 09.4  12.0
13 42 49.50 +10 20 47.0  12.0
13 43 02.90 +31 44 01.6  12.0
13 41 58.54 +54 15 25.1  20.0
13 42 38.60 +57 17 24.0  12.0
13 41 36.50 +72 51 03.0  12.0
13 43 08.30 -08 35 30.0  30.0
13 42 53.64 -11 00 55.6  20.0
13 43 25.10 -15 24 49.0  30.0
13 43 16.00 -17 30 11.0  30.0
13 43 28.36 -17 51 51.7  12.0
13 43 37.08 -31 01 17.3  12.0
13 43 41.52 -30 59 33.7  12.0
13 43 54.40 -37 33 50.0  12.0
13 43 56.73 +22 18 16.0  12.0
13 44 03.26 +22 18 06.7  12.0
13 43 00.60 +71 30 58.5  12.0
13 43 36.41 -03 29 13.4  30.0
13 43 49.18 -19 49 27.8  20.0
13 44 58.63 -66 10 22.5  12.0
13 44 29.20 +18 06 07.3  12.0
13 45 05.40 +21 04 40.0  12.0
13 44 42.07 +55 53 13.1  20.0
13 43 02.08 +73 13 17.5  12.0
13 45 16.78 -01 56 25.9  12.0
13 45 04.80 -11 08 03.0  30.0
13 45 35.50 -15 49 11.0  12.0
13 45 03.76 -31 40 12.8  20.0
13 44 59.01 -34 02 49.8  12.0
13 45 30.10 -62 14 43.0  12.0
13 45 53.13 +07 25 40.4  12.0
13 45 41.32 +07 36 37.2  12.0
13 45 43.48 +07 38 16.6  12.0
13 45 53.66 +36 54 02.1  12.0
13 45 54.38 +36 55 14.5  12.0
13 45 33.02 +42 50 15.8  20.0
13 45 26.38 +49 46 32.7  20.0
13 44 54.10 +56 58 54.0  12.0
13 45 38.00 +58 46 56.0  12.0
13 46 20.09 -00 33 48.2  12.0
13 46 05.52 -03 45 09.0  30.0
13 45 51.49 -04 32 00.1  30.0
13 46 03.42 -05 03 05.1  30.0
13 45 44.90 -14 07 04.0  12.0
13 46 30.90 -16 25 34.0  30.0
13 46 41.60 -25 37 43.0  12.0
13 46 13.26 -33 52 40.1  12.0
13 46 14.80 -37 58 27.0  12.0
13 46 06.00 -41 56 10.0  20.0
13 46 23.79 +43 52 08.7  20.0
13 46 53.68 -03 36 12.9  30.0
13 47 01.40 -08 03 22.0  20.0
13 47 07.40 -11 41 14.0  30.0
13 46 56.30 -13 01 18.0  30.0
13 46 56.16 -19 10 10.2  12.0
13 47 13.30 -24 22 50.0  12.0
13 47 45.40 -26 02 21.9  12.0
13 47 43.80 -26 03 16.5  12.0
13 47 37.08 -30 27 40.4  12.0
13 47 43.29 -30 27 57.3  12.0
13 48 14.90 +24 15 50.8  12.0
13 47 55.77 +25 58 13.4  12.0
13 48 35.80 -10 55 52.0  12.0
13 47 44.70 -11 20 33.0  30.0
13 48 21.40 -17 27 38.0  30.0
13 48 47.80 +09 38 14.8  12.0
13 48 28.77 +09 45 25.1  12.0
13 48 31.53 +09 45 28.4  12.0
13 48 20.73 +28 32 18.8  12.0
13 48 20.85 +28 32 21.8  12.0
13 48 23.16 +28 33 19.7  12.0
13 48 40.13 +29 38 47.3  20.0
13 48 48.00 +29 39 15.0  12.0
13 47 28.65 +66 13 58.5  12.0
13 49 02.70 -03 23 06.9  30.0
13 49 21.80 -22 48 34.0  12.0
13 49 19.27 -30 18 33.8  20.0
13 49 15.60 -30 56 21.0  12.0
13 49 35.08 -33 51 06.9  12.0
13 49 39.10 +21 07 17.0  12.0
13 49 13.80 +35 15 43.0  20.0
13 49 25.80 +38 51 55.0  12.0
13 49 44.15 +39 59 05.7  20.0
13 48 59.85 +60 10 02.0  12.0
13 48 37.50 +63 10 54.0  12.0
13 50 14.20 -06 48 42.5  30.0
13 49 47.30 -10 25 16.0  12.0
13 50 40.05 -25 17 12.8  12.0
13 50 05.04 -38 14 52.2  12.0
13 51 08.88 +07 28 47.7  12.0
13 50 58.36 +15 52 12.1  12.0
13 50 34.30 +17 40 40.0  12.0
13 51 01.30 +30 42 21.8  12.0
13 51 02.28 +34 59 34.0  12.0
13 51 06.75 -04 54 13.0  30.0
13 50 39.23 -05 20 38.9  30.0
13 51 20.17 -05 48 59.2  30.0
13 51 07.72 -06 30 22.8  30.0
13 51 31.20 -10 19 48.0  30.0
13 50 49.60 -13 12 12.0  30.0
13 51 09.60 -16 58 10.0  30.0
13 51 38.76 -27 29 19.8  12.0
13 51 35.78 +09 13 10.9  12.0
13 51 26.13 +19 22 50.5  12.0
13 52 02.44 +28 46 02.7  12.0
13 51 46.80 +55 18 03.0  12.0
13 51 42.17 +55 59 42.9  20.0
13 50 39.15 +64 30 24.7  12.0
13 50 44.84 +64 28 34.8  12.0
13 52 23.47 -01 56 47.5  12.0
13 51 57.79 -02 09 57.3  12.0
13 52 09.76 -05 43 54.5  12.0
13 52 09.60 -05 44 08.0  12.0
13 52 10.24 -05 43 25.2  12.0
13 51 42.20 -09 11 09.0  12.0
13 51 50.42 -24 39 20.0  12.0
13 52 50.40 -32 51 21.2  12.0
13 53 21.22 -66 41 20.8  12.0
13 53 08.06 +07 24 56.4  12.0
13 53 19.29 +08 26 48.7  12.0
13 52 51.40 +17 53 43.9  12.0
13 53 11.61 +32 05 42.3  12.0
13 53 01.19 +33 05 27.3  20.0
13 51 18.27 +75 56 23.2  12.0
13 52 45.64 -01 50 28.6  12.0
13 52 52.68 -01 53 43.1  12.0
13 53 38.44 -23 54 56.9  12.0
13 53 16.56 -37 59 47.9  12.0
13 53 57.05 -66 30 50.3  12.0
13 53 45.00 +31 51 46.8  12.0
13 53 38.47 +36 08 03.1  20.0
13 53 09.00 +40 16 05.2  12.0
13 54 32.04 -04 21 28.0  30.0
13 54 12.10 -11 59 35.0  30.0
13 53 49.75 -23 50 35.7  12.0
13 54 09.33 -31 47 17.1  12.0
13 54 41.01 +08 00 47.2  12.0
13 55 16.53 +09 40 26.5  12.0
13 55 19.80 +09 40 18.0  12.0
13 54 40.56 +15 45 22.7  12.0
13 54 41.18 +16 14 57.1  12.0
13 54 24.67 +16 15 52.4  12.0
13 54 39.21 +16 14 25.6  12.0
13 54 43.03 +15 45 51.9  12.0
13 54 35.32 +17 16 13.4  12.0
13 54 29.78 +17 19 06.6  12.0
13 54 31.60 +28 14 34.0  20.0
13 54 00.08 +56 50 05.5  20.0
13 55 24.94 -01 52 13.7  12.0
13 55 05.70 -19 21 08.0  30.0
13 55 28.80 -19 38 22.0  30.0
13 55 21.93 -33 51 54.2  12.0
13 56 24.24 +11 51 16.5  12.0
13 56 17.88 +11 53 44.7  12.0
13 56 18.52 +18 17 26.1  20.0
13 56 02.88 +18 22 18.8  20.0
13 55 11.20 +48 22 04.0  12.0
13 53 52.44 +74 45 21.1  12.0
13 56 16.99 -00 48 15.1  12.0
13 56 26.68 -00 49 47.6  12.0
13 55 53.93 -05 01 52.1  30.0
13 55 50.58 -05 02 49.7  30.0
13 56 13.99 -21 52 28.3  12.0
13 56 01.50 -24 48 12.0  12.0
13 56 28.17 -33 04 26.1  12.0
13 56 56.42 -33 19 26.8  12.0
13 56 14.97 -38 16 59.9  12.0
13 56 33.67 -38 19 30.6  12.0
13 56 12.74 -38 16 26.3  12.0
13 57 01.13 -62 07 12.6  12.0
13 57 01.51 +01 04 39.7  20.0
13 56 47.00 +08 24 21.0  12.0
13 57 10.53 +19 40 51.1  12.0
13 56 15.81 +30 52 15.4  12.0
13 56 43.17 +32 19 16.0  12.0
13 56 46.44 +32 20 18.8  12.0
13 56 02.35 +56 30 39.8  12.0
13 57 25.53 -00 34 44.6  20.0
13 56 41.48 -05 04 52.8  30.0
13 57 17.54 -13 27 17.1  12.0
13 57 02.11 -14 05 39.7  12.0
13 56 53.53 -17 51 53.3  20.0
13 57 16.20 -25 23 25.1  20.0
13 57 01.41 -32 06 27.7  12.0
13 57 02.90 -32 06 27.6  12.0
13 56 56.40 -33 19 31.4  12.0
13 58 10.63 +01 33 43.0  12.0
13 58 23.54 +03 01 37.3  12.0
13 58 25.60 +08 05 12.0  12.0
13 57 43.00 +13 22 54.0  12.0
13 58 17.44 +27 13 42.2  12.0
13 58 33.36 -23 52 20.5  12.0
13 59 35.08 -66 14 22.0  12.0
13 58 27.40 +08 05 27.0  12.0
13 58 21.28 +31 18 27.6  12.0
13 58 15.00 +31 19 10.8  12.0
13 58 37.93 +37 25 28.4  12.0
13 58 47.90 +39 04 04.0  12.0
13 57 35.60 +62 03 50.0  12.0
13 59 30.00 -10 32 40.0  12.0
13 58 56.30 -13 06 23.0  12.0
13 59 43.30 -17 34 24.0  30.0
13 59 34.99 -61 48 18.8  12.0
14 00 33.0  -62 10 48.0  12.0
14 00 33.07 -62 10 33.7  12.0
14 00 21.26 +00 30 20.8  12.0
13 59 35.00 +10 12 13.0  12.0
13 59 49.32 +10 32 01.4  12.0
13 59 25.58 +17 06 58.6  12.0
13 59 48.57 +19 18 50.7  12.0
13 59 49.70 +19 19 27.4  12.0
13 59 32.16 +26 28 04.6  12.0
14 00 07.50 +27 18 58.0  12.0
14 00 00.85 +28 29 59.1  20.0
13 58 33.48 +64 34 39.6  12.0
13 56 43.11 +79 43 49.4  12.0
13 59 42.50 -06 55 35.8  30.0
13 59 54.20 -15 50 07.0  12.0
14 00 36.30 -16 27 01.0  30.0
14 00 14.57 -18 19 28.1  12.0
13 59 55.89 -21 56 35.2  12.0
14 00 10.20 -31 48 47.3  12.0
14 00 07.80 -34 12 47.0  12.0
14 00 19.60 -36 39 57.0  12.0
14 00 10.58 -37 42 40.4  12.0
14 01 08.62 +24 12 56.3  20.0
14 00 33.31 +43 04 01.2  12.0
14 00 19.60 +53 37 00.0  12.0
13 58 32.19 +78 56 04.3  12.0
13 58 09.65 +78 58 47.6  12.0
14 01 13.80 -02 41 07.1  20.0
14 01 29.46 -03 08 57.2  20.0
14 01 29.43 -04 42 11.8  20.0
14 01 14.20 -05 23 05.8  12.0
14 00 52.44 -06 45 44.8  12.0
14 00 52.46 -06 45 41.5  30.0
14 01 32.59 -11 34 59.7  20.0
14 01 33.61 -15 14 59.9  12.0
14 01 36.60 -21 41 35.5  12.0
14 01 32.04 -21 42 37.0  12.0
14 01 13.97 -37 17 57.9  12.0
14 01 52.44 -39 00 56.8  12.0
14 01 59.30 -47 33 32.0  12.0
14 01 31.80 -49 32 30.0  12.0
14 02 31.20 +02 15 39.0  12.0
14 02 15.52 +10 05 29.2  12.0
14 02 13.68 +10 06 16.9  12.0
14 01 50.01 +12 15 58.9  12.0
14 02 16.89 +22 56 10.7  12.0
14 01 45.70 +28 33 57.0  20.0
14 01 34.15 +41 42 15.4  12.0
14 01 38.71 +47 15 14.3  12.0
14 00 45.82 +59 19 43.1  12.0
14 02 09.20 -15 10 07.9  12.0
14 02 43.75 -28 49 45.4  12.0
14 02 37.84 -28 50 19.2  12.0
14 02 47.37 -32 32 16.0  12.0
14 02 03.43 -33 00 39.3  12.0
14 02 40.04 -36 03 49.3  20.0
14 02 35.0  -61 05 48.0  12.0
14 02 28.53 +24 41 51.4  12.0
14 02 36.06 +32 30 37.5  12.0
14 02 25.50 +52 04 38.0  12.0
14 02 18.48 +58 17 48.3  12.0
14 03 26.04 -06 01 50.9  20.0
14 03 29.03 -13 25 06.1  12.0
14 03 37.10 -18 49 26.0  20.0
14 03 23.35 -52 37 57.7  12.0
14 04 29.63 -61 47 19.7  12.0
14 03 19.24 +35 08 11.9  12.0
14 03 11.49 +38 28 22.6  20.0
14 03 05.81 +54 16 25.4  12.0
14 02 48.00 +57 33 50.0  12.0
14 02 54.90 +61 13 48.0  12.0
13 58 45.57 +83 19 31.4  12.0
14 04 00.32 -04 37 33.4  20.0
14 03 38.15 -05 25 07.5  12.0
14 03 42.85 -05 25 02.3  12.0
14 04 03.05 -05 21 42.2  12.0
14 04 14.25 -07 41 09.1  12.0
14 04 31.82 -12 30 59.9  12.0
14 04 09.80 -15 27 19.0  12.0
14 04 21.30 -29 52 29.0  12.0
14 04 46.32 -37 33 39.5  12.0
14 05 16.94 -61 20 19.6  12.0
14 05 13.18 -61 21 14.3  12.0
14 05 23.55 -61 19 02.7  12.0
14 05 26.33 -61 16 59.6  12.0
14 05 18.09 +04 34 09.5  12.0
14 05 18.72 +04 36 17.8  12.0
14 04 31.11 +07 30 03.1  12.0
14 05 11.80 +20 19 42.0  12.0
14 04 36.81 +27 01 41.1  12.0
14 04 16.70 +34 13 13.0  12.0
14 05 06.60 +34 09 57.4  12.0
14 03 59.55 +60 48 08.0  20.0
14 03 31.24 +63 42 47.7  20.0
14 04 43.22 -09 42 49.0  20.0
14 04 45.70 -12 40 08.3  12.0
14 04 59.60 -30 59 33.7  12.0
14 04 58.92 -30 57 40.5  12.0
14 05 27.53 -32 49 49.2  12.0
14 05 13.12 -32 47 46.0  12.0
14 05 43.70 -36 56 27.0  12.0
14 05 37.10 -61 17 42.3  12.0
14 06 02.35 +06 57 17.5  12.0
14 05 15.50 +29 25 25.6  20.0
14 05 14.85 +29 32 13.1  12.0
14 06 11.28 -02 43 43.8  12.0
14 06 17.39 -03 57 54.9  12.0
14 06 34.95 -05 27 21.5  20.0
14 06 03.17 -07 25 53.9  12.0
14 06 21.49 -31 33 39.3  20.0
14 06 33.92 -33 35 14.5  20.0
14 06 48.84 -38 11 36.3  12.0
14 06 55.29 -38 09 44.9  12.0
14 06 45.79 +03 26 43.1  12.0
14 06 59.48 +10 10 01.6  20.0
14 06 56.1  +16 47 41.1  12.0
14 06 32.52 +18 31 36.8  12.0
14 06 31.68 +18 30 58.2  12.0
14 07 12.07 +20 16 58.0  12.0
14 07 09.83 +26 18 48.1  20.0
14 06 44.31 +34 11 30.1  12.0
14 06 14.35 +40 39 32.7  12.0
14 06 04.92 +40 41 38.9  12.0
14 05 36.19 +65 42 00.4  12.0
14 05 11.90 +69 14 04.0  12.0
14 06 49.11 -01 54 17.0  20.0
14 07 35.99 -06 35 00.4  12.0
14 07 01.15 -11 51 27.5  12.0
14 07 06.68 -11 51 05.7  12.0
14 07 06.69 -11 51 05.5  12.0
14 06 59.18 -21 08 29.0  12.0
14 07 52.54 -29 13 21.8  12.0
14 07 24.01 -29 24 18.5  12.0
14 07 14.94 -30 14 54.8  12.0
14 07 19.82 -31 04 30.3  12.0
14 07 34.22 -31 37 06.4  20.0
14 07 52.90 -34 31 07.0  20.0
14 07 31.12 -37 18 36.0  12.0
14 07 17.20 -39 46 01.4  12.0
14 08 15.96 +10 09 14.5  12.0
14 08 14.10 +10 10 14.2  12.0
14 08 11.42 +10 11 12.1  12.0
14 07 58.63 +23 32 09.3  12.0
14 08 00.48 +23 31 37.2  12.0
14 07 59.42 +31 21 39.2  12.0
14 07 19.17 +51 32 11.1  20.0
14 07 24.06 +51 31 32.0  12.0
14 07 43.60 -09 44 18.0  12.0
14 08 19.43 -09 59 42.1  12.0
14 08 21.30 -15 04 50.0  12.0
14 08 39.96 -25 02 35.0  12.0
14 08 21.50 -29 23 23.3  12.0
14 08 34.20 +01 16 27.0  12.0
14 08 21.00 +23 47 19.0  12.0
14 08 54.12 +30 21 01.1  12.0
14 08 48.40 +31 37 22.9  12.0
14 08 10.50 +52 40 48.1  20.0
14 08 38.42 +55 04 01.2  12.0
14 07 31.50 +63 17 24.0  12.0
14 07 36.36 +64 53 03.0  12.0
14 09 19.47 -06 45 40.8  12.0
14 09 19.41 -06 45 42.3  30.0
14 08 38.52 -07 48 05.4  30.0
14 09 26.14 -10 26 12.8  12.0
14 09 28.50 -10 26 39.8  12.0
14 10 03.04 +12 07 57.3  12.0
14 10 15.31 +17 34 05.9  12.0
14 09 38.97 +26 54 42.4  12.0
14 10 01.80 +31 24 55.0  12.0
14 09 51.30 +43 03 60.0  12.0
14 00 44.99 +86 09 38.9  12.0
14 10 13.30 -06 25 54.1  12.0
14 10 13.24 -06 25 54.0  30.0
14 10 37.60 -31 11 05.0  12.0
14 09 58.17 -34 39 45.2  12.0
14 10 57.57 -39 00 49.5  12.0
14 10 23.95 -43 19 20.4  20.0
14 11 04.05 +08 36 04.4  12.0
14 10 59.50 +13 56 54.0  12.0
14 11 11.13 +15 18 15.3  12.0
14 09 12.70 +70 35 56.0  12.0
14 11 20.49 -04 32 36.5  12.0
14 11 25.12 -04 32 37.4  12.0
14 10 41.88 -06 36 36.8  12.0
14 10 59.42 -06 42 01.8  12.0
14 10 55.44 -06 36 49.8  12.0
14 11 20.55 -07 22 42.5  12.0
14 11 20.46 -07 22 43.1  12.0
14 10 50.07 -11 02 48.7  12.0
14 11 30.90 -14 32 10.0  12.0
14 10 58.75 -20 48 20.9  12.0
14 11 47.37 -32 05 17.3  12.0
14 12 02.35 +02 54 39.8  12.0
14 12 22.03 +05 39 04.8  12.0
14 11 56.49 +06 04 59.7  12.0
14 12 25.34 +11 38 57.0  12.0
14 12 13.24 +20 47 27.5  12.0
14 12 06.02 +20 53 43.3  12.0
14 11 43.24 +25 50 40.4  12.0
14 12 02.30 +29 13 38.0  12.0
14 11 40.53 +34 04 24.4  12.0
14 11 21.39 +37 01 33.3  12.0
14 11 27.96 +55 42 29.7  12.0
14 13 36.78 -65 42 11.9  12.0
14 13 11.06 +22 28 29.1  12.0
14 12 16.75 +43 38 10.5  12.0
14 12 19.46 +43 37 21.4  12.0
14 12 43.82 +49 52 06.6  20.0
14 11 52.00 +67 32 13.0  12.0
14 12 51.57 -02 08 35.1  12.0
14 13 10.92 -05 51 35.8  12.0
14 12 47.31 -05 45 18.0  30.0
14 13 38.15 -07 16 25.3  30.0
14 13 04.50 -12 43 50.0  12.0
14 12 43.92 -15 40 13.7  12.0
14 13 37.15 -17 59 11.4  12.0
14 13 37.12 -26 31 30.6  12.0
14 13 33.50 -30 02 28.0  12.0
14 14 31.73 +01 43 47.0  20.0
14 13 38.69 +07 39 37.3  20.0
14 14 00.09 +09 15 04.8  20.0
14 13 41.49 +42 29 29.1  12.0
14 12 40.00 +57 37 47.0  12.0
14 13 38.57 -07 16 25.8  12.0
14 13 55.65 -07 25 42.9  30.0
14 13 50.51 -07 34 09.9  12.0
14 13 57.03 -07 31 16.9  12.0
14 14 46.22 -19 22 52.6  12.0
14 14 05.30 -24 05 39.0  12.0
14 14 40.10 -30 25 36.0  20.0
14 14 48.96 -39 22 58.3  12.0
14 14 32.61 +01 43 53.2  20.0
14 14 58.44 +28 17 36.4  12.0
14 14 24.79 +34 58 40.3  12.0
14 14 07.60 +48 41 51.0  12.0
14 13 14.83 +66 42 43.0  12.0
14 14 40.32 -07 24 48.8  12.0
14 14 52.37 -07 34 05.9  12.0
14 15 03.74 -09 55 03.2  12.0
14 15 00.06 -10 53 57.7  12.0
14 15 31.12 -23 20 48.9  12.0
14 16 13.08 +02 19 03.6  12.0
14 16 13.74 +02 19 22.5  12.0
14 15 59.97 +24 16 54.9  12.0
14 15 53.70 +25 09 36.0  12.0
14 15 37.24 +28 23 21.4  12.0
14 14 10.00 +67 27 02.0  12.0
14 16 40.70 -21 46 19.0  12.0
14 16 49.56 -29 00 56.5  12.0
14 16 55.52 -34 50 05.5  12.0
14 16 30.04 -36 42 18.9  12.0
14 16 38.04 -36 39 18.0  12.0
14 17 00.30 +07 10 57.0  12.0
14 16 46.81 +10 46 12.1  12.0
14 16 33.72 +18 24 48.3  12.0
14 16 57.70 +34 28 42.0  12.0
14 16 35.30 +35 38 05.0  12.0
14 16 44.70 +48 02 49.0  12.0
14 16 20.30 +59 00 40.0  12.0
14 09 45.23 +85 25 48.8  12.0
14 17 23.95 -04 00 46.6  12.0
14 17 09.79 -04 28 36.5  12.0
14 17 10.16 -08 01 03.8  12.0
14 17 10.33 -08 01 05.1  30.0
14 17 19.09 -10 05 42.6  12.0
14 17 20.71 -10 04 50.9  12.0
14 17 26.80 -21 26 53.0  12.0
14 18 02.20 -41 04 13.0  20.0
14 17 34.21 -50 26 33.3  12.0
14 18 28.17 +01 27 50.0  12.0
14 17 31.29 +08 12 29.8  20.0
14 18 01.96 +10 13 09.3  12.0
14 18 04.96 +10 15 34.4  12.0
14 17 14.06 +42 24 15.3  12.0
14 16 27.96 +70 21 34.9  12.0
14 17 46.53 -06 08 26.3  30.0
14 18 12.96 -08 35 05.9  12.0
14 18 08.82 -17 59 29.9  12.0
14 17 56.25 -24 11 29.3  12.0
14 18 25.10 -38 10 11.0  12.0
14 19 25.80 -55 34 19.8  12.0
14 19 35.50 +00 31 11.0  12.0
14 18 39.33 +04 26 18.2  12.0
14 19 27.7  +04 45 14.0  12.0
14 19 24.93 -01 49 33.0  12.0
14 19 21.36 -05 19 27.5  12.0
14 19 18.67 -07 38 23.6  12.0
14 18 48.36 -17 45 19.1  12.0
14 19 08.11 -17 52 52.8  12.0
14 19 26.26 -34 00 24.6  12.0
14 19 02.61 -36 30 06.0  12.0
14 20 02.30 -37 43 36.0  20.0
14 19 43.22 +08 13 56.7  12.0
14 19 47.90 +09 16 32.4  12.0
14 19 45.84 +13 49 00.0  12.0
14 19 42.33 +14 13 09.9  12.0
14 20 04.00 +24 20 41.2  12.0
14 19 58.71 +27 01 50.3  12.0
14 19 58.96 +27 01 37.2  12.0
14 19 48.90 -11 09 51.0  12.0
14 19 54.98 -19 17 36.4  12.0
14 20 28.02 -24 30 03.8  12.0
14 20 41.70 -60 15 36.0  12.0
14 23 42.60 -79 26 05.6  12.0
14 21 10.96 +02 48 35.8  12.0
14 20 41.96 +25 08 44.1  20.0
14 19 51.04 +63 48 14.2  12.0
14 18 06.77 +78 10 47.5  12.0
14 17 17.79 +80 59 38.0  12.0
14 21 19.04 -19 32 46.6  12.0
14 21 30.50 -19 31 40.0  30.0
14 21 55.53 -31 04 24.6  12.0
14 21 52.50 -39 23 46.0  20.0
14 22 15.45 +08 58 54.3  12.0
14 22 19.70 +09 00 09.3  12.0
14 22 14.76 +13 24 54.5  12.0
14 21 52.80 +17 48 55.0  12.0
14 21 04.82 +38 59 14.9  20.0
14 21 04.56 +44 02 07.6  12.0
14 21 09.64 +51 22 35.5  12.0
14 19 47.79 +76 00 32.2  12.0
14 22 18.00 -05 36 28.8  12.0
14 22 10.33 -14 28 05.9  12.0
14 22 31.20 -15 18 00.0  12.0
14 21 47.04 -16 48 11.4  12.0
14 22 33.70 -17 31 54.0  30.0
14 21 56.00 -18 46 57.0  12.0
14 23 03.45 +01 39 58.4  12.0
14 23 13.90 +02 20 16.0  12.0
14 23 02.46 +13 49 14.6  20.0
14 23 20.01 +16 20 57.8  12.0
14 22 56.68 +19 36 15.6  12.0
14 23 00.81 +19 35 22.8  12.0
14 23 01.39 +19 35 18.7  12.0
14 22 13.70 +38 26 43.0  12.0
14 23 27.67 -00 48 43.7  12.0
14 23 26.70 -00 49 56.5  12.0
14 23 26.85 -00 49 51.5  12.0
14 23 10.19 -07 15 31.8  12.0
14 23 36.29 -18 16 11.9  12.0
14 22 56.88 -20 57 56.9  12.0
14 23 53.10 -61 08 20.0  12.0
14 24 00.60 +00 29 37.0  12.0
14 24 09.72 +18 52 53.0  12.0
14 23 40.63 +29 04 53.1  12.0
14 24 13.51 -06 32 02.1  12.0
14 24 22.38 -07 00 06.3  12.0
14 24 20.40 -15 25 45.0  12.0
14 24 13.24 -16 43 22.7  20.0
14 24 14.49 -22 19 24.4  12.0
14 24 23.60 -27 25 14.0  12.0
14 24 39.00 -32 37 58.9  12.0
14 24 17.66 +26 13 22.8  12.0
14 24 22.34 +26 13 49.1  12.0
14 25 00.79 +30 27 23.2  12.0
14 24 28.82 +39 53 19.3  12.0
14 24 37.27 +40 43 07.5  12.0
14 24 14.28 +42 14 01.3  12.0
14 22 18.69 +76 07 08.0  12.0
14 25 01.56 -02 38 37.7  12.0
14 24 40.17 -03 23 26.0  12.0
14 25 10.33 -06 36 54.8  12.0
14 25 34.68 -15 16 36.3  12.0
14 25 34.73 -15 16 42.2  12.0
14 25 36.93 -15 14 05.6  12.0
14 25 04.90 -19 25 21.0  30.0
14 25 33.10 -33 24 43.0  12.0
14 25 40.50 -37 19 50.0  20.0
14 25 55.96 +02 46 55.6  12.0
14 26 13.94 +22 59 12.1  12.0
14 25 43.99 +24 16 03.7  12.0
14 25 43.92 +33 55 33.3  12.0
14 25 35.40 +36 38 49.0  12.0
14 24 53.42 +58 15 50.4  12.0
14 23 39.70 +70 57 33.0  12.0
14 17 36.45 +85 29 23.4  12.0
14 25 40.89 -05 47 53.0  12.0
14 25 43.39 -05 48 30.6  12.0
14 26 04.29 -06 42 35.0  12.0
14 26 23.55 -06 45 14.9  12.0
14 25 46.61 -08 02 44.9  30.0
14 26 02.57 -08 05 16.8  30.0
14 25 58.70 -17 56 44.0  20.0
14 26 30.41 -21 48 28.7  12.0
14 26 04.14 -36 21 31.5  20.0
14 27 31.89 +03 15 36.2  12.0
14 26 29.16 +04 26 55.3  12.0
14 26 31.87 +09 25 48.8  12.0
14 27 17.70 +16 33 40.9  20.0
14 26 36.33 +27 02 28.1  12.0
14 26 55.50 +42 05 46.4  20.0
14 19 05.81 +85 20 59.8  12.0
14 27 32.63 -08 27 02.4  12.0
14 27 39.35 -12 04 04.5  12.0
14 27 04.71 -21 12 14.7  12.0
14 27 37.10 -21 18 42.9  12.0
14 27 28.60 -24 07 05.0  12.0
14 27 13.73 -30 56 11.3  20.0
14 27 41.25 -33 10 49.0  12.0
14 27 35.19 -33 02 30.4  12.0
14 27 17.44 -33 18 03.0  12.0
14 27 07.75 -33 16 00.5  12.0
14 27 10.30 -35 44 52.0  12.0
14 27 24.07 -38 00 23.0  12.0
14 27 36.22 +03 15 06.8  12.0
14 27 36.40 +03 15 06.1  12.0
14 28 15.14 +04 19 43.4  12.0
14 28 14.30 +07 07 04.0  12.0
14 27 41.76 +16 03 56.0  12.0
14 27 40.29 +28 33 26.2  12.0
14 27 40.44 -01 24 51.0  12.0
14 28 31.22 -01 24 08.7  12.0
14 27 43.75 -08 25 58.3  12.0
14 27 51.22 -10 34 48.4  12.0
14 27 53.98 -10 34 35.2  12.0
14 28 30.78 -12 34 54.5  12.0
14 27 52.08 -14 49 07.6  12.0
14 28 41.47 -15 02 24.4  12.0
14 28 44.06 -27 33 05.9  12.0
14 28 44.54 -27 32 10.7  12.0
14 28 15.48 -31 30 34.0  12.0
14 27 59.95 -31 31 26.0  12.0
14 28 14.41 -35 08 31.5  12.0
14 28 43.80 -39 58 58.0  20.0
14 28 44.47 +12 56 37.3  12.0
14 29 06.69 +19 50 55.5  12.0
14 27 49.00 +54 24 18.0  12.0
14 29 38.73 -16 22 48.7  12.0
14 29 20.46 -17 05 16.7  12.0
14 28 53.27 -19 45 49.9  12.0
14 29 44.11 -21 43 01.5  12.0
14 30 02.76 -36 23 47.4  12.0
14 29 33.93 +04 40 43.1  20.0
14 29 54.75 +07 19 19.2  20.0
14 30 02.10 +07 15 08.0  20.0
14 26 15.42 +79 46 17.3  12.0
14 30 29.42 -18 30 32.5  12.0
14 29 57.31 -25 49 09.5  12.0
14 29 57.40 -25 45 43.4  12.0
14 30 31.50 -32 12 00.0  12.0
14 30 18.60 -32 50 22.0  12.0
14 32 24.00 -74 27 43.0  12.0
14 31 03.00 +05 38 05.0  12.0
14 30 10.24 +31 12 56.4  20.0
14 30 23.95 +53 04 46.8  12.0
14 30 04.99 +54 58 51.1  12.0
14 29 52.80 +55 02 16.2  12.0
14 29 49.20 +63 10 58.6  12.0
14 30 48.93 -03 34 45.1  12.0
14 31 33.24 -03 45 49.5  12.0
14 31 04.70 -17 54 23.9  12.0
14 31 21.40 -31 41 33.6  12.0
14 31 21.48 -31 41 35.0  12.0
14 31 18.24 -37 02 04.3  12.0
14 31 36.98 +52 27 24.4  12.0
14 32 21.72 -03 53 24.6  12.0
14 31 49.82 -16 36 42.9  12.0
14 32 32.36 -19 13 02.6  12.0
14 32 28.00 -20 47 34.0  12.0
14 32 45.43 -24 47 48.6  12.0
14 33 00.14 -35 19 49.0  12.0
14 32 40.57 -44 10 27.6  20.0
14 32 32.05 +09 16 19.4  20.0
14 33 16.50 +09 17 59.0  12.0
14 33 01.50 +17 03 05.0  12.0
14 32 41.92 +24 55 29.5  12.0
14 32 42.81 +24 56 12.8  12.0
14 32 05.58 +57 55 17.1  20.0
14 29 19.82 +80 42 37.7  12.0
14 33 43.60 -14 37 10.9  20.0
14 32 59.44 -21 32 10.6  12.0
14 33 08.35 -26 59 56.2  12.0
14 33 27.46 -31 41 39.9  20.0
14 33 51.74 +00 37 45.7  12.0
14 33 51.64 +00 37 04.1  12.0
14 34 05.76 +01 36 33.9  12.0
14 34 08.61 +01 36 58.3  12.0
14 34 01.58 +01 35 05.1  12.0
14 33 59.15 +03 46 40.8  20.0
14 34 17.20 +06 22 09.6  20.0
14 32 46.85 +49 27 28.1  20.0
14 34 26.25 -13 04 25.6  12.0
14 34 36.29 -16 56 03.8  12.0
14 34 53.16 -34 23 37.9  12.0
14 34 52.36 +02 36 09.5  12.0
14 34 46.90 +09 28 56.0  12.0
14 34 57.56 +38 04 50.1  12.0
14 34 56.73 +38 04 53.1  12.0
14 33 56.90 +53 23 34.6  12.0
14 34 02.41 +59 06 51.1  12.0
14 32 16.99 +74 49 30.4  12.0
14 34 50.61 -12 10 22.9  12.0
14 35 26.71 -12 16 49.0  12.0
14 35 46.79 -19 23 33.0  12.0
14 34 58.05 -28 18 06.6  20.0
14 35 55.89 -28 23 43.8  12.0
14 35 17.95 -33 55 18.9  12.0
14 35 37.41 +23 44 43.4  12.0
14 35 09.50 +31 31 47.9  12.0
14 35 14.66 +31 40 36.8  12.0
14 35 32.49 +36 00 51.1  12.0
14 35 21.67 +50 51 22.9  12.0
14 35 49.12 -05 16 11.7  12.0
14 35 41.04 -08 21 44.6  12.0
14 35 46.30 -11 41 28.0  12.0
14 35 53.83 -12 25 00.4  12.0
14 36 00.50 -12 39 38.0  12.0
14 35 48.41 -18 02 11.6  12.0
14 35 48.41 -18 02 11.5  12.0
14 36 36.08 -20 22 25.8  12.0
14 36 42.78 -20 25 20.8  12.0
14 35 58.84 -28 24 06.7  12.0
14 36 09.81 -30 59 22.4  12.0
14 37 27.19 +01 43 02.7  12.0
14 37 31.86 +01 43 25.2  20.0
14 36 57.07 +03 24 12.3  20.0
14 36 43.40 +08 07 22.0  12.0
14 36 52.46 +18 00 53.5  12.0
14 37 20.60 -00 33 19.0  12.0
14 37 12.32 -01 53 15.5  20.0
14 37 17.42 -07 53 39.0  12.0
14 37 20.32 -07 53 39.8  12.0
14 37 19.45 -07 53 37.7  30.0
14 37 15.32 -20 16 46.1  12.0
14 37 49.40 -34 52 19.0  12.0
14 37 36.62 +01 45 00.2  12.0
14 37 36.74 +01 45 03.2  12.0
14 37 41.07 +02 17 27.4  20.0
14 38 22.63 +03 40 17.5  12.0
14 38 09.96 +28 21 46.4  12.0
14 36 37.39 +63 19 12.3  12.0
14 38 20.71 -02 39 54.1  12.0
14 38 17.66 -07 46 36.0  12.0
14 37 51.10 -10 25 43.0  12.0
14 38 46.80 -31 59 22.0  12.0
14 38 42.62 -38 40 42.7  12.0
14 38 35.92 -38 39 30.3  12.0
14 38 34.00 -00 05 30.1  12.0
14 38 32.95 +29 33 54.6  12.0
14 38 48.97 +33 50 12.8  12.0
14 38 49.82 +34 15 52.3  12.0
14 37 41.30 +63 40 05.8  12.0
14 38 51.09 -07 14 42.0  12.0
14 38 44.92 -07 14 59.5  12.0
14 38 51.48 -07 14 42.5  12.0
14 39 28.74 -34 54 26.6  12.0
14 39 18.60 -35 29 18.0  12.0
14 39 07.05 -35 59 46.8  12.0
14 39 59.02 -39 22 15.2  12.0
14 39 53.60 -43 30 37.0  20.0
14 39 39.88 +20 15 50.8  12.0
14 39 54.76 +21 50 58.8  12.0
14 39 47.42 +42 34 57.4  12.0
14 40 11.52 -00 17 21.1  20.0
14 39 50.50 -00 41 33.0  12.0
14 39 58.36 -10 09 38.6  12.0
14 40 33.77 -10 15 07.3  12.0
14 40 04.05 -15 04 43.8  12.0
14 40 04.55 -15 06 07.7  12.0
14 40 11.60 -17 29 47.0  12.0
14 40 34.61 -18 27 07.5  12.0
14 40 38.74 -18 27 09.7  12.0
14 40 36.24 -24 58 29.8  12.0
14 40 50.55 -31 28 20.2  20.0
14 40 34.60 -37 05 36.0  20.0
14 40 47.90 -38 42 22.0  12.0
14 41 02.59 +35 30 44.3  12.0
14 39 47.70 +54 37 31.0  12.0
14 39 49.12 +63 14 11.4  12.0
14 36 35.45 +80 03 15.2  12.0
14 40 56.39 -00 19 05.4  20.0
14 40 45.87 -10 23 30.5  12.0
14 41 18.96 -12 54 31.7  12.0
14 41 50.17 -23 21 59.0  12.0
14 41 03.88 -25 05 21.2  12.0
14 41 24.38 -27 48 03.4  12.0
14 41 27.40 -27 48 03.8  12.0
14 41 21.02 -27 48 00.2  12.0
14 41 21.60 -33 04 23.0  12.0
14 41 48.72 -37 24 06.2  12.0
14 41 33.64 -37 56 07.3  12.0
14 41 52.05 -37 24 22.4  12.0
14 41 33.72 -37 54 54.2  12.0
14 42 00.20 -60 30 35.0  12.0
14 40 05.47 +66 58 55.1  12.0
14 39 58.98 +68 25 31.4  12.0
14 42 29.10 -12 29 24.6  12.0
14 42 23.87 -17 15 10.0  20.0
14 42 02.30 -26 37 13.0  20.0
14 42 34.50 -33 12 01.0  12.0
14 42 18.02 -34 14 46.1  12.0
14 43 01.92 +16 07 02.1  12.0
14 43 08.61 -01 17 17.3  12.0
14 43 36.73 -11 41 30.0  12.0
14 43 17.30 -12 21 05.0  12.0
14 43 03.81 -22 49 56.3  12.0
14 43 26.70 -22 51 09.0  30.0
14 43 27.76 -26 05 01.7  12.0
14 43 51.21 -27 49 32.1  12.0
14 43 05.41 -28 44 44.3  12.0
14 43 06.30 -32 31 31.0  12.0
14 43 28.50 -32 43 24.0  12.0
14 43 14.70 -33 00 12.0  12.0
14 43 32.48 -39 12 01.1  20.0
14 43 56.27 -39 12 57.5  20.0
14 43 52.80 -42 20 17.0  20.0
14 43 08.32 +49 57 39.1  12.0
14 42 27.67 +63 22 35.6  12.0
14 42 17.11 +63 20 28.1  12.0
14 44 32.79 -10 30 19.2  12.0
14 44 22.45 -18 31 26.7  12.0
14 44 26.68 -24 51 05.9  12.0
14 43 59.20 -27 52 08.8  12.0
14 44 39.38 -28 49 59.5  12.0
14 44 37.60 -30 11 49.7  12.0
14 45 09.80 -60 26 18.0  12.0
14 45 27.64 +00 42 46.1  12.0
14 44 45.96 +05 52 16.5  12.0
14 45 16.48 +09 58 36.3  12.0
14 44 25.03 +14 00 04.2  12.0
14 44 29.08 +14 00 45.0  12.0
14 45 01.84 +16 49 19.7  12.0
14 45 05.08 +16 49 24.6  12.0
14 44 17.95 +20 38 27.1  12.0
14 44 31.03 +30 22 16.8  12.0
14 44 59.40 +36 05 49.4  12.0
14 44 09.86 +41 47 39.4  12.0
14 44 04.56 +41 48 04.3  12.0
14 44 50.08 +43 58 06.8  12.0
14 44 48.84 +43 57 17.9  12.0
14 43 34.34 +54 43 56.5  12.0
14 45 25.76 -13 59 03.0  12.0
14 45 09.05 -20 52 13.8  20.0
14 45 10.98 -20 54 48.8  20.0
14 45 19.20 -35 23 58.0  12.0
14 45 11.80 -35 43 59.0  12.0
14 46 01.24 -36 23 40.8  12.0
14 45 16.00 -42 23 36.0  20.0
14 46 08.42 +04 12 39.6  12.0
14 46 19.92 +05 07 50.4  12.0
14 46 16.08 +05 07 31.5  12.0
14 45 27.07 +09 57 03.7  12.0
14 45 57.81 +12 22 23.4  12.0
14 46 03.00 +12 23 02.4  12.0
14 45 57.82 +17 38 28.6  20.0
14 45 32.49 +26 23 51.4  12.0
14 45 12.74 +55 23 46.2  12.0
14 44 33.79 +56 35 57.7  12.0
14 45 57.43 -03 30 49.8  12.0
14 45 39.14 -03 32 56.3  12.0
14 46 35.04 -08 45 54.3  12.0
14 46 35.73 -08 45 45.5  12.0
14 46 37.80 -08 46 02.8  12.0
14 45 56.21 -13 50 29.7  12.0
14 46 44.9  -18 29 22.5  12.0
14 46 25.30 -19 23 25.0  30.0
14 46 24.50 -19 24 33.9  12.0
14 45 53.61 -24 28 50.2  12.0
14 47 30.22 -58 06 16.9  12.0
14 47 29.77 -58 06 42.7  12.0
14 46 31.41 +07 29 01.3  12.0
14 47 16.32 +08 28 42.2  12.0
14 46 21.00 +25 16 55.3  12.0
14 46 23.64 +41 33 15.0  12.0
14 46 31.70 +41 33 26.3  12.0
14 47 31.05 -05 44 26.5  12.0
14 47 19.67 -11 33 47.3  12.0
14 47 41.24 -11 43 37.0  12.0
14 47 37.01 -12 28 06.0  12.0
14 47 05.06 -21 42 15.7  12.0
14 46 58.88 -22 36 23.7  12.0
14 47 44.18 -22 39 56.0  12.0
14 47 44.49 -22 39 56.9  12.0
14 47 33.48 -28 46 31.3  12.0
14 47 54.43 -30 16 45.6  12.0
14 47 20.10 -32 02 49.0  12.0
14 47 26.80 -32 45 18.0  12.0
14 47 08.50 -33 36 31.0  12.0
14 47 09.21 -33 52 46.5  12.0
14 48 04.39 +14 47 11.5  12.0
14 48 08.30 +16 34 37.8  12.0
14 48 08.66 +16 34 39.6  12.0
14 47 44.49 +16 36 05.6  12.0
14 47 49.89 +16 35 13.8  12.0
14 47 31.22 +33 06 05.4  20.0
14 47 09.98 +37 22 26.0  12.0
14 46 32.40 +62 57 13.0  12.0
14 44 56.98 +75 00 43.8  12.0
14 47 43.34 -11 40 57.1  12.0
14 48 53.08 -25 10 51.9  12.0
14 48 14.00 -28 04 43.0  12.0
14 48 40.30 +00 18 13.0  20.0
14 48 46.36 +03 57 52.9  20.0
14 48 43.05 +17 33 42.4  12.0
14 48 50.30 +20 25 34.0  12.0
14 48 27.81 +27 33 18.9  12.0
14 48 32.92 +43 52 54.5  12.0
14 48 30.93 +43 52 11.4  12.0
14 47 07.07 +65 31 35.5  12.0
14 49 41.66 +04 10 39.2  12.0
14 50 19.99 +15 10 45.4  12.0
14 49 20.95 +21 04 59.9  12.0
14 49 00.65 +40 01 15.1  20.0
14 50 03.55 -24 14 32.3  12.0
14 50 27.31 -24 15 09.5  12.0
14 50 38.73 -24 09 29.0  12.0
14 50 01.82 -28 54 09.3  12.0
14 50 41.83 -28 57 25.5  12.0
14 49 21.60 +63 16 14.2  20.0
14 48 40.87 +70 18 20.3  12.0
14 51 18.07 -10 48 26.6  12.0
14 51 00.16 -21 23 12.0  12.0
14 51 10.46 -21 25 28.8  12.0
14 51 17.10 -33 22 17.0  12.0
14 51 33.16 -35 02 03.5  12.0
14 52 08.00 -42 46 41.0  20.0
14 51 59.92 +00 32 41.5  12.0
14 52 22.53 +02 12 09.4  12.0
14 51 38.79 +14 14 02.9  12.0
14 52 41.71 -13 11 02.2  12.0
14 52 28.69 -13 11 42.3  12.0
14 52 42.19 -13 10 59.9  12.0
14 52 29.28 -13 11 38.1  12.0
14 52 49.70 -23 20 31.0  30.0
14 52 22.87 +17 07 17.7  20.0
14 53 06.00 +19 17 41.3  12.0
14 53 02.80 +33 09 22.0  12.0
14 52 05.90 +38 57 39.0  12.0
14 52 40.63 +43 08 16.6  12.0
14 51 43.65 +54 04 25.6  12.0
14 51 50.06 +55 32 01.7  12.0
14 52 52.80 -12 39 58.0  12.0
14 53 42.96 -13 27 35.7  12.0
14 53 21.64 -24 23 59.9  12.0
14 53 25.90 -24 24 30.0  30.0
14 53 24.84 -24 23 28.3  12.0
14 53 27.74 -39 46 05.2  12.0
14 53 57.65 +03 32 40.1  20.0
14 53 38.47 +03 59 33.5  12.0
14 54 16.08 +04 38 21.9  12.0
14 54 16.89 +04 38 42.5  12.0
14 53 58.94 +04 40 24.4  12.0
14 54 08.35 +11 37 30.4  12.0
14 53 33.48 +18 53 58.9  12.0
14 53 33.33 +18 54 02.2  12.0
14 52 44.30 +64 28 43.0  12.0
14 52 01.03 +68 30 06.5  12.0
14 54 23.80 -19 25 00.8  12.0
14 54 27.40 -36 40 23.0  20.0
14 54 26.49 -36 38 57.4  12.0
14 54 37.39 -38 24 21.2  12.0
14 54 40.99 +00 17 40.7  12.0
14 54 36.84 +00 16 23.3  12.0
14 55 09.63 +06 27 03.8  12.0
14 55 08.01 +14 12 30.3  12.0
14 54 23.47 +16 21 18.7  20.0
14 54 25.00 +16 23 32.0  12.0
14 55 01.29 -04 21 46.5  12.0
14 55 01.43 -04 20 22.5  12.0
14 55 01.46 -04 20 17.0  12.0
14 55 36.09 -09 57 12.4  12.0
14 55 29.39 -33 03 36.0  12.0
14 56 13.10 -51 56 35.0  12.0
14 56 46.42 -62 43 43.7  12.0
14 56 52.00 -62 43 57.3  12.0
14 55 50.66 +35 09 41.0  12.0
14 53 42.42 +69 27 34.0  20.0
14 56 11.99 -10 38 10.7  12.0
14 56 10.08 -10 45 11.7  12.0
14 56 27.78 -24 14 48.9  12.0
14 56 54.96 -30 24 48.6  12.0
14 56 55.63 -30 24 56.5  12.0
14 56 01.24 -31 18 58.7  12.0
14 56 02.92 -31 15 49.0  12.0
14 56 28.63 +13 02 41.5  12.0
14 56 51.81 +24 15 16.9  12.0
14 57 00.69 +24 37 01.8  20.0
14 56 21.98 +26 35 54.9  12.0
14 56 19.58 +26 36 59.4  12.0
14 56 04.85 +47 27 12.5  20.0
14 55 50.97 +47 40 55.9  12.0
14 54 50.40 +68 10 30.0  12.0
14 57 11.50 -03 39 34.0  20.0
14 57 41.19 -12 50 28.8  12.0
14 57 19.20 -24 18 48.0  30.0
14 57 24.90 -35 38 48.0  20.0
14 57 56.83 +11 44 20.8  12.0
14 58 05.30 +14 34 09.8  12.0
14 57 48.62 +25 06 33.5  12.0
14 57 53.90 +28 32 16.0  12.0
14 53 44.19 +80 16 27.7  12.0
14 58 22.70 -01 05 27.8  20.0
14 58 36.63 -11 47 36.0  12.0
14 58 34.15 -15 50 49.4  12.0
14 57 54.68 -21 24 59.7  12.0
14 58 09.62 -28 59 09.5  12.0
14 58 16.22 -35 24 27.7  12.0
14 59 02.02 -38 04 34.5  12.0
14 59 23.09 -62 50 04.8  12.0
14 58 34.70 +14 10 02.7  12.0
14 58 34.20 +18 30 55.9  12.0
14 58 01.99 +48 33 03.8  12.0
14 59 08.90 -16 45 42.1  12.0
14 59 18.88 -27 49 10.1  12.0
14 59 12.30 -36 55 08.0  20.0
14 59 13.27 -38 01 21.4  12.0
15 00 35.60 -58 58 04.1  12.0
14 59 26.12 +44 40 55.5  20.0
15 00 35.60 -13 17 24.0  12.0
15 00 14.00 -13 27 37.0  12.0
15 00 33.17 -21 49 37.0  12.0
15 01 02.06 -33 10 35.7  12.0
15 00 41.00 -44 11 46.0  20.0
15 00 32.90 -44 19 28.0  20.0
15 01 21.29 -58 27 27.0  12.0
15 01 50.28 -66 41 26.9  12.0
15 00 24.18 +20 12 39.8  20.0
15 00 30.02 +43 09 51.5  12.0
15 00 36.62 +46 49 40.3  12.0
14 59 48.04 +51 33 56.8  12.0
14 59 32.49 +54 40 31.1  12.0
14 59 38.23 +54 40 18.1  12.0
15 01 19.96 -07 51 06.5  12.0
15 01 13.00 -19 54 39.0  30.0
15 01 03.11 -21 42 23.0  12.0
15 01 07.75 -31 16 44.9  12.0
15 02 06.00 +05 25 40.0  12.0
15 02 07.82 +05 24 22.1  12.0
15 01 56.02 +07 52 05.0  20.0
15 02 00.43 +13 11 56.5  12.0
15 02 15.09 +13 13 44.4  12.0
15 01 19.05 +37 27 43.7  12.0
15 00 04.94 +64 28 11.6  12.0
15 01 52.34 -04 05 37.3  12.0
15 02 18.84 -08 53 51.1  12.0
15 01 55.32 -20 58 05.5  12.0
15 02 30.24 -23 50 24.3  12.0
15 02 43.55 -27 09 02.9  12.0
15 02 49.00 -31 40 08.0  12.0
15 02 28.68 -34 48 14.8  12.0
15 02 27.69 -34 48 40.2  12.0
15 02 58.41 -36 04 49.6  12.0
15 02 22.40 -42 06 09.0  20.0
15 03 32.70 -57 39 56.0  12.0
15 03 06.30 -58 35 56.0  12.0
15 02 59.64 +05 54 47.4  12.0
15 03 08.25 +12 37 01.8  12.0
15 03 01.72 +18 20 23.5  12.0
15 02 34.75 +37 53 54.0  12.0
15 02 28.99 +39 47 28.1  12.0
15 01 35.40 +56 57 47.0  12.0
15 00 05.02 +74 06 01.8  12.0
15 00 08.95 +75 18 52.0  12.0
15 02 45.91 -03 11 27.1  12.0
15 03 37.32 -14 57 48.8  12.0
15 03 32.70 -15 29 37.9  12.0
15 03 44.10 -35 37 42.0  12.0
15 04 22.75 +09 29 20.4  12.0
15 03 29.52 +10 33 31.4  12.0
15 03 58.56 +12 30 25.2  12.0
15 03 47.23 +12 31 38.5  12.0
15 03 51.91 +12 28 15.0  12.0
15 03 42.35 +13 16 49.9  12.0
15 03 16.45 +36 09 26.3  20.0
15 03 06.72 +45 30 06.7  12.0
15 02 57.90 +61 00 45.0  12.0
15 04 35.20 -06 42 01.4  12.0
15 03 49.11 -15 19 16.6  12.0
15 04 06.44 -22 21 33.0  12.0
15 04 53.78 -58 53 34.6  12.0
15 05 06.52 +03 47 12.2  12.0
15 04 32.49 +09 28 52.4  12.0
15 04 58.98 +25 59 49.0  12.0
15 04 55.16 +26 02 50.0  12.0
15 04 29.32 +33 43 50.0  12.0
15 05 05.68 -06 25 21.6  12.0
15 05 29.50 -12 20 08.0  12.0
15 05 21.09 -32 53 11.8  20.0
15 05 59.17 -55 59 16.2  12.0
15 04 26.11 +68 54 32.9  12.0
15 04 05.15 +68 57 18.2  12.0
15 03 06.50 +74 21 34.1  12.0
15 05 39.24 -03 56 11.3  12.0
15 06 45.64 -22 47 51.8  12.0
15 06 22.58 -32 35 27.6  12.0
15 06 38.35 -39 20 21.3  12.0
15 06 53.61 -39 19 14.5  12.0
15 07 00.69 +07 13 23.2  12.0
15 07 21.82 +08 30 39.1  20.0
15 07 09.40 +16 07 11.5  12.0
15 06 44.49 +34 28 23.2  20.0
15 05 57.76 +37 02 03.5  12.0
15 05 49.32 +59 02 52.4  12.0
15 01 44.82 +80 32 04.7  12.0
15 06 53.16 -06 09 44.1  12.0
15 06 51.50 -06 10 22.8  12.0
15 06 46.10 -10 41 46.0  12.0
15 06 52.84 -16 37 54.1  12.0
15 07 15.93 -22 25 27.6  12.0
15 08 01.17 -31 07 31.4  12.0
15 07 27.72 -32 17 23.5  12.0
15 07 31.63 -32 17 56.1  12.0
15 08 28.10 +01 01 59.0  12.0
15 07 41.97 +12 08 04.4  12.0
15 07 40.53 +36 40 08.8  12.0
15 08 07.54 -13 53 04.1  12.0
15 08 31.56 -20 15 29.4  12.0
15 08 39.09 -31 37 59.8  12.0
15 08 34.65 -31 37 49.9  12.0
15 09 11.20 -57 58 05.0  12.0
15 09 16.15 +09 48 47.5  20.0
15 08 39.33 +18 58 59.2  12.0
15 08 48.91 +28 50 06.8  12.0
15 08 46.75 +41 27 58.7  12.0
15 08 04.77 +48 58 29.9  12.0
15 07 44.68 +57 56 43.7  12.0
15 07 57.38 +62 13 34.8  12.0
15 04 42.50 +80 22 26.5  12.0
15 09 20.32 -01 54 39.8  12.0
15 09 21.07 -01 54 32.5  12.0
15 09 27.63 -08 50 29.8  12.0
15 10 24.41 -57 55 16.7  12.0
15 09 59.38 +03 00 10.8  20.0
15 09 39.43 +08 44 56.0  12.0
15 10 02.35 +23 22 05.1  12.0
15 09 14.04 +35 35 29.2  12.0
15 09 47.35 +40 07 14.4  12.0
15 08 54.02 +50 38 51.9  12.0
15 09 22.87 +53 18 37.6  12.0
15 08 19.20 +59 41 57.7  12.0
15 10 37.08 -17 14 54.8  12.0
15 10 21.50 -22 49 43.4  12.0
15 11 01.27 +00 14 37.5  12.0
15 11 32.00 +00 35 55.0  20.0
15 11 02.47 +00 14 24.4  12.0
15 10 56.10 +05 44 41.6  20.0
15 11 26.52 +06 20 56.8  20.0
15 10 57.03 +07 51 24.8  12.0
15 11 04.00 +07 52 24.7  12.0
15 10 56.73 +07 51 21.2  12.0
15 11 02.16 +07 50 49.5  12.0
15 11 09.74 +18 01 47.1  12.0
15 11 03.55 +18 05 57.8  12.0
15 11 03.55 +18 05 57.8  12.0
15 10 39.40 +20 19 05.4  12.0
15 10 22.08 +30 22 27.0  12.0
15 10 20.80 +37 45 55.7  12.0
15 10 08.73 +37 50 03.7  12.0
15 10 09.43 +37 49 35.8  12.0
15 08 01.40 +72 26 41.0  12.0
15 10 46.68 -07 36 49.0  12.0
15 11 40.85 -10 44 59.4  12.0
15 11 39.70 -11 10 58.0  20.0
15 11 05.83 -17 21 16.7  12.0
15 11 54.71 -23 33 13.7  12.0
15 10 59.30 -25 38 49.3  12.0
15 11 54.76 -30 45 12.2  12.0
15 12 26.50 +01 21 05.0  20.0
15 11 39.24 +01 29 31.5  12.0
15 11 45.72 +21 08 03.3  12.0
15 12 01.20 +26 24 48.3  20.0
15 10 55.46 +47 16 07.0  12.0
15 08 31.50 +75 28 45.6  12.0
15 11 42.74 -03 47 41.7  12.0
15 11 43.80 -10 43 50.0  30.0
15 12 24.25 -12 25 33.5  12.0
15 12 04.75 -13 28 32.3  12.0
15 13 04.00 -35 58 48.7  12.0
15 12 55.77 -37 55 53.9  12.0
15 12 32.59 +14 56 36.3  12.0
15 12 21.35 +45 40 59.7  12.0
15 12 26.64 +45 40 24.8  12.0
15 12 13.56 +45 41 37.3  12.0
15 11 57.16 +51 01 20.4  12.0
15 10 20.50 +70 46 09.0  20.0
15 12 59.52 -18 22 48.6  12.0
15 13 30.93 -20 40 30.3  20.0
15 13 05.60 -22 57 59.0  30.0
15 13 49.10 -56 24 46.0  12.0
15 13 55.72 +04 20 56.6  12.0
15 13 49.24 +06 06 37.1  12.0
15 14 03.57 +22 23 30.7  12.0
15 13 50.50 +24 11 54.0  12.0
15 13 41.00 +26 07 39.0  12.0
15 14 04.20 +30 08 46.6  20.0
15 13 22.00 +47 22 02.0  12.0
15 12 56.83 +49 35 09.8  12.0
15 12 10.27 +61 55 17.0  12.0
15 12 15.72 +61 56 09.4  12.0
15 12 06.15 +66 19 11.9  12.0
15 03 19.04 +85 42 32.4  12.0
15 02 08.46 +86 08 12.6  12.0
15 14 46.62 -16 43 04.8  12.0
15 14 50.20 -29 54 54.7  12.0
15 15 25.10 +04 21 46.0  12.0
15 15 23.84 +10 18 28.7  12.0
15 14 14.49 +23 27 22.8  12.0
15 14 05.80 +45 51 45.1  12.0
15 13 02.68 +62 32 44.3  12.0
15 07 52.20 +83 20 31.2  12.0
15 15 34.84 -05 32 17.5  12.0
15 15 32.60 -05 33 15.0  12.0
15 15 32.52 -05 33 20.1  12.0
15 15 37.16 -19 38 38.9  12.0
15 15 42.82 -19 40 22.0  12.0
15 15 30.30 -21 43 53.5  12.0
15 15 05.50 -22 25 48.0  30.0
15 14 56.39 -24 27 24.7  12.0
15 16 10.84 +10 30 34.8  12.0
15 16 01.48 +30 08 26.9  12.0
15 15 05.01 +42 12 35.4  12.0
15 15 05.25 +42 12 35.0  12.0
15 14 16.84 +58 57 47.6  12.0
15 16 17.87 -10 57 25.2  12.0
15 16 06.32 -10 56 35.1  12.0
15 16 34.52 -15 12 28.7  12.0
15 16 24.69 -19 55 43.8  12.0
15 16 30.36 -35 51 57.4  12.0
15 16 54.30 -36 23 35.0  12.0
15 16 44.10 -38 18 58.4  20.0
15 16 51.10 -45 38 52.0  12.0
15 16 56.14 +05 17 50.4  12.0
15 16 57.70 +05 18 47.0  12.0
15 17 01.58 +07 09 59.8  20.0
15 16 09.14 +52 05 46.8  12.0
15 15 53.68 +56 19 43.8  12.0
15 17 09.07 -08 50 27.0  20.0
15 17 20.24 -12 19 36.6  12.0
15 17 43.58 -13 23 10.6  12.0
15 17 01.53 -14 08 08.0  12.0
15 16 59.54 -14 07 44.1  12.0
15 17 23.75 -16 40 48.1  12.0
15 17 24.45 -16 42 49.2  12.0
15 17 22.10 -17 02 29.7  12.0
15 17 24.44 -16 42 48.9  12.0
15 16 56.53 -17 48 21.7  12.0
15 17 50.90 +09 59 41.0  12.0
15 18 05.13 +19 42 44.8  12.0
15 17 31.58 +24 06 09.3  12.0
15 17 53.08 +26 48 43.2  12.0
15 17 23.61 +29 55 29.5  12.0
15 17 08.85 +51 35 33.5  12.0
15 15 38.60 +66 52 28.1  12.0
15 17 55.53 -12 15 05.9  12.0
15 18 04.15 -13 20 35.8  12.0
15 18 00.72 -13 24 40.9  12.0
15 17 49.07 -16 46 10.5  12.0
15 18 35.4  -24 04 11.0  12.0
15 18 36.70 -24 05 38.0  12.0
15 18 56.05 +01 20 49.7  12.0
15 18 06.12 +42 44 44.5  12.0
15 18 53.47 -10 09 52.3  12.0
15 19 02.90 -10 09 28.5  12.0
15 18 49.22 -10 13 38.9  12.0
15 19 26.21 -17 16 01.9  12.0
15 19 34.51 -32 01 15.2  12.0
15 19 22.92 -31 59 51.1  12.0
15 19 27.55 -32 39 53.7  12.0
15 19 40.34 -32 40 18.9  12.0
15 19 48.50 -39 35 53.0  12.0
15 20 07.17 +06 25 14.3  12.0
15 19 33.79 +38 44 57.8  12.0
15 18 49.08 +60 41 49.3  12.0
15 18 29.92 +60 40 17.8  12.0
15 20 04.39 -28 33 52.2  12.0
15 21 01.04 -29 47 31.6  12.0
15 21 27.93 +01 57 06.8  12.0
15 20 30.09 +15 26 14.9  12.0
15 21 16.44 +15 12 10.4  12.0
15 20 40.11 +15 28 21.1  12.0
15 19 36.69 +53 42 58.3  12.0
15 21 04.56 -11 48 49.8  12.0
15 21 02.52 -12 44 50.6  12.0
15 21 33.07 -13 05 30.2  20.0
15 21 19.77 -13 24 24.7  12.0
15 21 46.08 -19 20 31.2  12.0
15 21 47.51 -24 36 30.9  12.0
15 21 49.76 -29 42 48.2  12.0
15 21 10.46 -33 00 30.0  12.0
15 21 12.00 -32 59 24.9  12.0
15 21 55.50 +01 44 55.3  20.0
15 21 56.03 +05 04 14.2  20.0
15 22 15.74 +10 12 54.2  12.0
15 22 12.48 +10 41 16.0  12.0
15 21 26.71 +15 09 30.4  12.0
15 21 28.94 +15 11 41.6  12.0
15 21 34.33 +30 43 14.4  12.0
15 20 52.24 +48 39 38.3  12.0
15 21 02.13 +51 06 06.7  12.0
15 21 25.89 +51 03 57.7  12.0
15 19 57.50 +65 43 24.7  12.0
15 19 52.70 +65 44 33.7  12.0
15 22 03.60 -07 13 26.2  20.0
15 22 15.57 -14 17 00.0  12.0
15 22 18.20 -16 08 01.0  30.0
15 21 57.55 -19 18 23.2  12.0
15 22 15.04 -33 35 20.4  12.0
15 23 42.10 -57 08 59.0  12.0
15 22 45.62 +06 25 58.5  12.0
15 22 53.41 +07 21 07.4  20.0
15 23 21.74 +13 32 29.1  12.0
15 22 19.72 +21 19 57.2  12.0
15 21 15.86 +59 45 19.2  12.0
15 20 30.09 +67 30 30.8  12.0
15 22 46.46 -05 04 05.6  12.0
15 22 54.88 -05 07 19.6  12.0
15 46 43.40 -12 52 06.1  12.0
15 24 19.62 +10 38 00.7  20.0
15 23 56.92 +10 55 36.0  12.0
15 23 09.26 +41 56 27.0  12.0
15 22 57.80 +48 31 55.0  12.0
15 23 22.02 +53 49 25.1  20.0
15 23 58.22 -04 08 57.9  12.0
15 24 35.06 -07 43 23.4  12.0
15 24 34.82 -07 42 31.8  12.0
15 24 46.22 -17 35 46.7  12.0
15 24 35.49 -35 26 23.5  12.0
15 25 47.55 -57 09 04.6  12.0
15 24 31.46 +04 56 05.0  12.0
15 25 14.40 +12 52 46.0  12.0
15 25 08.20 +12 53 23.1  12.0
15 24 05.64 +54 28 18.4  20.0
15 23 03.38 +69 51 32.7  12.0
15 25 56.70 -25 20 36.0  30.0
15 25 27.93 -36 08 51.1  12.0
15 25 29.63 -36 09 02.1  12.0
15 25 04.57 -36 11 06.7  12.0
15 25 43.48 -37 31 57.6  12.0
15 25 47.35 -37 32 42.3  12.0
15 26 18.41 -45 02 41.8  12.0
15 25 59.76 +05 10 21.1  12.0
15 25 39.19 +15 57 58.0  12.0
15 26 30.90 -01 53 60.0  20.0
15 26 33.64 -03 38 09.3  12.0
15 26 31.58 -03 36 13.6  12.0
15 26 41.12 -27 47 39.5  12.0
15 26 40.60 -27 47 41.6  12.0
15 27 00.86 -30 00 34.3  12.0
15 26 34.46 -38 06 14.4  12.0
15 26 42.00 +00 53 29.8  12.0
15 26 31.87 +14 45 01.6  12.0
15 26 17.95 +17 00 15.9  12.0
15 26 07.98 +41 40 33.9  20.0
15 26 40.82 -03 36 53.7  12.0
15 27 14.27 -14 23 27.3  12.0
15 27 01.19 -20 18 36.8  12.0
15 27 34.56 -29 35 14.6  12.0
15 27 49.10 +05 43 13.0  12.0
15 27 32.64 +11 54 31.4  12.0
15 27 45.21 +16 56 36.0  12.0
15 27 44.41 +28 55 06.7  20.0
15 28 06.96 -00 22 57.8  12.0
15 28 22.03 -02 13 18.9  12.0
15 27 36.12 -04 32 31.6  12.0
15 28 04.53 -10 10 21.7  12.0
15 28 16.77 -28 58 19.7  30.0
15 29 09.31 +17 13 24.3  12.0
15 27 45.76 +42 21 26.0  12.0
15 28 02.76 +42 18 02.6  12.0
15 29 35.18 -20 44 13.0  12.0
15 29 46.35 -27 53 54.2  12.0
15 29 33.48 -33 46 35.6  12.0
15 30 15.21 -38 06 55.6  12.0
15 30 14.70 -42 31 57.0  20.0
15 29 52.15 -00 03 35.0  12.0
15 29 39.43 +00 01 37.7  12.0
15 30 22.82 +06 44 02.9  12.0
15 30 00.84 +12 59 21.5  20.0
15 29 46.51 +15 39 48.1  12.0
15 30 10.58 +23 16 17.6  20.0
15 29 43.20 +30 42 16.0  20.0
15 29 55.68 +34 49 30.5  12.0
15 29 10.24 +45 38 27.3  12.0
15 28 54.38 +51 21 26.0  12.0
15 30 16.40 -20 13 59.9  12.0
15 30 21.30 -20 50 51.0  12.0
15 30 32.74 -24 27 48.9  12.0
15 31 34.40 -56 10 16.5  12.0
15 31 47.20 -56 30 04.0  12.0
15 30 54.50 +01 07 08.2  12.0
15 30 49.03 +27 21 28.2  12.0
15 30 40.94 +33 54 06.3  12.0
15 30 46.13 -02 49 46.3  20.0
15 30 50.56 -08 58 07.1  12.0
15 31 26.23 -09 22 59.8  12.0
15 31 34.59 -14 30 26.2  12.0
15 31 23.10 -16 59 49.0  30.0
15 31 42.30 -26 19 33.9  12.0
15 31 04.12 -27 56 33.4  12.0
15 31 59.11 -29 29 59.6  12.0
15 31 57.76 -29 30 49.7  12.0
15 31 25.24 -34 55 54.7  12.0
15 31 27.43 -34 56 29.0  12.0
15 32 06.43 +03 41 58.3  12.0
15 32 07.00 +03 42 04.5  12.0
15 31 49.80 +22 25 05.4  12.0
15 31 51.33 +24 02 36.8  12.0
15 31 50.62 +24 02 42.0  12.0
15 31 35.57 +24 05 59.3  12.0
15 31 46.96 +24 00 03.5  12.0
15 31 25.70 +35 33 40.0  12.0
15 31 40.99 +40 48 18.0  12.0
15 30 48.14 +52 11 25.6  12.0
15 31 04.24 +58 43 48.9  12.0
15 27 49.98 +78 50 55.2  12.0
15 32 13.39 -14 03 43.0  12.0
15 32 02.10 -16 50 39.0  30.0
15 32 28.89 -32 09 23.1  12.0
15 32 30.31 -38 18 28.0  12.0
15 33 18.60 +15 13 39.9  12.0
15 33 14.47 +15 16 41.4  12.0
15 32 34.20 +20 06 39.2  12.0
15 32 46.58 +20 48 18.3  12.0
15 32 28.60 +24 15 29.2  12.0
15 32 44.74 +28 03 46.7  12.0
15 31 54.48 +40 47 14.8  12.0
15 33 20.71 -08 42 01.9  20.0
15 33 43.70 -16 01 08.0  30.0
15 33 12.55 -18 40 44.9  12.0
15 33 52.77 -33 37 23.7  12.0
15 33 53.59 -33 36 40.2  12.0
15 33 19.75 -37 44 32.1  12.0
15 34 19.08 +07 10 26.8  12.0
15 33 40.56 +35 44 40.3  12.0
15 32 50.61 +44 32 16.0  12.0
15 31 58.25 +69 56 37.2  12.0
15 33 59.71 -05 12 51.7  12.0
15 34 20.92 -13 26 19.8  12.0
15 34 07.87 -18 27 39.8  12.0
15 34 35.08 -22 16 56.4  12.0
15 34 37.61 -26 01 08.2  12.0
15 37 10.50 -71 54 56.0  12.0
15 34 32.40 +15 11 37.7  20.0
15 34 46.17 +19 18 10.5  12.0
15 31 39.00 +74 02 27.3  12.0
15 30 52.71 +78 44 45.3  12.0
15 35 33.04 -00 11 24.5  12.0
15 35 34.96 -08 19 44.0  12.0
15 35 31.20 -08 20 11.2  12.0
15 35 06.04 -12 43 38.9  12.0
15 35 05.84 -20 10 03.8  12.0
15 35 22.15 -20 51 18.0  12.0
15 35 17.64 -26 45 47.9  12.0
15 36 09.93 -35 33 06.9  12.0
15 36 11.92 +13 12 35.0  12.0
15 35 19.92 +27 53 02.1  12.0
15 35 06.76 +41 43 17.9  12.0
15 35 02.60 +55 36 52.0  12.0
15 35 33.07 -00 11 23.5  12.0
15 36 17.28 -21 31 08.9  12.0
15 36 36.31 +08 57 55.4  12.0
15 36 31.70 +16 36 26.3  20.0
15 36 59.06 +26 47 16.7  12.0
15 36 17.13 +46 27 33.0  12.0
15 34 44.28 +65 03 18.6  12.0
15 37 24.79 -23 17 07.7  12.0
15 37 47.85 +02 53 23.1  12.0
15 37 36.14 +02 55 02.8  12.0
15 38 01.73 +12 20 35.1  20.0
15 37 06.62 +26 48 41.4  12.0
15 37 14.28 +36 35 11.2  12.0
15 30 49.10 +82 51 05.7  12.0
15 38 07.03 -05 44 38.5  12.0
15 38 08.50 -13 03 17.9  12.0
15 38 30.52 -14 26 20.1  12.0
15 38 17.00 -17 45 40.0  30.0
15 38 16.71 -17 46 09.7  12.0
15 38 06.32 -23 22 31.6  12.0
15 38 31.00 -25 08 12.0  12.0
15 38 19.70 -37 58 26.8  12.0
15 39 08.41 -46 44 51.0  12.0
15 39 04.95 -48 58 02.1  12.0
15 39 02.01 -02 11 46.6  12.0
15 39 25.35 -13 08 55.6  12.0
15 39 32.63 -17 20 13.6  12.0
15 39 37.00 -19 43 28.8  12.0
15 39 31.13 -19 48 24.7  12.0
15 39 25.71 -24 59 32.9  12.0
15 39 16.39 -27 49 10.5  12.0
15 39 39.30 -46 43 22.0  12.0
15 38 45.64 +46 30 25.1  12.0
15 38 46.46 +50 51 42.6  12.0
15 38 36.02 +55 25 40.9  12.0
15 40 30.16 -05 14 35.9  12.0
15 40 15.24 -14 53 42.6  12.0
15 40 44.21 -14 55 29.1  12.0
15 40 58.40 -55 08 14.0  12.0
15 41 11.72 +00 50 26.2  20.0
15 41 05.01 +18 05 44.8  12.0
15 39 58.45 +48 35 37.9  20.0
15 41 06.28 -23 27 26.3  12.0
15 41 07.60 -23 27 43.0  30.0
15 41 30.59 -25 33 06.0  12.0
15 41 29.89 -25 36 16.0  12.0
15 41 31.90 -27 07 37.1  20.0
15 41 59.70 -56 36 28.0  12.0
15 42 38.50 -59 14 11.6  12.0
15 42 26.19 +04 29 50.5  20.0
15 41 27.30 +34 10 40.3  20.0
15 40 57.07 +44 56 08.9  12.0
15 41 09.31 +44 56 31.5  12.0
15 39 46.10 +66 06 24.9  12.0
15 39 47.61 +66 06 24.9  12.0
15 42 04.74 -18 03 40.3  12.0
15 43 17.42 +02 35 51.1  12.0
15 43 17.42 +02 35 51.1  12.0
15 42 23.01 +43 59 13.7  12.0
15 41 45.80 +60 15 51.0  12.0
15 41 07.30 +61 02 08.0  12.0
15 43 35.56 -21 39 25.8  12.0
15 43 34.00 -21 39 39.0  12.0
15 44 14.18 -38 27 23.8  12.0
15 44 33.70 -55 35 46.0  12.0
15 43 37.84 +02 32 38.2  12.0
15 43 38.92 +02 38 08.9  12.0
15 44 23.90 +08 53 00.0  12.0
15 43 28.05 +22 52 33.4  12.0
15 42 33.36 +53 38 12.0  12.0
15 42 36.52 +53 37 08.3  12.0
15 43 51.98 -07 02 21.4  12.0
15 44 02.88 -13 31 02.1  12.0
15 44 47.53 -14 36 06.9  12.0
15 44 20.88 -38 29 06.5  12.0
15 45 09.33 +01 50 36.7  12.0
15 44 57.57 +09 57 04.0  12.0
15 45 02.44 +13 45 45.9  12.0
15 44 48.33 +32 08 46.0  12.0
15 44 17.84 +34 41 46.7  20.0
15 44 18.81 +35 02 28.6  12.0
15 43 54.67 +58 41 13.1  12.0
15 43 24.86 +65 56 21.1  12.0
15 45 21.08 -09 05 50.1  20.0
15 45 12.36 -14 31 57.6  12.0
15 46 24.98 +02 50 28.0  12.0
15 46 00.67 +08 15 02.7  12.0
15 45 55.05 +19 06 28.8  12.0
15 45 55.05 +23 11 57.3  12.0
15 45 25.46 +46 22 44.6  12.0
15 44 59.83 +50 14 39.1  12.0
15 44 39.45 +52 12 54.2  12.0
15 46 19.32 -03 36 01.7  12.0
15 46 32.28 -07 12 26.8  12.0
15 46 43.40 -12 52 06.1  12.0
15 46 34.30 -22 56 39.0  12.0
15 46 05.00 -25 43 20.0  12.0
15 46 16.82 -34 45 07.7  12.0
15 46 36.98 -35 13 23.6  12.0
15 47 14.32 +11 44 20.8  12.0
15 47 07.53 +11 42 48.6  12.0
15 47 13.00 +18 04 17.9  12.0
15 46 31.34 +21 57 41.0  12.0
15 46 22.75 +42 57 49.5  12.0
15 45 35.85 +48 27 02.2  12.0
15 47 39.64 -11 52 16.0  20.0
15 47 27.52 -28 04 18.9  12.0
15 47 41.20 -36 17 55.1  20.0
15 47 34.75 +01 04 56.1  12.0
15 48 15.70 +07 26 09.0  12.0
15 48 07.19 +14 51 21.3  20.0
15 48 07.92 +14 51 11.9  20.0
15 47 14.11 +35 32 27.5  12.0
15 45 49.90 +64 55 04.0  12.0
15 48 21.36 -00 33 59.1  12.0
15 48 07.05 -08 12 20.3  12.0
15 48 02.64 -08 12 37.2  12.0
15 49 19.14 -53 45 15.3  12.0
15 47 42.07 +48 39 11.9  12.0
15 48 25.84 +48 36 13.6  12.0
15 47 44.76 +48 40 42.3  12.0
15 45 58.50 +71 30 24.0  12.0
15 49 25.56 -01 00 23.5  12.0
15 49 58.44 -25 34 42.7  12.0
15 49 41.51 -26 59 35.7  12.0
15 49 49.55 -29 23 12.5  20.0
15 50 19.20 -53 27 32.0  12.0
15 50 22.36 +03 03 38.9  12.0
15 49 34.36 +04 10 41.1  12.0
15 49 29.49 +04 11 11.7  12.0
15 49 49.20 +21 25 39.5  12.0
15 49 16.89 +21 49 10.1  20.0
15 49 44.23 +38 28 31.9  12.0
15 50 27.72 -05 17 01.7  12.0
15 50 28.39 -05 15 46.9  12.0
15 49 58.96 -12 30 18.8  12.0
15 50 33.30 -16 51 32.0  30.0
15 50 25.21 -25 37 04.6  12.0
15 50 35.64 +01 12 02.0  12.0
15 50 48.64 +33 20 30.9  12.0
15 48 50.59 +61 44 53.4  12.0
15 48 38.55 +69 49 19.8  12.0
15 51 26.46 -03 19 21.9  12.0
15 50 58.15 -04 25 06.2  12.0
15 51 34.90 -13 41 53.0  30.0
15 51 41.50 -21 09 55.0  30.0
15 51 49.20 -26 30 35.0  30.0
15 51 18.21 -30 24 06.2  12.0
15 51 51.96 -34 57 05.8  12.0
15 51 35.83 -36 01 06.6  12.0
15 51 55.53 -39 58 34.7  12.0
15 52 00.88 -39 59 27.1  12.0
15 52 24.40 -43 08 14.0  20.0
15 52 33.80 -53 12 10.0  12.0
15 51 39.60 +10 35 50.0  20.0
15 51 36.81 +10 36 22.7  20.0
15 51 45.31 +12 43 24.7  12.0
15 52 10.51 +18 42 04.1  12.0
15 51 21.19 +20 03 12.9  20.0
15 51 44.66 +20 04 47.2  20.0
15 51 11.42 +26 06 12.5  12.0
15 50 47.59 +52 59 19.6  12.0
15 49 58.54 +62 41 20.9  20.0
15 52 18.96 -36 47 09.3  12.0
15 52 58.64 -53 29 23.6  12.0
15 53 07.46 +14 00 20.5  12.0
15 52 26.60 +20 06 00.0  12.0
15 52 10.89 +22 45 09.9  12.0
15 53 06.48 -03 19 32.1  12.0
15 53 06.23 -03 23 40.7  12.0
15 53 06.25 -03 25 57.9  12.0
15 53 06.29 -03 21 24.7  12.0
15 53 06.36 -03 23 00.3  12.0
15 53 07.67 -03 25 08.6  12.0
15 53 11.52 -17 25 00.1  12.0
15 53 56.99 -36 52 40.1  20.0
15 53 44.01 -38 41 16.4  12.0
15 54 04.20 -53 11 15.0  12.0
15 54 42.20 -53 48 06.0  12.0
15 53 19.68 +17 49 42.0  12.0
15 53 54.07 +21 59 32.3  12.0
15 53 50.49 +25 01 25.3  12.0
15 53 54.73 -13 51 43.7  12.0
15 54 30.89 -16 26 16.2  30.0
15 54 10.70 -20 40 58.4  12.0
15 54 06.06 -24 49 04.0  12.0
15 55 32.10 -53 17 06.0  12.0
15 54 31.94 +05 17 11.1  12.0
15 54 55.15 +14 59 37.6  12.0
15 53 57.19 +52 20 56.2  12.0
15 49 01.94 +81 10 41.1  12.0
15 55 25.08 -04 25 55.0  12.0
15 55 22.87 -04 26 27.7  12.0
15 54 58.34 -12 41 17.0  12.0
15 54 51.50 -12 41 17.8  12.0
15 55 18.99 -21 38 54.2  12.0
15 55 54.70 -27 38 25.0  30.0
15 55 46.51 -36 56 23.2  12.0
15 55 47.30 -43 28 34.0  20.0
15 55 38.08 +04 26 59.1  12.0
15 56 06.59 +11 16 20.1  12.0
15 55 32.78 +20 09 38.4  12.0
15 55 31.39 +27 45 40.0  12.0
15 56 17.97 -00 30 01.6  12.0
15 56 11.13 -06 22 51.6  12.0
15 55 46.57 -12 50 37.6  12.0
15 56 42.80 -19 15 18.5  12.0
15 57 00.52 -42 25 43.9  12.0
15 56 49.85 -52 40 24.2  12.0
15 57 25.62 -53 58 11.3  12.0
15 56 46.84 +10 37 47.5  12.0
15 56 42.19 +14 18 15.3  12.0
15 56 44.01 +14 18 46.5  12.0
15 56 37.82 +20 00 50.9  12.0
15 56 36.14 +42 57 07.2  12.0
15 56 36.14 +42 57 07.2  12.0
15 57 03.29 -14 05 09.3  12.0
15 57 02.54 -14 13 37.9  12.0
15 57 11.30 -17 10 23.5  12.0
15 57 25.24 -21 59 47.5  20.0
15 57 59.43 -33 24 47.8  20.0
15 57 28.70 -35 40 43.5  12.0
15 57 52.56 +01 32 45.4  12.0
15 57 46.58 +07 09 18.0  12.0
15 56 45.01 +42 59 06.0  12.0
15 53 59.31 +75 17 08.8  12.0
15 57 47.92 -11 50 50.3  12.0
15 58 26.82 -24 49 21.8  12.0
15 58 41.83 -38 21 45.4  12.0
15 59 41.64 -51 49 52.9  12.0
15 59 36.20 -53 45 20.0  12.0
15 58 46.89 +01 53 52.8  12.0
15 58 50.37 +01 55 10.1  12.0
15 59 07.10 +05 01 49.4  12.0
15 58 34.70 +07 59 23.4  12.0
15 59 16.46 +11 15 47.4  12.0
15 59 05.88 +12 10 09.3  12.0
15 58 10.36 +35 17 27.5  12.0
15 57 49.80 +40 05 36.1  12.0
15 58 24.09 +41 46 36.3  12.0
15 58 19.63 +47 10 29.1  12.0
15 54 02.36 +79 38 52.8  12.0
15 58 59.42 -10 07 37.3  12.0
15 59 23.70 -14 19 51.7  12.0
15 59 25.51 -15 36 46.5  12.0
15 59 51.10 -17 58 58.0  30.0
15 59 07.20 -19 44 31.0  12.0
15 59 05.80 -21 40 16.0  30.0
15 59 17.71 -21 46 16.2  20.0
15 59 14.17 -24 02 22.8  12.0
15 59 19.86 -24 53 49.9  12.0
15 59 25.08 -26 13 51.9  12.0
15 59 08.40 -26 25 31.0  30.0
15 59 58.53 -26 14 12.3  12.0
16 00 02.08 -36 47 25.0  12.0
16 00 02.08 -36 47 25.0  12.0
16 00 19.56 -46 49 08.0  12.0
16 00 24.62 +04 46 27.0  12.0
16 00 22.70 +08 37 21.4  12.0
15 59 54.33 +16 18 39.1  12.0
16 00 03.60 +23 00 59.6  12.0
15 59 31.20 +43 49 17.1  12.0
15 59 12.33 +51 58 56.1  12.0
15 58 45.48 +60 42 08.4  12.0
15 58 23.10 +65 30 35.0  12.0
15 57 04.44 +69 29 49.5  12.0
15 57 40.70 +70 38 01.0  12.0
15 57 16.80 +70 43 19.0  12.0
15 57 09.55 +70 44 26.0  12.0
16 00 29.13 -01 44 14.3  12.0
16 00 29.95 -01 45 04.7  12.0
16 00 30.86 -10 12 27.9  12.0
16 00 32.11 +08 38 19.2  12.0
16 00 35.37 +13 11 08.5  12.0
16 00 39.09 +20 58 53.6  12.0
15 59 27.68 +53 30 54.7  20.0
16 01 17.13 -00 28 47.7  12.0
16 01 21.74 -05 41 46.5  12.0
16 00 56.65 -21 15 14.0  12.0
16 01 06.81 -21 15 21.8  12.0
16 00 56.61 -21 15 14.6  12.0
16 01 09.16 -21 15 14.3  12.0
16 01 18.79 -29 38 41.2  12.0
16 01 44.28 -39 55 44.2  12.0
16 02 15.57 +01 58 24.0  12.0
16 02 11.30 +02 04 48.0  12.0
16 02 12.36 +06 15 21.6  12.0
16 02 12.07 +06 14 39.9  12.0
16 02 03.96 +22 09 31.2  12.0
16 01 27.86 +34 23 02.1  12.0
16 01 32.97 +34 23 18.6  12.0
16 00 16.53 +53 39 35.5  12.0
16 02 29.14 -14 27 50.9  12.0
16 02 04.67 -24 37 03.9  12.0
16 02 38.25 -26 39 30.0  12.0
16 02 29.09 -30 50 22.7  20.0
16 02 39.33 -31 15 52.2  12.0
16 02 38.97 +01 55 16.2  12.0
16 02 32.71 +01 57 38.2  12.0
16 03 05.16 +14 43 42.8  12.0
16 02 37.90 +15 44 04.0  12.0
16 02 12.53 +24 10 09.3  12.0
16 02 21.79 +27 42 51.0  12.0
16 02 57.48 -18 44 03.6  12.0
16 03 10.23 -18 45 40.5  12.0
16 02 58.24 -19 31 38.4  12.0
16 03 25.70 -39 51 58.1  12.0
16 04 06.12 +11 28 00.5  12.0
16 03 35.18 +38 06 43.0  12.0
16 03 02.35 +47 00 12.3  12.0
16 02 31.89 +48 09 47.5  12.0
15 59 31.84 +78 16 27.1  12.0
16 03 53.52 -00 29 49.0  12.0
16 04 54.40 -52 26 01.0  12.0
16 05 14.54 +07 12 33.1  20.0
16 04 59.20 +18 36 21.0  12.0
16 04 56.70 +23 55 58.3  20.0
16 04 11.73 +44 23 21.6  12.0
16 04 16.03 +47 41 07.4  12.0
16 03 46.46 +52 41 46.7  12.0
16 03 31.53 +52 42 25.3  12.0
16 04 43.20 -08 13 54.8  12.0
16 05 22.70 -09 26 27.5  12.0
16 05 27.50 -09 26 55.0  12.0
16 05 39.76 -09 28 43.2  12.0
16 05 02.18 -17 34 14.0  12.0
16 05 29.36 -27 57 16.0  30.0
16 05 12.00 -28 59 05.5  12.0
16 05 31.46 -33 34 35.7  12.0
16 06 08.20 -37 38 33.9  12.0
16 05 46.82 +00 25 57.2  12.0
16 06 10.77 +10 57 42.6  12.0
16 05 09.16 +37 18 46.9  12.0
16 04 34.32 +57 28 01.3  12.0
16 06 33.98 -11 37 54.4  12.0
16 06 15.82 -17 07 34.1  12.0
16 06 27.02 -20 57 14.9  12.0
16 06 48.97 -27 09 29.9  12.0
16 07 36.10 -52 30 56.0  12.0
16 07 28.94 +04 35 57.0  12.0
16 06 44.88 +09 55 35.5  12.0
16 06 56.54 +18 11 31.0  12.0
16 06 46.70 +22 44 11.5  12.0
16 06 27.65 +31 26 08.0  12.0
16 05 38.66 +54 39 27.2  12.0
16 06 00.00 +54 54 05.8  12.0
16 06 46.77 -10 18 39.4  12.0
16 07 34.25 -13 25 21.2  12.0
16 07 37.69 -14 58 05.3  12.0
16 07 38.99 -20 50 05.1  12.0
16 07 41.38 -26 56 36.0  30.0
16 07 57.93 -29 43 26.3  12.0
16 08 03.62 +01 41 48.4  20.0
16 08 06.30 +01 42 11.0  20.0
16 07 29.16 +04 35 57.2  12.0
16 08 18.88 +07 54 54.7  12.0
16 08 19.82 +07 55 41.9  12.0
16 07 08.14 +59 21 29.0  12.0
16 02 26.37 +80 15 59.1  12.0
16 08 02.26 -20 37 12.1  12.0
16 08 04.55 -20 37 33.6  12.0
16 08 25.68 -34 43 58.6  12.0
16 08 27.09 -34 46 20.5  12.0
16 09 24.56 -51 33 11.0  12.0
16 09 28.90 -52 14 60.0  12.0
16 08 42.12 +07 32 27.2  20.0
16 09 24.02 +08 44 17.6  12.0
16 08 45.14 +10 26 40.6  20.0
16 09 10.80 +17 56 21.0  12.0
16 08 10.60 +28 49 13.2  12.0
16 08 04.60 +43 10 24.0  20.0
16 06 46.68 +68 22 30.6  12.0
16 09 31.72 -04 15 10.3  12.0
16 09 18.98 -04 18 13.9  12.0
16 09 03.36 -14 54 58.4  12.0
16 09 58.63 -32 31 08.3  12.0
16 09 31.02 -37 27 45.0  20.0
16 09 52.80 -51 54 53.3  12.0
16 09 25.24 +08 44 02.2  12.0
16 08 53.35 +47 06 20.3  12.0
16 09 56.68 -06 47 16.7  12.0
16 11 02.47 -32 26 49.8  12.0
16 11 21.30 -48 30 35.0  12.0
16 11 04.30 -51 30 15.0  12.0
16 11 01.87 +07 37 54.4  12.0
16 10 33.50 +11 15 30.0  12.0
16 11 05.42 +22 07 05.8  12.0
16 11 01.68 +22 07 31.9  12.0
16 10 03.02 +32 58 44.3  12.0
16 10 07.74 +32 58 35.1  12.0
16 10 07.63 +32 58 34.5  12.0
16 10 42.98 +38 57 20.4  12.0
16 10 44.61 +38 56 43.3  12.0
16 09 10.99 +63 15 20.2  12.0
16 09 14.54 +63 16 01.2  12.0
16 11 36.61 -14 22 14.3  12.0
16 11 57.70 -24 48 36.0  30.0
16 12 08.79 -51 26 35.9  12.0
16 12 07.00 -51 26 51.0  12.0
16 12 10.09 -51 25 47.6  12.0
16 12 18.64 +01 34 54.9  12.0
16 12 00.02 +22 37 07.3  12.0
16 09 30.28 +65 56 23.1  12.0
16 09 39.00 +65 56 52.1  12.0
16 09 39.14 +65 56 52.4  12.0
16 08 17.23 +74 24 45.6  20.0
16 12 13.09 -05 51 45.4  12.0
16 12 07.75 -06 33 33.3  12.0
16 11 55.41 -10 21 26.1  12.0
16 12 20.35 -16 22 21.1  12.0
16 12 42.91 -39 06 43.0  12.0
16 12 44.59 -39 04 56.5  12.0
16 13 12.83 -51 11 25.8  12.0
16 13 07.0  -51 17 33.0  12.0
16 12 18.91 +22 22 15.7  12.0
16 12 35.54 +29 29 05.4  20.0
16 11 29.88 +53 27 12.1  12.0
16 11 35.01 +57 15 22.3  12.0
16 13 02.88 -14 14 46.1  12.0
16 13 42.37 -14 36 51.7  12.0
16 13 18.11 -21 33 59.1  12.0
16 14 13.75 -34 27 52.4  12.0
16 14 21.90 -50 22 10.0  12.0
16 14 31.41 -56 22 45.4  12.0
16 14 14.40 +04 05 47.8  12.0
16 13 51.24 +08 11 00.0  12.0
16 13 46.15 +20 15 52.0  12.0
16 13 08.13 +27 22 40.0  12.0
16 13 44.30 +39 07 37.1  12.0
16 13 40.63 +39 07 26.0  12.0
16 12 10.27 +59 44 03.0  12.0
16 12 18.64 +59 47 14.5  12.0
16 13 56.10 -02 41 04.0  20.0
16 14 49.10 -19 39 58.0  12.0
16 14 15.24 -27 25 15.3  12.0
16 14 27.50 -27 26 17.0  30.0
16 14 09.40 -28 09 54.0  30.0
16 14 20.90 -28 54 44.0  12.0
16 15 46.0  -50 56 03.0  12.0
16 15 00.72 +14 44 41.1  12.0
16 14 48.07 +17 29 22.3  12.0
16 14 52.51 +17 29 03.4  12.0
16 15 00.98 +27 44 15.0  12.0
16 14 28.05 +28 17 32.6  12.0
16 14 50.97 +32 10 47.8  12.0
16 14 47.92 +32 11 09.6  12.0
16 14 32.23 +39 44 45.1  12.0
16 11 14.56 +74 41 14.1  12.0
16 07 31.09 +82 01 26.9  12.0
16 15 36.16 -02 55 45.9  12.0
16 14 54.77 -15 45 52.8  12.0
16 15 49.53 -21 50 49.0  12.0
16 15 02.13 -22 26 33.1  12.0
16 16 12.10 -50 09 13.7  12.0
16 16 11.76 +13 03 31.7  20.0
16 15 52.53 +16 43 43.2  12.0
16 15 21.12 +34 24 58.6  12.0
16 14 23.54 +62 52 58.7  12.0
16 16 23.09 -14 19 30.3  12.0
16 16 13.99 -15 34 21.4  12.0
16 16 05.62 -17 05 00.7  12.0
16 16 58.90 -25 15 49.1  12.0
16 16 32.81 -28 48 18.6  12.0
16 16 20.90 -35 17 15.9  12.0
16 16 46.21 -44 45 55.1  12.0
16 17 31.50 -50 32 31.1  12.0
16 17 14.63 +06 37 16.3  20.0
16 17 11.44 +06 37 42.0  20.0
16 17 00.67 +20 25 05.2  12.0
16 16 15.98 +40 44 36.9  12.0
16 11 43.51 +79 11 06.4  12.0
16 17 00.69 -00 38 24.9  12.0
16 17 18.91 -10 02 30.9  12.0
16 17 00.49 -17 23 13.2  12.0
16 17 00.80 -20 54 50.0  12.0
16 17 50.85 -29 26 41.8  12.0
16 18 08.90 -39 18 06.0  12.0
16 18 37.46 -50 18 52.3  12.0
16 18 38.64 -50 41 39.2  12.0
16 17 31.29 +14 08 21.7  12.0
16 17 34.40 +14 11 38.5  12.0
16 17 15.75 +21 07 29.4  20.0
16 17 35.70 +35 01 48.0  12.0
16 17 06.67 +48 47 56.9  12.0
16 17 07.77 +48 48 16.7  12.0
16 16 40.80 +53 58 20.7  12.0
16 18 45.37 -14 24 25.0  12.0
16 18 27.85 -16 40 37.0  12.0
16 18 36.77 -18 05 12.9  12.0
16 18 35.76 -20 18 03.8  12.0
16 19 38.90 -49 13 51.0  12.0
16 19 23.12 -50 09 25.2  12.0
16 20 40.28 -50 38 21.8  12.0
16 19 38.87 -51 03 17.5  12.0
16 19 01.60 +13 41 30.4  12.0
16 19 11.42 +14 33 00.2  12.0
16 18 20.42 +33 48 37.9  12.0
16 18 05.76 +33 47 21.8  12.0
16 20 09.79 -49 36 29.3  12.0
16 20 36.31 -50 34 08.7  12.0
16 20 32.50 -50 41 02.0  12.0
16 20 11.14 -50 53 16.6  12.0
16 19 52.70 -51 00 29.1  12.0
16 20 15.37 -51 02 13.7  12.0
16 20 41.02 -51 49 47.4  12.0
16 19 56.18 +01 28 58.5  12.0
16 19 53.18 +26 39 34.1  12.0
16 20 01.30 -04 18 05.0  20.0
16 20 20.30 -11 13 22.4  12.0
16 19 55.07 -15 38 24.8  12.0
16 20 43.50 -19 43 50.0  12.0
16 20 59.10 -23 42 07.5  12.0
16 20 36.60 -24 18 52.0  30.0
16 20 34.70 -25 17 43.0  30.0
16 20 52.60 -25 20 12.0  30.0
16 20 12.63 -25 28 36.5  20.0
16 20 55.20 -25 23 09.0  30.0
16 21 06.50 -28 56 09.0  30.0
16 21 15.26 -36 11 34.0  12.0
16 20 26.90 -36 23 06.7  12.0
16 21 32.63 -50 26 59.2  12.0
16 21 23.06 -50 36 42.6  12.0
16 26 23.42 -81 03 39.4  12.0
16 20 21.50 +43 15 20.4  12.0
16 18 17.80 +68 24 49.5  12.0
16 18 26.49 +68 24 26.3  12.0
16 09 35.92 +84 59 18.5  12.0
16 21 19.20 -16 00 16.8  12.0
16 20 55.08 -17 27 38.6  12.0
16 21 35.28 -19 02 23.4  12.0
16 21 09.90 -25 14 30.0  30.0
16 21 10.40 -25 20 26.0  30.0
16 21 34.10 -25 26 13.0  30.0
16 22 05.51 -43 08 33.0  12.0
16 22 44.80 -49 50 54.4  12.0
16 21 32.61 +06 07 14.0  12.0
16 21 32.35 +06 07 28.0  12.0
16 21 56.01 +24 35 57.1  12.0
16 21 28.92 +29 39 41.1  12.0
16 21 17.28 +43 46 17.3  12.0
16 19 13.15 +69 53 53.6  12.0
16 17 59.61 +76 24 23.0  12.0
16 22 19.77 -09 29 25.9  12.0
16 22 42.24 -11 28 56.2  12.0
16 22 08.64 -13 03 34.1  12.0
16 22 24.70 -19 43 05.0  30.0
16 22 10.90 -24 26 11.4  12.0
16 22 31.27 -28 17 05.3  12.0
16 22 49.19 -28 23 19.5  12.0
16 22 49.91 -28 23 19.2  12.0
16 23 17.33 -49 41 13.9  12.0
16 22 54.76 -50 03 44.5  12.0
16 22 54.63 -50 05 18.4  12.0
16 23 41.0  -50 09 33.0  12.0
16 23 03.04 +12 39 58.2  12.0
16 23 06.12 +23 51 41.1  12.0
16 22 15.98 +30 01 46.6  12.0
16 22 29.76 +35 31 34.6  12.0
16 22 22.51 +42 18 22.0  12.0
16 21 25.08 +58 50 16.7  12.0
16 20 34.50 +65 28 02.0  12.0
16 20 45.64 +65 28 06.1  12.0
16 20 26.76 +65 27 40.3  12.0
16 23 26.24 -15 43 52.7  12.0
16 23 45.97 -17 03 24.7  12.0
16 23 12.20 -26 03 07.0  12.0
16 23 53.88 -34 18 47.4  12.0
16 23 46.70 -48 54 10.0  12.0
16 24 14.5  -49 23 42.6  12.0
16 23 47.04 +12 59 08.9  12.0
16 24 06.16 +13 58 02.6  12.0
16 21 38.28 +66 55 23.9  12.0
16 24 03.87 -21 26 45.9  20.0
16 24 07.77 +39 26 32.5  12.0
16 23 40.39 +45 45 19.4  12.0
16 23 58.34 +47 19 14.5  12.0
16 23 57.55 +47 20 17.9  12.0
16 22 10.70 +69 29 20.0  12.0
16 25 09.43 -00 16 10.5  12.0
16 24 59.91 -05 31 09.2  12.0
16 25 11.42 -09 20 17.4  12.0
16 25 42.08 -17 39 38.1  12.0
16 25 51.31 -22 43 53.0  12.0
16 25 08.00 -24 30 37.0  30.0
16 25 28.40 -24 27 51.0  30.0
16 26 28.41 -49 06 58.4  12.0
16 26 22.43 -49 13 48.6  12.0
16 25 51.62 +17 06 46.8  12.0
16 25 29.30 +17 15 35.5  12.0
16 25 07.32 +25 05 24.6  12.0
16 25 16.65 +26 52 14.9  12.0
16 25 16.96 +26 52 54.9  12.0
16 24 55.80 +46 41 21.9  12.0
16 24 15.09 +62 27 09.6  12.0
16 25 59.16 -02 14 14.0  12.0
16 25 49.63 -11 08 04.8  12.0
16 26 15.24 -11 58 46.8  12.0
16 26 18.07 -11 58 41.3  12.0
16 26 24.64 -19 35 02.2  12.0
16 26 18.09 -22 55 31.9  20.0
16 26 56.68 -25 59 28.5  12.0
16 26 58.50 -26 00 27.0  12.0
16 27 00.48 -26 00 52.0  12.0
16 26 38.17 -36 33 19.8  20.0
16 27 34.28 -45 47 09.4  12.0
16 26 21.82 +18 24 20.7  12.0
16 25 57.58 +43 58 17.1  12.0
16 00 31.65 +87 47 05.7  12.0
16 27 53.19 -18 35 23.8  12.0
16 27 13.35 -19 17 36.9  12.0
16 27 32.42 -35 37 24.3  12.0
16 27 43.90 -39 52 58.0  20.0
16 27 34.44 +20 00 48.1  12.0
16 27 32.30 +21 12 24.1  12.0
16 28 00.74 -04 43 34.9  12.0
16 27 45.49 -09 39 46.5  12.0
16 28 47.23 -15 02 35.6  12.0
16 27 55.37 -18 32 40.9  12.0
16 28 39.07 -22 56 40.3  12.0
16 28 47.28 -41 52 39.1  12.0
16 29 14.59 -45 41 16.5  12.0
16 29 24.61 -48 54 59.4  12.0
16 28 57.70 -49 36 25.0  12.0
16 29 28.39 +01 04 17.6  12.0
16 28 30.55 +11 54 03.5  20.0
16 28 39.93 +14 38 01.5  12.0
16 28 37.15 +14 38 12.5  12.0
16 28 22.80 +16 25 13.9  12.0
16 28 18.36 +23 19 18.8  12.0
16 28 03.76 +27 41 36.5  12.0
16 28 05.78 +27 42 03.7  12.0
16 28 23.37 +43 57 27.1  12.0
16 27 39.28 +51 40 07.2  12.0
16 25 05.52 +75 26 22.3  12.0
16 29 34.00 -02 47 12.0  20.0
16 28 41.68 -03 29 54.8  12.0
16 28 50.60 -15 06 28.0  12.0
16 29 35.18 -20 39 41.6  12.0
16 29 55.22 -23 55 25.0  12.0
16 29 38.47 -36 56 28.7  12.0
16 29 52.72 -38 05 56.3  12.0
16 29 52.84 -38 06 00.7  12.0
16 29 48.55 +13 42 05.7  12.0
16 30 16.51 +14 35 12.6  12.0
16 29 47.52 +21 17 18.5  12.0
16 29 36.07 +23 20 12.7  12.0
16 28 56.37 +34 06 33.2  12.0
16 28 53.30 +44 19 05.2  20.0
16 30 25.00 -03 22 03.5  12.0
16 29 50.31 -11 49 10.8  12.0
16 31 01.43 -27 23 09.4  12.0
16 31 08.30 -46 46 39.0  12.0
16 30 28.39 +06 03 57.4  12.0
16 31 22.10 +07 34 07.0  12.0
16 31 17.42 +09 38 36.8  12.0
16 30 23.88 +09 28 32.3  12.0
16 29 44.85 +44 50 58.3  12.0
16 30 06.12 +52 38 09.3  12.0
16 24 24.20 +81 16 35.1  12.0
16 31 00.56 -10 57 24.3  12.0
16 31 50.67 -21 17 35.2  12.0
16 31 53.58 -23 48 19.9  12.0
16 31 38.21 -26 56 36.8  12.0
16 31 45.90 -39 56 28.0  20.0
16 31 30.50 -40 15 17.0  12.0
16 32 32.72 -47 55 02.6  12.0
16 29 09.96 +71 07 26.9  12.0
16 24 10.61 +82 09 13.2  12.0
16 32 22.03 -23 45 23.6  12.0
16 32 34.54 -26 11 17.7  12.0
16 32 56.1  -47 57 49.6  12.0
16 32 56.1  -47 57 49.6  12.0
16 32 21.13 +19 49 31.6  20.0
16 31 35.14 +44 18 39.4  20.0
16 31 32.37 +44 58 49.3  12.0
16 33 20.61 -02 13 35.6  12.0
16 33 01.39 -13 07 08.0  12.0
16 34 23.5  -47 33 59.8  12.0
16 33 56.43 -47 38 51.3  12.0
16 34 12.34 -47 45 29.4  12.0
16 34 09.10 -47 42 15.0  12.0
16 34 09.92 -47 39 05.1  12.0
16 34 10.04 -47 42 03.8  12.0
16 34 16.22 -47 38 09.5  12.0
16 34 22.30 -47 41 39.4  12.0
16 33 56.30 +07 02 15.0  12.0
16 34 09.35 +06 59 26.6  12.0
16 33 13.35 +42 20 31.1  20.0
16 33 14.76 +47 00 17.7  12.0
16 32 57.33 +53 57 22.6  12.0
16 31 42.92 +63 32 04.4  12.0
16 30 27.09 +74 09 36.3  12.0
16 34 32.40 -09 27 14.1  12.0
16 33 54.00 -12 34 41.8  12.0
16 34 24.16 -12 38 49.8  12.0
16 34 24.63 -17 12 25.6  20.0
16 34 38.20 -20 14 04.0  30.0
16 34 35.30 -21 45 00.0  12.0
16 34 34.67 -25 02 53.3  12.0
16 34 50.06 -36 51 29.8  12.0
16 34 50.18 -36 50 49.7  12.0
16 35 31.4  -47 31 03.2  12.0
16 32 54.45 +59 05 38.2  12.0
16 34 42.33 -00 52 30.1  12.0
16 35 16.10 -09 02 43.0  12.0
16 35 29.90 -09 02 27.0  12.0
16 34 50.20 -14 40 34.0  30.0
16 35 23.25 -15 50 37.9  12.0
16 35 34.31 -18 15 48.1  12.0
16 35 45.50 -20 04 18.0  12.0
16 35 59.01 -32 56 21.0  12.0
16 35 50.30 -47 09 35.6  12.0
16 36 05.54 -47 12 45.4  12.0
16 36 25.97 -47 32 19.9  12.0
16 35 50.4  -47 41 04.7  12.0
16 36 12.54 -47 37 53.8  12.0
16 35 02.40 +37 22 26.0  12.0
16 34 49.62 +42 53 29.7  12.0
16 33 53.44 +59 53 59.4  12.0
16 36 25.90 -03 22 18.0  12.0
16 36 36.64 -15 10 32.9  12.0
16 36 31.39 -15 23 42.5  12.0
16 36 25.15 -16 35 30.2  12.0
16 36 15.19 -23 47 11.4  12.0
16 36 21.56 -23 48 41.8  12.0
16 36 13.30 -28 44 29.0  30.0
16 36 17.96 -30 35 37.4  12.0
16 37 13.27 -34 17 06.1  12.0
16 36 43.02 -47 12 16.3  12.0
16 37 13.5  -47 25 15.7  12.0
16 36 37.72 +26 48 04.9  12.0
16 36 34.82 +26 48 15.7  12.0
16 36 03.64 +27 18 09.4  20.0
16 36 21.38 +46 51 09.9  12.0
16 36 17.00 +49 12 44.0  12.0
16 35 10.90 +58 48 46.0  12.0
16 37 32.20 -21 35 39.0  12.0
16 37 07.65 -28 22 32.4  12.0
16 37 17.25 -34 20 20.5  12.0
16 37 54.98 -35 05 24.3  12.0
16 37 41.54 -38 12 12.2  12.0
16 37 36.10 -39 26 17.0  12.0
16 38 47.69 -46 58 15.0  12.0
16 38 11.13 -47 04 59.3  12.0
16 37 48.93 +15 48 55.5  12.0
16 37 49.87 +15 49 44.3  12.0
16 37 42.76 +23 24 23.6  20.0
16 37 18.00 +23 43 13.1  12.0
16 36 38.64 +52 28 44.6  12.0
16 37 03.28 +53 58 34.7  12.0
16 32 39.34 +78 11 52.9  20.0
16 38 44.83 -14 35 23.8  12.0
16 38 10.51 -16 49 32.9  12.0
16 38 29.88 -31 16 25.9  12.0
16 39 16.80 -39 13 53.0  12.0
16 38 51.6  -47 06 58.2  12.0
16 38 31.53 +14 52 46.2  12.0
16 38 04.14 +37 53 07.2  20.0
16 38 00.49 +55 25 37.2  20.0
16 30 51.13 +82 33 45.6  12.0
16 39 00.00 -09 58 54.0  12.0
16 39 04.15 -09 58 42.8  12.0
16 39 27.02 -12 41 24.2  12.0
16 39 28.12 -12 42 10.1  12.0
16 39 51.39 -16 41 57.4  12.0
16 39 54.30 -19 08 31.0  12.0
16 39 34.70 -20 43 45.0  12.0
16 40 12.98 -34 10 13.6  12.0
16 40 03.43 -34 12 57.7  12.0
16 39 29.56 -38 27 44.3  12.0
16 39 48.50 -39 14 03.0  12.0
16 40 33.43 -46 33 06.2  12.0
16 39 38.78 -46 41 22.1  12.0
16 40 01.00 -48 51 37.0  12.0
16 39 48.98 +10 28 55.3  12.0
16 39 51.24 +10 28 26.5  12.0
16 39 42.12 +10 26 43.5  12.0
16 39 20.30 +29 51 59.0  12.0
16 40 14.32 -01 01 28.5  12.0
16 39 38.91 -01 56 43.7  12.0
16 39 58.35 -09 47 52.0  12.0
16 40 41.37 -13 42 22.1  12.0
16 39 51.37 -16 41 57.3  12.0
16 39 54.37 -16 41 59.2  12.0
16 40 49.20 -26 41 37.0  30.0
16 40 39.60 -32 04 32.7  12.0
16 40 43.94 -34 15 57.5  12.0
16 40 24.38 -37 34 36.4  12.0
16 41 25.2  -47 06 56.1  12.0
16 40 24.21 +08 56 04.1  12.0
16 40 29.30 +08 56 34.8  12.0
16 40 34.36 +13 07 22.0  12.0
16 40 39.67 +13 09 04.9  12.0
16 40 40.56 +26 12 23.5  12.0
16 40 32.11 +38 26 41.6  12.0
16 39 47.32 +40 21 14.7  12.0
16 40 21.84 +46 42 48.5  12.0
16 40 15.72 +46 42 31.8  12.0
16 39 06.48 +66 47 21.6  12.0
16 40 40.77 -02 40 45.8  12.0
16 41 35.16 -20 30 07.1  12.0
16 41 42.02 -25 00 05.8  12.0
16 41 29.83 -25 33 09.6  12.0
16 41 13.20 -28 25 15.0  30.0
16 41 11.95 -29 02 29.4  12.0
16 42 04.86 -28 52 33.0  12.0
16 41 55.30 -46 34 52.0  12.0
16 42 43.10 -53 06 17.1  12.0
16 41 21.24 +38 02 31.6  12.0
16 41 19.44 +38 01 31.0  12.0
16 41 47.40 -04 57 14.7  12.0
16 42 19.80 -18 05 37.0  30.0
16 43 06.20 -39 11 47.0  12.0
16 42 39.40 -39 17 44.0  12.0
16 43 16.20 -46 05 59.0  12.0
16 42 56.90 +05 44 35.2  12.0
16 43 12.33 +15 04 48.5  12.0
16 42 54.86 +22 12 26.4  12.0
16 42 41.04 +29 55 45.8  12.0
16 42 45.07 -04 20 20.0  12.0
16 43 48.39 -15 26 10.7  12.0
16 43 15.14 -27 46 45.4  30.0
16 43 44.70 +07 32 16.0  20.0
16 43 05.97 +37 29 26.8  12.0
16 43 48.02 -07 50 15.9  12.0
16 44 00.53 -07 50 04.3  12.0
16 44 17.20 -12 28 55.9  12.0
16 44 14.37 -12 29 01.5  12.0
16 44 41.77 -15 41 40.9  12.0
16 44 29.70 -23 35 43.0  12.0
16 45 07.20 -45 10 26.0  12.0
16 44 43.10 -45 34 59.0  12.0
16 45 18.17 -54 14 24.0  12.0
16 44 40.92 +13 05 08.8  12.0
16 45 16.32 +13 21 30.2  12.0
16 44 29.40 +23 47 57.1  12.0
16 45 40.90 -08 21 13.0  12.0
16 45 24.57 -18 35 15.5  12.0
16 45 29.04 -19 56 20.6  12.0
16 45 43.85 -20 36 39.8  12.0
16 45 08.00 -22 27 42.0  30.0
16 45 41.80 -38 35 28.5  12.0
16 45 55.33 -45 35 39.5  12.0
16 45 42.60 +02 11 43.6  12.0
16 46 10.85 +07 25 41.0  12.0
16 46 14.52 +07 26 43.7  12.0
16 46 10.63 +07 25 39.3  12.0
16 45 27.40 +13 21 46.3  12.0
16 45 30.12 +13 22 45.3  12.0
16 45 47.32 -00 28 46.1  12.0
16 45 51.14 -03 13 52.1  12.0
16 45 51.96 -04 32 55.1  12.0
16 45 58.89 -07 03 31.0  12.0
16 46 40.20 -07 13 08.8  12.0
16 46 04.20 -09 57 48.0  20.0
16 46 38.34 -21 09 42.9  12.0
16 46 30.90 -27 31 37.0  30.0
16 47 07.50 -45 50 39.0  12.0
16 47 08.52 +15 49 31.3  12.0
16 46 28.60 +38 31 10.0  12.0
16 44 26.06 +67 04 18.5  12.0
16 47 02.40 -07 15 33.6  12.0
16 47 05.28 -08 56 11.1  12.0
16 47 30.63 -10 44 16.5  20.0
16 47 11.05 -13 31 19.9  12.0
16 47 23.08 -33 47 30.2  12.0
16 48 21.70 -38 41 44.0  12.0
16 47 59.83 -38 49 04.8  12.0
16 48 00.35 -38 48 58.1  12.0
16 48 04.97 -45 05 14.1  12.0
16 48 15.30 +02 36 07.8  12.0
16 47 45.28 -06 35 06.1  12.0
16 48 30.02 -07 31 41.6  12.0
16 48 25.00 -07 35 49.7  12.0
16 48 34.48 -07 32 15.4  12.0
16 48 54.02 -28 03 40.7  12.0
16 48 50.37 -28 06 14.2  12.0
16 48 51.79 -28 06 21.9  12.0
16 48 10.05 -29 42 32.5  12.0
16 48 44.81 -30 17 40.4  12.0
16 48 54.07 -35 47 07.6  12.0
16 48 47.20 -48 26 17.0  12.0
16 49 25.89 +00 15 04.0  12.0
16 48 32.10 +02 43 08.0  20.0
16 48 23.56 +32 50 35.6  12.0
16 48 00.04 +37 44 24.6  12.0
16 48 27.09 +42 42 04.3  12.0
16 46 46.1  +61 48 35.4  12.0
16 46 56.1  +61 48 51.2  12.0
16 44 34.01 +75 47 20.6  12.0
16 49 37.40 -09 58 13.0  20.0
16 49 46.27 -12 23 35.1  12.0
16 49 51.92 -16 28 05.8  12.0
16 48 58.50 -20 27 37.0  30.0
16 50 01.55 -25 28 32.2  12.0
16 49 56.62 -44 40 33.5  12.0
16 50 14.45 -44 42 29.8  12.0
16 49 37.99 +35 08 24.5  12.0
16 49 33.57 +35 08 36.4  12.0
16 48 52.38 +38 46 11.1  12.0
16 48 49.53 +38 48 18.2  12.0
16 48 51.88 +38 46 15.2  12.0
16 48 42.00 +42 40 25.3  12.0
16 46 36.79 +71 55 55.6  12.0
16 49 58.56 -06 52 21.6  12.0
16 49 49.22 -06 52 20.4  12.0
16 50 11.25 -16 10 31.0  12.0
16 50 34.02 -20 17 48.0  12.0
16 50 19.54 -24 47 35.7  12.0
16 50 24.19 -37 25 34.7  12.0
16 51 11.39 +04 59 19.6  12.0
16 51 11.39 +04 59 19.6  12.0
16 51 04.27 +04 59 42.5  12.0
16 51 11.76 +04 59 14.7  12.0
16 51 09.04 +04 59 30.9  12.0
16 51 11.01 +07 12 56.2  12.0
16 51 20.11 +07 14 03.1  12.0
16 50 37.46 +07 27 20.8  12.0
16 51 17.06 +07 28 28.0  12.0
16 50 37.56 +08 24 52.2  12.0
16 50 37.56 +08 24 52.2  12.0
16 50 39.01 +12 00 27.4  20.0
16 50 33.81 +16 45 07.0  12.0
16 50 37.10 +16 44 49.9  12.0
16 50 53.49 +19 46 40.9  12.0
16 50 43.75 +29 26 39.4  12.0
16 50 57.55 +29 27 07.8  12.0
16 50 31.80 +43 28 05.3  12.0
16 49 11.52 +53 25 11.3  20.0
16 49 12.04 +65 43 49.4  12.0
16 51 41.28 -06 17 57.2  12.0
16 51 38.66 -06 18 50.0  12.0
16 51 38.66 -06 18 50.0  12.0
16 51 16.08 -09 00 49.5  12.0
16 51 48.19 -19 57 05.2  12.0
16 52 16.24 -38 34 48.8  12.0
16 52 34.79 -43 54 03.3  12.0
16 52 14.12 -44 43 44.3  12.0
16 51 37.41 +10 55 13.3  12.0
16 51 00.09 +29 52 00.3  12.0
16 50 35.64 +43 28 35.3  12.0
16 49 41.42 +67 25 10.4  12.0
16 51 42.74 -06 17 44.7  12.0
16 51 43.56 -06 17 30.0  12.0
16 52 09.33 -09 17 46.2  12.0
16 52 09.33 -09 17 46.2  12.0
16 52 30.49 -10 17 42.6  12.0
16 52 02.60 -10 29 44.0  20.0
16 52 08.74 -20 07 42.5  12.0
16 52 29.74 -24 29 15.3  12.0
16 52 42.03 -26 25 28.0  12.0
16 52 49.58 -36 51 09.6  12.0
16 52 24.10 -37 45 36.0  12.0
16 53 14.52 -39 06 34.3  12.0
16 52 34.50 -43 23 42.0  12.0
16 53 04.20 -43 51 26.1  12.0
16 52 52.00 -43 54 28.0  12.0
16 53 12.09 -43 50 59.6  12.0
16 52 58.86 +02 24 03.5  20.0
16 53 36.69 -14 52 57.6  12.0
16 53 38.59 -14 53 36.6  12.0
16 53 39.48 -17 37 17.7  12.0
16 53 57.40 -25 19 55.0  12.0
16 53 49.90 -29 54 03.0  30.0
16 53 26.70 -30 04 44.0  30.0
16 54 35.55 -49 05 06.0  12.0
16 53 59.20 +27 04 47.1  12.0
16 53 58.08 -05 10 17.3  20.0
16 54 31.82 -10 29 50.3  12.0
16 54 30.04 -18 11 13.0  12.0
16 54 13.50 -25 46 42.0  12.0
16 54 15.96 -30 46 24.4  12.0
16 55 23.69 -39 50 37.4  12.0
16 55 08.25 -46 41 33.3  12.0
16 55 25.08 +02 52 20.1  12.0
16 54 25.53 +08 59 27.6  12.0
16 54 41.83 +13 46 22.0  12.0
16 54 35.59 +14 30 11.8  12.0
16 53 49.20 +40 12 30.7  12.0
16 54 21.81 +48 08 21.3  12.0
16 53 34.10 +49 40 41.4  12.0
16 55 05.00 -22 22 27.0  30.0
16 55 13.40 -23 37 25.0  12.0
16 55 14.50 -25 17 19.0  12.0
16 55 18.20 -25 47 23.0  20.0
16 55 12.86 -27 06 17.8  12.0
16 55 21.40 -28 00 54.0  30.0
16 55 47.40 +23 29 30.7  12.0
16 54 43.84 +41 25 02.9  12.0
16 54 50.88 +45 43 54.6  12.0
16 54 48.79 +45 44 45.1  12.0
16 54 22.03 +48 09 04.6  12.0
16 56 06.79 -03 14 51.1  12.0
16 56 09.50 -03 14 56.3  12.0
16 56 36.51 -07 44 45.4  12.0
16 56 40.03 -09 04 51.2  12.0
16 56 35.04 -09 05 37.0  12.0
16 56 11.66 -17 44 01.5  12.0
16 56 50.10 -24 49 09.0  12.0
16 57 15.81 -35 27 30.8  12.0
16 56 46.15 -40 14 37.0  12.0
16 57 23.00 -41 37 51.0  12.0
16 56 52.60 +18 33 57.6  12.0
16 55 22.46 +50 15 20.4  12.0
16 55 27.91 +53 56 56.8  12.0
16 53 22.84 +72 32 53.9  12.0
16 53 25.94 +72 33 12.5  12.0
16 51 34.74 +78 28 36.1  12.0
16 57 21.67 -13 13 53.9  12.0
16 57 09.64 -13 48 48.2  12.0
16 57 15.55 -13 49 37.9  12.0
16 57 25.70 -19 14 58.0  12.0
16 57 28.40 -22 43 49.0  12.0
16 58 10.00 -35 42 49.0  12.0
16 51 07.14 +81 34 57.2  20.0
16 58 36.74 -05 44 53.7  12.0
16 58 39.12 -05 43 48.8  12.0
16 57 47.11 -07 45 47.3  12.0
16 58 22.29 -17 27 11.8  12.0
16 58 06.20 -20 11 38.0  30.0
16 58 15.73 -26 26 03.5  12.0
16 57 37.44 +45 14 15.1  12.0
16 58 44.85 -05 43 53.0  12.0
16 59 56.95 -30 52 05.2  12.0
16 59 47.60 -31 31 20.0  20.0
16 59 40.14 -42 11 45.9  12.0
17 00 43.46 -49 26 31.2  12.0
16 59 00.97 +32 29 39.3  20.0
16 58 43.89 +52 30 34.1  12.0
16 58 31.38 +58 56 10.2  20.0
16 55 19.88 +77 58 42.8  12.0
17 00 21.36 -20 24 53.1  12.0
17 00 43.11 -30 43 10.9  30.0
17 00 26.99 -31 08 12.4  30.0
17 01 06.89 -40 25 50.4  12.0
17 00 36.87 -40 33 33.7  12.0
17 00 59.99 -52 22 36.4  12.0
17 00 39.36 +14 48 23.7  12.0
17 00 38.80 +14 49 05.9  12.0
17 00 39.98 +28 31 59.8  12.0
17 00 25.77 +32 33 06.1  12.0
17 00 11.11 +32 35 09.1  12.0
16 59 45.91 +57 31 31.8  12.0
17 01 33.53 -21 49 33.4  12.0
17 01 28.50 -27 47 53.0  30.0
17 02 08.40 -41 46 41.0  12.0
17 03 18.62 -62 10 41.8  12.0
17 03 24.93 -62 11 42.5  12.0
17 01 41.13 +06 31 47.6  12.0
17 01 25.84 +21 21 13.0  12.0
17 00 38.16 +53 36 51.8  12.0
17 00 22.59 +53 39 00.3  12.0
17 02 19.75 -00 57 07.8  12.0
17 02 21.12 -01 00 29.6  12.0
17 02 14.24 -07 32 04.5  12.0
17 02 38.37 -17 58 05.9  12.0
17 02 31.24 -22 08 50.8  12.0
17 03 02.61 -26 41 43.8  12.0
17 03 02.62 -26 41 43.3  12.0
17 02 44.01 -32 53 52.4  30.0
17 02 49.17 +11 54 47.6  12.0
17 02 54.09 +17 58 41.2  12.0
17 03 00.93 +23 58 11.8  12.0
17 02 17.42 +47 15 03.0  12.0
17 01 24.93 +50 48 23.6  12.0
17 01 26.47 +50 44 29.9  12.0
17 03 20.92 -12 15 34.2  12.0
17 03 55.79 -18 59 05.6  12.0
17 03 16.88 -20 31 36.0  12.0
17 03 54.51 -29 32 06.7  12.0
17 04 12.70 -42 19 45.0  12.0
17 04 08.10 -42 28 01.0  12.0
17 04 06.36 +02 22 17.1  12.0
17 04 12.33 +02 19 57.1  12.0
17 04 13.05 +02 21 05.8  12.0
17 03 29.32 +05 02 10.8  12.0
17 03 33.52 +06 45 39.4  12.0
17 03 07.92 +22 11 43.1  12.0
17 03 07.51 +24 37 42.4  12.0
17 03 17.88 +46 57 09.5  12.0
17 03 16.20 +46 57 32.0  12.0
17 02 49.80 +50 15 20.2  12.0
17 02 19.17 +59 15 12.8  12.0
17 01 57.80 +59 34 52.2  20.0
17 02 20.23 +59 15 59.2  12.0
17 01 09.74 +65 54 03.0  20.0
16 59 54.16 +74 31 07.9  12.0
17 00 09.55 +74 31 41.8  12.0
16 57 52.43 +79 28 08.2  12.0
17 03 54.02 -01 33 29.3  12.0
17 04 11.20 -04 35 53.1  12.0
17 03 57.02 -05 58 58.1  12.0
17 03 57.70 -18 58 24.0  12.0
17 04 35.21 -23 19 05.7  12.0
17 04 46.70 -40 52 58.0  12.0
17 05 18.66 -41 26 07.1  12.0
17 05 11.06 -41 29 06.0  12.0
17 05 28.27 +00 03 39.6  20.0
17 05 28.27 +00 03 39.6  20.0
17 04 41.35 +04 04 11.7  12.0
17 05 11.78 +11 48 34.6  12.0
17 04 48.88 +17 27 19.9  12.0
17 05 08.80 +18 32 33.2  12.0
17 04 21.40 +19 17 37.2  12.0
15 59 29.08 +89 02 43.1  20.0
17 05 39.73 -14 50 49.9  20.0
17 05 41.01 -32 19 19.6  12.0
17 05 42.38 -32 19 33.4  12.0
17 06 16.20 -40 49 37.4  12.0
17 06 26.28 +05 02 34.0  12.0
17 05 54.24 +09 44 01.1  12.0
17 05 07.32 +38 37 34.3  12.0
17 05 01.46 +38 40 38.2  12.0
17 05 06.57 +38 40 37.6  12.0
17 05 07.34 +38 40 35.5  12.0
17 01 39.76 +76 52 40.8  12.0
17 06 25.37 -07 36 53.3  12.0
17 06 39.76 -26 18 40.6  30.0
17 06 27.53 -29 47 39.6  30.0
17 07 22.89 +00 03 06.4  12.0
17 06 28.68 +05 02 52.3  12.0
17 06 21.91 +10 25 28.0  12.0
17 06 35.04 +10 24 08.6  12.0
17 06 18.07 +16 58 42.3  12.0
17 04 43.03 +60 44 49.6  20.0
17 04 15.30 +71 45 44.0  12.0
17 07 24.72 -01 21 25.3  12.0
17 07 28.60 -01 21 47.4  12.0
17 07 53.42 -22 26 02.6  12.0
17 07 40.90 -27 16 33.3  12.0
17 07 46.22 -27 16 24.3  12.0
17 08 00.06 -29 48 16.1  30.0
17 07 32.04 -29 59 44.8  12.0
17 07 32.04 -29 59 45.3  12.0
17 07 42.98 -30 30 18.3  12.0
17 07 46.37 -30 30 43.4  12.0
17 07 46.29 -30 30 44.7  12.0
17 08 00.45 +16 00 45.5  12.0
17 08 03.00 +18 16 35.4  12.0
17 07 09.72 +45 33 21.2  12.0
17 06 26.60 +57 13 30.0  12.0
17 07 58.20 -10 21 07.0  20.0
17 08 46.47 -17 27 40.6  12.0
17 08 15.54 -21 24 43.9  12.0
17 08 13.70 -27 25 25.5  30.0
17 08 37.00 -29 50 11.0  30.0
17 09 05.40 +01 30 12.0  12.0
17 08 38.97 +07 03 57.4  12.0
17 08 46.41 +12 54 36.2  12.0
17 08 46.29 +24 35 09.7  12.0
17 07 21.60 +55 30 35.5  12.0
17 05 51.24 +70 40 15.1  12.0
17 08 49.65 -02 56 03.1  12.0
17 09 35.30 -21 29 05.0  12.0
17 09 24.10 -23 01 56.0  30.0
17 10 01.94 -27 07 10.8  30.0
17 10 28.90 -41 53 03.0  12.0
17 09 35.40 +11 40 22.8  12.0
17 09 54.79 +22 36 56.4  12.0
17 09 45.02 +22 34 06.9  12.0
17 09 38.25 +34 25 55.7  12.0
17 09 40.88 -05 49 56.2  12.0
17 10 08.56 -08 50 58.3  12.0
17 10 02.97 -08 51 35.8  12.0
17 10 07.10 -08 49 21.4  12.0
17 10 09.68 -20 30 36.1  12.0
17 10 35.99 -21 21 34.4  12.0
17 10 27.06 -27 12 12.7  12.0
17 10 30.97 -27 13 26.6  12.0
17 10 51.40 -35 28 12.8  12.0
17 10 51.52 -35 28 13.2  12.0
17 11 25.78 -39 09 20.5  12.0
17 10 50.75 -43 14 39.7  12.0
17 10 49.33 -43 22 34.8  12.0
17 17 37.10 -81 15 22.1  12.0
17 10 35.28 +00 36 34.8  12.0
17 10 33.60 +24 05 08.4  12.0
17 11 52.50 -23 08 58.0  30.0
17 11 55.43 -23 09 42.3  20.0
17 11 20.30 -24 30 24.0  12.0
17 11 50.96 -34 07 01.3  30.0
17 11 51.09 -39 09 28.3  12.0
17 11 47.85 -39 10 00.8  12.0
17 12 22.03 -39 44 17.5  20.0
17 18 15.04 -81 14 33.2  12.0
17 11 08.32 +26 56 06.7  12.0
17 10 56.30 +39 41 30.7  20.0
17 10 38.18 +42 39 40.6  12.0
17 10 43.80 +46 01 34.0  12.0
16 39 35.29 +88 05 05.6  12.0
17 11 46.22 -06 35 10.8  12.0
17 12 48.20 -24 33 28.0  30.0
17 13 02.20 -24 44 50.0  30.0
17 12 54.75 -25 16 16.0  30.0
17 13 00.22 -25 50 57.2  12.0
17 12 29.66 -27 17 56.9  12.0
17 12 45.32 -27 49 26.6  30.0
17 12 56.92 -28 09 29.2  12.0
17 12 57.80 -28 09 35.0  12.0
17 12 55.50 -38 23 30.1  20.0
17 12 27.58 -38 30 59.7  20.0
17 13 08.71 -39 02 26.1  12.0
17 13 11.66 -38 27 30.4  12.0
17 13 05.28 -38 59 35.5  12.0
17 12 53.52 +06 27 49.8  12.0
17 12 07.46 +44 17 46.5  12.0
17 08 03.64 +77 01 33.4  12.0
17 13 35.40 -21 33 15.0  12.0
17 13 16.50 -25 02 31.0  30.0
17 14 12.90 -32 39 27.4  30.0
17 13 58.12 -36 43 38.2  20.0
17 13 44.35 -37 05 57.7  12.0
17 13 44.47 -37 06 11.6  12.0
17 14 12.84 -38 11 26.2  12.0
17 14 07.89 +00 34 56.7  12.0
17 13 43.41 +10 37 24.1  12.0
17 13 36.24 +27 03 57.2  12.0
17 13 25.92 +28 13 07.1  12.0
17 13 32.13 +29 48 44.6  12.0
17 09 02.57 +77 07 27.0  12.0
17 08 11.96 +80 06 52.4  12.0
17 05 06.96 +83 16 07.7  12.0
17 14 43.38 -25 39 56.0  20.0
17 14 10.20 -26 31 05.0  30.0
17 14 27.58 -28 36 25.7  12.0
17 15 06.91 -29 13 13.1  12.0
17 14 42.82 -33 24 47.2  12.0
17 14 50.19 -38 45 27.0  20.0
17 15 23.27 -39 13 10.8  12.0
17 14 10.63 +19 49 15.7  12.0
17 13 16.03 +63 47 37.8  20.0
17 15 01.51 -03 21 31.1  12.0
17 15 57.99 -27 21 50.6  12.0
17 16 19.10 -38 00 59.1  12.0
17 16 10.68 -46 34 31.9  12.0
17 16 23.11 +08 02 53.0  12.0
17 15 20.28 +14 38 10.3  12.0
17 15 48.36 +30 27 23.6  12.0
17 15 34.44 +34 35 25.9  12.0
17 15 03.88 +49 54 18.5  12.0
17 14 28.82 +61 57 43.6  12.0
17 12 45.19 +69 45 15.0  12.0
17 16 49.07 -14 57 32.0  20.0
17 16 41.80 -19 04 11.0  30.0
17 16 07.03 -23 47 13.9  12.0
17 16 50.60 -25 48 44.0  30.0
17 16 27.31 -26 13 09.5  12.0
17 16 12.90 -28 01 13.0  12.0
17 16 38.04 -32 16 10.7  12.0
17 16 18.46 -33 52 11.0  30.0
17 17 02.25 -36 21 11.4  12.0
17 17 02.42 -36 21 05.9  12.0
17 17 02.18 -36 22 02.3  12.0
17 17 00.29 -37 41 21.4  20.0
17 16 24.74 -37 58 50.6  12.0
17 16 59.93 -38 19 22.0  12.0
17 17 00.07 -38 19 27.5  12.0
17 17 27.88 -40 01 33.4  20.0
17 17 02.81 -40 18 07.4  20.0
17 17 12.55 +02 16 13.1  12.0
17 16 59.60 +02 31 23.4  20.0
17 16 39.07 +05 58 29.6  12.0
17 16 31.39 +06 05 01.5  12.0
17 16 58.60 +19 44 01.6  12.0
17 17 04.24 -00 16 16.8  12.0
17 16 42.40 -02 00 51.9  12.0
17 17 24.81 -02 04 27.2  12.0
17 17 22.44 -02 05 51.8  12.0
17 16 49.65 -03 33 08.2  12.0
17 17 11.50 -22 43 51.0  30.0
17 18 03.16 -30 01 55.1  12.0
17 17 30.33 -34 42 48.1  12.0
17 17 30.39 -34 42 48.7  12.0
17 17 42.97 -35 41 55.9  20.0
17 18 13.43 -35 48 41.4  20.0
17 18 09.62 -36 03 48.8  20.0
17 17 54.07 -36 37 25.6  12.0
17 17 54.34 -36 37 26.0  12.0
17 18 00.93 -37 26 23.3  12.0
17 18 02.32 -37 27 02.6  12.0
17 18 11.11 -37 28 24.2  12.0
17 17 59.17 -38 33 50.8  12.0
17 18 22.31 -43 59 35.6  12.0
17 17 25.77 +10 04 32.3  12.0
17 17 34.72 +31 26 55.5  12.0
17 17 25.37 +37 34 58.8  20.0
17 17 11.59 +41 23 28.1  12.0
17 17 10.99 +41 22 48.3  12.0
17 17 22.51 +43 57 52.7  12.0
17 17 27.24 +43 57 51.1  12.0
17 17 02.71 +45 31 28.0  20.0
17 15 43.98 +60 08 35.8  20.0
17 15 30.03 +64 39 51.1  20.0
17 18 32.52 -09 41 40.8  12.0
17 18 44.74 -13 01 24.2  12.0
17 19 01.24 -23 27 28.9  30.0
17 18 48.87 -25 35 47.6  12.0
17 18 48.88 -25 35 48.0  12.0
17 18 11.54 -26 09 11.0  30.0
17 18 25.80 -29 37 40.0  30.0
17 18 57.30 -29 47 06.0  30.0
17 18 12.64 -30 01 43.0  12.0
17 19 17.12 -37 02 12.6  20.0
17 19 28.01 -43 39 27.7  12.0
17 19 22.92 +00 37 11.7  12.0
17 18 42.38 +18 32 26.2  12.0
17 18 39.04 +18 35 53.1  12.0
17 18 17.04 +31 36 26.4  12.0
17 18 16.63 +41 41 45.0  12.0
17 16 08.40 +68 56 10.0  12.0
17 14 15.25 +76 12 40.9  12.0
17 18 53.90 -01 43 45.8  12.0
17 19 15.46 -12 45 26.3  12.0
17 19 58.40 -27 20 30.0  12.0
17 19 23.80 -29 35 57.0  30.0
17 19 14.30 -29 45 52.0  30.0
17 19 30.73 -36 09 44.2  20.0
17 20 17.47 -36 25 30.7  20.0
17 19 56.81 -37 09 34.6  12.0
17 19 57.84 -37 48 14.8  12.0
17 19 24.40 -37 10 05.7  20.0
17 19 35.68 -37 10 56.7  12.0
17 20 05.52 -38 56 49.4  12.0
17 19 58.92 -38 58 14.4  12.0
17 20 06.24 -38 58 40.4  12.0
17 20 46.52 -51 45 16.3  12.0
17 20 28.16 +00 58 46.6  20.0
17 19 59.30 +03 38 04.1  12.0
17 19 38.78 +11 08 43.6  12.0
17 20 10.22 +12 56 35.7  12.0
17 19 30.07 +31 28 48.3  12.0
17 18 21.31 +58 10 04.4  12.0
17 20 19.74 -00 58 51.2  12.0
17 20 34.24 -00 58 24.6  12.0
17 20 12.93 -07 01 28.8  12.0
17 20 12.93 -07 01 28.8  12.0
17 20 08.71 -07 01 38.9  12.0
17 20 08.56 -07 01 39.0  12.0
17 20 20.33 -10 41 57.6  12.0
17 20 13.75 -10 45 24.8  12.0
17 20 48.31 -16 45 35.1  12.0
17 20 12.02 -24 52 23.0  30.0
17 20 15.10 -26 18 47.0  12.0
17 20 58.30 -29 31 27.0  30.0
17 20 52.22 -34 54 48.7  12.0
17 21 01.62 -35 20 09.1  20.0
17 20 21.80 -35 52 48.1  12.0
17 20 57.03 -37 25 43.1  20.0
17 21 05.44 -37 27 00.9  12.0
17 21 09.80 -37 26 04.2  20.0
17 20 58.98 -40 12 50.6  20.0
17 20 33.57 +00 11 13.0  12.0
17 20 56.85 +06 21 50.1  12.0
17 20 19.05 +12 55 11.5  12.0
17 20 15.79 +19 11 28.8  12.0
17 21 04.36 +19 11 53.5  12.0
17 20 26.42 +26 54 59.1  12.0
17 19 52.05 +42 09 22.0  12.0
17 19 25.17 +61 55 33.8  12.0
17 17 37.60 +74 18 37.0  12.0
17 20 45.10 -01 11 08.0  12.0
17 21 28.36 -04 34 28.9  12.0
17 21 44.99 -19 24 48.0  12.0
17 21 39.27 -21 27 37.4  30.0
17 21 45.29 -24 19 04.9  12.0
17 21 34.09 -24 38 05.8  12.0
17 21 13.20 -27 11 36.0  12.0
17 21 23.90 -29 21 36.0  12.0
17 21 50.20 -29 32 30.0  30.0
17 21 43.63 -29 35 37.4  30.0
17 21 23.60 -29 41 60.0  30.0
17 21 49.59 -35 26 20.8  20.0
17 22 10.59 -36 13 01.8  20.0
17 21 50.50 -36 41 15.5  12.0
17 21 37.08 -37 34 39.2  30.0
17 22 15.60 -38 28 57.8  20.0
17 22 12.77 -39 00 38.7  20.0
17 22 16.44 -39 14 47.1  12.0
17 22 01.39 -39 44 41.5  20.0
17 21 46.41 +04 23 52.4  12.0
17 22 13.84 +04 43 16.7  12.0
17 22 16.44 +07 08 37.6  12.0
17 22 24.91 +07 08 33.7  12.0
17 22 10.80 +09 20 32.0  20.0
17 22 04.92 +19 32 59.9  12.0
17 22 06.81 +19 34 13.1  12.0
17 22 01.08 +24 13 55.0  12.0
17 21 20.04 +25 49 51.8  12.0
17 21 19.87 +25 50 00.7  12.0
17 20 04.15 +58 38 27.3  12.0
17 19 59.64 +64 04 36.7  12.0
17 22 42.43 -28 19 53.3  12.0
17 22 19.90 -29 21 29.0  30.0
17 22 22.10 -29 41 31.0  12.0
17 23 06.86 -32 10 50.5  20.0
17 22 43.23 -32 42 32.8  20.0
17 23 04.13 -35 55 16.4  12.0
17 22 29.54 -37 08 55.7  12.0
17 22 36.28 +00 03 43.3  12.0
17 23 00.31 +07 18 02.5  12.0
17 22 48.55 +11 00 30.6  12.0
17 22 39.43 +16 52 08.9  12.0
17 23 11.78 +17 35 36.3  12.0
17 22 06.40 +24 18 55.3  12.0
17 22 26.90 +37 21 55.0  12.0
17 20 58.05 +62 10 18.8  12.0
17 20 12.33 +71 26 29.6  12.0
17 23 21.99 -00 17 02.2  12.0
17 23 31.69 -20 16 20.6  12.0
17 23 36.00 -27 21 53.0  12.0
17 23 39.52 -34 27 36.3  20.0
17 23 50.32 -36 38 59.9  12.0
17 24 00.85 -37 18 15.5  30.0
17 23 36.62 +00 09 17.1  12.0
17 24 12.64 +03 32 42.9  12.0
17 23 50.97 +04 24 16.7  12.0
17 24 14.95 +09 58 30.1  12.0
17 23 56.76 +13 43 31.6  12.0
17 23 54.96 +13 46 12.3  12.0
17 23 23.73 +34 16 07.8  12.0
17 24 36.42 -02 40 56.8  20.0
17 24 38.04 -04 19 12.3  12.0
17 24 18.21 -10 49 55.7  12.0
17 24 46.10 -16 56 31.0  30.0
17 24 07.08 -18 06 18.6  12.0
17 24 12.10 -24 54 05.5  30.0
17 24 30.90 -25 12 06.0  30.0
17 24 20.11 -29 01 21.0  30.0
17 24 41.79 -32 13 27.0  20.0
17 24 32.29 -33 57 05.7  20.0
17 24 19.98 -34 32 46.5  20.0
17 24 45.81 -34 11 04.8  12.0
17 24 44.35 -36 40 27.5  20.0
17 24 59.60 -37 20 07.7  12.0
17 25 00.91 +06 18 52.6  12.0
17 24 41.01 +10 30 54.7  12.0
17 22 45.14 +66 55 10.9  12.0
17 24 38.10 -02 42 28.0  20.0
17 25 36.57 -04 16 30.5  12.0
17 24 52.76 -05 06 12.8  12.0
17 25 03.02 -09 48 50.9  12.0
17 25 22.70 -28 49 28.0  12.0
17 26 06.20 -29 40 40.0  12.0
17 25 35.49 -31 50 38.9  12.0
17 25 35.50 -31 50 38.4  12.0
17 26 03.91 -33 49 10.8  20.0
17 25 25.51 -34 24 07.5  20.0
17 25 25.35 -36 12 27.7  12.0
17 25 30.91 -36 22 00.1  12.0
17 25 50.00 -36 26 26.9  12.0
17 25 23.23 -36 32 25.7  12.0
17 25 23.23 -36 32 26.3  12.0
17 25 49.94 -36 26 27.6  12.0
17 25 40.18 -39 23 45.2  20.0
17 25 24.72 +08 51 41.6  12.0
17 26 04.82 +11 08 43.6  12.0
17 25 16.18 +40 36 38.9  12.0
17 24 42.52 +45 18 34.2  12.0
17 24 34.75 +47 42 58.0  12.0
17 24 58.41 +47 05 53.1  12.0
17 24 20.10 +50 57 40.0  12.0
17 25 47.49 -04 17 55.3  12.0
17 25 56.06 -10 15 50.4  12.0
17 25 55.00 -10 16 34.9  12.0
17 27 03.48 -25 11 30.3  30.0
17 27 04.96 -32 05 24.7  20.0
17 27 10.56 -34 16 40.6  12.0
17 26 38.65 -34 37 37.5  20.0
17 26 24.16 -35 01 41.3  12.0
17 26 28.75 -35 22 41.5  12.0
17 26 23.66 -35 33 45.9  12.0
17 26 35.12 -35 45 08.5  12.0
17 26 58.68 -35 48 57.0  12.0
17 26 43.60 -36 09 17.5  12.0
17 26 47.95 -36 12 11.7  12.0
17 26 37.43 -39 40 34.5  20.0
17 28 37.73 -64 43 59.7  12.0
17 27 55.38 -64 48 24.5  12.0
17 26 45.24 +21 59 33.1  12.0
17 25 34.53 +41 53 04.8  12.0
17 25 44.16 +45 20 28.5  12.0
17 23 11.52 +75 33 44.4  12.0
17 27 25.15 -02 05 31.1  12.0
17 26 56.88 -03 17 35.5  20.0
17 27 42.04 -12 09 15.7  12.0
17 27 18.00 -17 20 01.0  20.0
17 28 07.82 -29 14 13.6  30.0
17 28 04.74 -32 53 51.0  20.0
17 28 18.72 -35 04 13.7  12.0
17 28 18.89 -35 04 10.4  12.0
17 28 04.35 -38 46 50.5  20.0
17 27 53.49 +10 42 56.7  12.0
17 27 40.00 +18 15 14.1  12.0
17 27 42.96 +18 15 22.1  12.0
17 26 06.33 +54 28 30.7  12.0
17 27 51.64 -06 58 07.0  12.0
17 28 47.44 -22 52 36.3  12.0
17 28 24.72 -23 06 59.3  12.0
17 28 24.72 -23 06 59.6  12.0
17 28 58.18 -23 50 31.3  30.0
17 28 41.83 -28 27 19.4  12.0
17 28 29.60 -28 45 50.0  12.0
17 28 27.43 -35 07 29.3  12.0
17 28 27.66 -35 07 30.5  12.0
17 29 16.89 -36 40 12.0  12.0
17 29 11.39 -38 26 16.2  20.0
17 28 35.40 +01 02 36.1  12.0
17 28 40.65 +10 45 46.3  12.0
17 29 04.15 +20 18 07.3  12.0
17 27 18.36 +52 30 35.2  12.0
17 27 50.90 +53 46 32.0  12.0
17 29 17.59 -06 59 43.0  12.0
17 29 32.41 -23 27 21.5  30.0
17 29 20.50 -23 45 39.0  30.0
17 29 23.37 -26 26 04.5  30.0
17 29 40.58 -28 40 22.3  12.0
17 29 39.60 -29 32 21.0  12.0
17 30 05.47 -31 42 01.7  30.0
17 30 14.20 -33 14 19.0  12.0
17 29 26.30 -34 16 44.3  30.0
17 29 24.28 -34 23 34.9  12.0
17 29 19.90 -34 33 51.0  12.0
17 29 31.34 -34 37 40.4  12.0
17 29 47.06 -34 35 47.0  12.0
17 29 37.53 -35 13 45.5  12.0
17 29 37.64 -35 13 44.1  12.0
17 29 33.55 +01 10 22.8  12.0
17 29 40.63 +17 54 27.8  12.0
17 29 31.42 +20 06 51.6  12.0
17 29 17.61 +30 32 36.6  12.0
17 27 12.00 +69 19 34.3  12.0
17 30 33.79 -04 22 38.5  12.0
17 29 41.90 -04 56 36.5  12.0
17 30 25.29 -10 07 40.3  12.0
17 30 52.75 -21 04 10.0  30.0
17 30 39.20 -21 29 14.0  30.0
17 30 22.99 -33 11 15.3  12.0
17 31 15.2  -33 14 02.2  12.0
17 31 16.77 -33 15 03.8  12.0
17 31 16.2  -33 14 26.8  12.0
17 31 17.44 -33 52 43.1  12.0
17 31 16.10 -33 52 52.0  12.0
17 31 15.04 -33 51 15.7  12.0
17 30 26.13 -34 41 44.9  12.0
17 30 30.12 -34 41 32.2  12.0
17 30 26.49 +43 32 21.8  12.0
17 29 52.44 +45 05 48.4  12.0
17 29 25.12 +60 06 13.3  12.0
17 28 51.78 +60 45 13.0  12.0
17 27 43.30 +73 50 34.0  12.0
17 31 31.89 -00 33 47.3  12.0
17 31 29.90 -06 36 22.8  12.0
17 31 07.10 -16 53 47.0  30.0
17 31 20.90 -23 23 59.7  30.0
17 31 07.24 -24 57 03.1  12.0
17 31 11.60 -26 03 19.6  12.0
17 31 20.90 -27 59 36.0  12.0
17 31 47.20 -28 42 32.0  30.0
17 31 41.90 -30 01 55.0  12.0
17 32 01.50 -30 40 17.0  12.0
17 31 54.45 -33 01 16.6  12.0
17 31 41.78 -33 02 16.3  12.0
17 31 21.31 -33 18 43.8  12.0
17 31 57.04 -33 18 35.9  12.0
17 31 20.54 -33 53 24.6  12.0
17 31 20.54 -33 53 25.2  12.0
17 31 23.06 -33 18 03.7  12.0
17 31 58.99 +15 02 56.6  12.0
17 31 19.36 +21 04 54.7  12.0
17 31 26.90 +21 05 09.4  12.0
17 31 51.26 +22 23 02.0  12.0
17 31 49.84 +22 23 47.4  12.0
17 31 38.42 +27 28 13.8  12.0
17 30 53.25 +32 17 29.4  12.0
17 31 12.52 +32 33 55.1  12.0
17 30 44.06 +38 16 51.3  12.0
17 30 43.60 +38 15 54.0  12.0
17 30 46.36 +40 54 54.7  12.0
17 30 46.94 +40 55 22.1  12.0
17 30 36.26 +43 32 53.2  12.0
17 31 05.16 +50 07 20.5  12.0
17 30 53.68 +51 52 39.1  12.0
17 30 05.83 +53 38 56.2  12.0
17 32 31.10 -17 28 58.0  30.0
17 32 34.84 -17 55 38.6  12.0
17 32 40.10 -19 07 46.0  30.0
17 32 39.12 -19 08 25.3  12.0
17 32 58.70 -21 33 52.0  30.0
17 32 51.70 -22 35 19.0  12.0
17 32 06.05 -24 26 59.9  12.0
17 32 22.46 -31 16 58.2  30.0
17 33 24.50 +03 08 18.7  12.0
17 33 24.10 -01 34 43.0  12.0
17 33 19.80 -21 29 58.0  30.0
17 33 05.00 -21 38 21.0  30.0
17 33 33.70 -21 30 21.0  30.0
17 33 32.90 -21 39 51.0  30.0
17 33 41.69 -22 51 43.0  30.0
17 34 10.80 -30 33 46.0  30.0
17 33 45.79 -31 45 23.9  20.0
17 33 23.44 -32 24 25.2  20.0
17 33 29.04 -32 47 56.9  12.0
17 33 29.20 -32 47 58.6  12.0
17 33 31.54 -32 51 54.2  12.0
17 33 30.86 -36 47 01.2  30.0
17 33 30.02 +10 41 39.9  12.0
17 33 31.44 +10 42 28.7  12.0
17 32 35.99 +54 20 29.4  12.0
17 33 57.65 -11 57 47.8  12.0
17 34 54.30 -30 47 08.0  12.0
17 34 34.22 -32 28 33.5  12.0
17 34 34.23 -32 28 33.2  12.0
17 34 25.41 -34 27 17.8  30.0
17 34 37.06 -35 01 31.5  30.0
17 35 15.20 -39 09 36.2  12.0
17 35 06.00 +18 04 08.5  20.0
17 34 16.44 +31 16 00.0  12.0
17 35 24.57 -08 01 07.6  12.0
17 35 19.60 -08 03 50.7  12.0
17 35 10.46 -09 13 35.2  12.0
17 35 22.60 -25 10 46.0  12.0
17 35 38.70 -29 44 45.0  12.0
17 35 39.90 -30 40 50.0  12.0
17 35 40.42 -32 18 59.3  12.0
17 35 32.66 +01 15 17.8  12.0
17 34 32.65 +47 11 59.6  12.0
17 34 35.15 +54 35 51.5  12.0
17 34 06.21 +59 15 31.5  12.0
17 32 32.75 +71 24 03.9  20.0
17 32 04.82 +73 40 07.8  20.0
17 30 38.58 +78 48 03.9  12.0
17 30 21.22 +79 49 17.6  12.0
17 36 56.87 -28 04 42.1  12.0
17 36 20.98 -28 35 51.6  12.0
17 36 35.96 -29 00 07.7  30.0
17 36 38.76 -29 21 26.6  12.0
17 36 18.10 -29 58 23.0  12.0
17 37 17.04 +05 37 29.1  12.0
17 36 59.35 +08 44 00.4  12.0
17 36 31.89 +32 04 09.7  12.0
17 36 29.30 +32 04 48.1  12.0
17 36 25.89 +32 05 39.8  12.0
17 36 02.30 +42 55 25.4  12.0
17 36 00.31 +42 56 57.9  12.0
17 35 03.16 +60 14 32.2  12.0
17 37 13.10 -07 32 15.2  12.0
17 37 35.33 -21 51 31.0  30.0
17 37 22.85 -22 29 58.6  12.0
17 37 12.97 -22 47 34.5  30.0
17 37 18.30 -26 04 51.0  12.0
17 38 00.44 -26 14 29.5  30.0
17 38 00.60 -26 18 32.7  30.0
17 37 24.30 -28 04 30.5  20.0
17 37 45.70 -30 01 14.0  30.0
17 38 09.04 -31 08 09.4  30.0
17 38 01.57 -31 51 31.7  12.0
17 37 20.84 -32 10 43.5  12.0
17 37 44.91 -32 15 29.6  12.0
17 37 27.48 -35 53 26.6  12.0
17 37 33.37 -36 57 06.9  30.0
17 37 56.41 -37 52 06.0  30.0
17 37 44.73 +00 12 10.1  12.0
17 37 35.92 +02 36 23.5  20.0
17 37 50.54 +03 25 34.5  12.0
17 37 37.63 +24 00 44.7  12.0
17 37 14.95 +46 58 19.2  12.0
17 36 49.12 +57 17 03.3  12.0
17 33 05.75 +77 58 12.1  12.0
17 37 45.48 -01 02 51.9  12.0
17 38 33.57 -12 47 20.7  12.0
17 38 47.30 -19 47 00.0  30.0
17 38 00.47 -21 11 32.2  30.0
17 38 30.33 -22 08 38.6  12.0
17 38 50.43 -22 19 10.8  12.0
17 38 07.10 -26 24 19.0  12.0
17 38 23.91 -27 14 07.1  12.0
17 38 15.71 -28 52 35.0  20.0
17 38 56.50 -30 29 11.0  30.0
17 38 41.70 -30 36 30.0  30.0
17 39 01.75 -36 14 07.7  12.0
17 38 56.01 +16 06 39.2  12.0
17 38 00.55 +37 40 42.9  12.0
17 19 32.36 +86 44 18.3  20.0
17 38 57.89 -10 56 38.3  12.0
17 39 45.70 -24 45 23.0  12.0
17 40 00.65 -27 48 16.2  20.0
17 39 26.69 -28 06 15.9  20.0
17 39 37.94 -28 33 45.0  20.0
17 40 07.80 -28 42 02.5  12.0
17 40 07.77 -28 42 02.5  12.0
17 39 12.94 -28 46 58.7  20.0
17 39 31.21 -28 43 40.7  20.0
17 40 01.95 -29 23 38.4  12.0
17 40 03.59 -30 19 06.0  30.0
17 40 00.10 -30 33 42.0  30.0
17 39 47.97 -35 41 46.1  30.0
17 39 38.95 +03 27 10.8  12.0
17 38 51.55 +42 47 36.2  12.0
17 40 12.78 -26 44 22.1  12.0
17 40 33.72 -27 14 23.4  20.0
17 40 38.58 -28 01 02.1  12.0
17 40 13.58 -28 13 14.7  20.0
17 40 50.50 -28 29 06.0  30.0
17 40 32.56 -28 33 53.1  12.0
17 40 34.94 -28 41 35.5  12.0
17 40 41.53 -28 48 10.8  20.0
17 40 43.70 -28 52 13.0  30.0
17 40 10.95 -28 46 08.5  12.0
17 40 55.24 -29 10 25.5  12.0
17 41 00.50 -29 39 46.5  20.0
17 41 07.20 -29 42 35.0  30.0
17 41 11.10 -30 14 19.0  30.0
17 41 02.60 -30 29 23.3  20.0
17 41 19.08 +02 50 41.6  12.0
17 40 04.60 +27 55 20.6  12.0
17 39 17.30 +52 56 21.0  12.0
17 39 49.87 +54 25 33.5  12.0
17 41 30.79 -03 20 24.8  12.0
17 41 36.24 -14 57 44.0  12.0
17 41 17.38 -22 18 06.2  30.0
17 41 52.79 -24 42 07.7  12.0
17 42 01.92 -27 13 09.5  12.0
17 42 02.05 -27 13 11.7  12.0
17 42 05.18 -27 15 05.4  12.0
17 42 05.25 -27 15 09.3  12.0
17 41 37.82 -28 04 38.5  20.0
17 41 32.00 -29 32 02.0  12.0
17 41 58.85 -29 57 48.7  12.0
17 42 04.63 -30 04 02.7  12.0
17 42 02.69 -30 06 41.0  12.0
17 42 02.71 -30 06 41.5  12.0
17 41 26.42 -31 23 33.5  12.0
17 41 31.17 -37 30 17.3  12.0
17 41 47.25 +06 02 05.3  12.0
17 41 41.89 +09 37 45.6  12.0
17 41 41.08 +10 44 32.8  12.0
17 42 04.72 +18 28 55.9  12.0
17 42 09.64 +18 25 56.5  12.0
17 42 00.28 +18 25 36.1  12.0
17 41 26.42 +26 37 15.2  12.0
17 41 00.50 +31 05 08.3  12.0
17 41 11.64 +33 06 28.6  12.0
17 41 08.95 +33 05 35.2  12.0
17 40 53.06 +44 32 00.3  12.0
17 41 45.90 -05 25 23.0  12.0
17 42 24.00 -20 37 21.0  30.0
17 42 25.08 -20 37 33.3  12.0
17 43 05.43 -27 36 04.9  20.0
17 43 05.46 -27 49 30.9  20.0
17 42 28.19 -28 02 09.6  20.0
17 42 11.70 -28 32 30.0  30.0
17 42 24.50 -28 33 45.0  30.0
17 42 21.44 -29 13 00.0  12.0
17 42 11.76 -29 13 29.8  12.0
17 42 43.99 -29 49 15.8  20.0
17 42 14.40 -29 12 14.0  30.0
17 42 29.20 -30 06 31.7  20.0
17 42 54.47 -30 07 07.8  20.0
17 43 04.37 -33 09 56.7  12.0
17 43 05.34 -38 44 57.9  30.0
17 42 29.71 +11 21 06.9  12.0
17 42 50.71 +16 12 50.2  12.0
17 42 53.83 +16 16 29.8  12.0
17 41 59.01 +29 28 19.2  12.0
17 41 22.75 +49 50 15.5  12.0
17 41 58.80 +54 03 43.9  12.0
17 41 21.21 +54 43 53.2  12.0
17 41 15.09 +54 44 25.0  12.0
17 43 42.40 -22 09 43.0  30.0
17 43 55.12 -22 21 32.4  30.0
17 43 19.62 -22 47 55.4  12.0
17 43 36.70 -23 08 23.5  12.0
17 43 51.23 -26 10 58.2  12.0
17 43 51.24 -26 10 58.6  12.0
17 44 04.32 -26 09 25.5  12.0
17 44 04.20 -28 36 54.0  30.0
17 43 51.20 -29 14 16.0  30.0
17 44 07.80 +08 14 25.9  12.0
17 44 07.32 +08 18 41.0  12.0
17 43 45.47 +23 37 57.5  20.0
17 43 15.00 +24 26 12.1  12.0
17 42 39.86 +48 48 59.3  12.0
17 42 23.47 +54 03 32.1  12.0
17 39 44.99 +75 53 30.6  12.0
17 44 20.88 -05 18 40.6  12.0
17 44 03.23 -20 12 21.5  30.0
17 44 14.36 -20 52 12.1  30.0
17 44 06.65 -25 43 35.3  20.0
17 44 53.90 -26 14 21.0  12.0
17 44 43.10 -28 03 09.0  30.0
17 44 37.30 -28 38 13.0  30.0
17 44 37.08 -28 57 09.7  12.0
17 45 03.45 -29 15 54.5  12.0
17 44 54.96 -29 14 12.8  12.0
17 44 36.36 -30 44 01.6  12.0
17 45 00.43 -30 45 07.1  12.0
17 44 54.69 +13 26 33.6  12.0
17 42 43.72 +59 17 02.2  12.0
17 42 51.84 +61 45 51.0  20.0
17 45 33.67 -14 18 19.4  12.0
17 45 36.84 -14 17 44.8  12.0
17 45 28.87 -14 16 17.9  12.0
17 45 38.52 -15 18 05.4  12.0
17 45 03.70 -16 19 04.0  30.0
17 44 54.10 -16 28 21.0  30.0
17 45 31.81 -20 57 59.5  12.0
17 45 09.80 -21 33 21.0  30.0
17 45 24.08 -25 12 14.4  20.0
17 45 50.40 -26 12 17.0  30.0
17 45 47.53 -26 49 11.5  20.0
17 45 52.42 -28 11 46.9  20.0
17 45 20.77 -28 28 38.0  20.0
17 45 52.05 -28 59 24.0  12.0
17 46 09.60 -28 24 26.0  12.0
17 45 51.57 -29 00 22.7  12.0
17 45 41.61 -28 59 34.1  12.0
17 45 53.13 -29 02 31.0  12.0
17 46 00.02 -29 01 49.7  12.0
17 45 58.53 -30 12 01.8  12.0
17 45 56.60 -31 36 02.4  30.0
17 46 05.52 +07 28 39.0  12.0
17 45 29.35 +09 43 22.4  12.0
17 45 58.39 +13 04 59.4  12.0
17 45 36.91 +22 03 40.7  12.0
17 45 26.06 +22 39 57.8  12.0
17 45 25.12 +29 58 08.2  12.0
17 43 58.20 +66 38 18.0  12.0
17 46 02.23 -01 13 43.9  12.0
17 45 55.27 -08 36 16.7  12.0
17 46 37.75 -18 26 27.8  12.0
17 46 18.06 -19 30 10.7  12.0
17 46 57.90 -22 13 42.0  30.0
17 46 51.10 -25 32 26.0  20.0
17 46 46.76 -25 41 00.7  20.0
17 46 27.56 -28 36 03.6  20.0
17 46 11.90 -28 48 32.0  30.0
17 46 37.90 -28 52 16.0  12.0
17 46 15.37 -28 50 01.7  12.0
17 46 16.50 -28 51 17.6  12.0
17 46 17.65 -28 49 17.3  12.0
17 46 20.87 -28 49 44.4  12.0
17 46 45.46 -33 08 36.2  12.0
17 46 56.21 -34 04 52.5  30.0
17 46 29.44 +23 42 07.3  12.0
17 46 33.67 +23 44 58.9  12.0
17 46 18.88 +36 41 25.7  12.0
17 45 40.46 +43 12 55.1  12.0
17 45 31.48 +43 14 21.7  12.0
17 47 23.76 -01 12 52.9  12.0
17 47 16.00 -19 19 59.5  12.0
17 47 13.81 -19 21 38.0  12.0
17 47 13.82 -19 21 38.3  12.0
17 47 49.09 -21 29 19.2  30.0
17 47 49.04 -21 32 22.5  12.0
17 47 12.70 -22 13 10.0  30.0
17 48 02.70 -23 44 35.5  20.0
17 47 18.98 -27 48 52.8  20.0
17 47 21.20 -28 09 36.0  30.0
17 48 01.84 -28 16 05.2  12.0
17 47 20.83 -28 24 51.5  12.0
17 47 13.92 -28 26 48.5  12.0
17 48 06.00 -28 55 46.0  30.0
17 47 20.47 -28 22 10.2  12.0
17 47 20.47 -28 22 10.2  12.0
17 47 36.78 -28 24 29.7  12.0
17 47 56.16 -29 59 39.3  12.0
17 47 15.24 -29 58 01.3  12.0
17 47 21.14 -29 59 45.0  12.0
17 47 46.93 -30 28 16.0  20.0
17 47 52.10 -37 23 27.7  12.0
17 47 52.10 -37 23 28.5  12.0
17 47 46.27 -37 24 23.2  12.0
17 48 01.96 -38 57 56.4  12.0
17 48 01.96 -38 57 57.2  12.0
17 47 33.27 +03 27 04.3  20.0
17 48 18.45 +08 38 52.9  12.0
17 47 26.30 +08 48 44.7  12.0
17 48 10.08 +16 19 14.0  12.0
17 47 01.22 +26 18 26.1  12.0
17 47 02.20 +38 35 36.9  12.0
17 46 10.12 +52 45 46.9  12.0
17 48 31.87 -17 49 54.1  12.0
17 48 42.58 -17 49 13.8  12.0
17 48 43.37 -17 51 11.7  12.0
17 48 32.20 -22 52 08.0  12.0
17 48 29.20 -25 54 16.4  20.0
17 48 36.47 -26 27 45.0  20.0
17 48 46.70 -27 09 53.0  30.0
17 48 20.50 -27 45 30.0  30.0
17 48 38.40 -28 00 39.0  20.0
17 48 44.14 -28 15 13.1  20.0
17 48 15.05 -28 21 25.6  20.0
17 48 26.36 -28 39 17.9  20.0
17 48 41.50 -28 52 02.0  30.0
17 48 28.57 -29 13 47.9  20.0
17 48 28.55 -29 39 12.6  20.0
17 49 09.80 -30 45 07.9  30.0
17 48 31.07 -32 40 38.8  30.0
17 49 13.92 -34 22 52.4  12.0
17 48 48.86 -36 00 21.5  12.0
17 48 35.30 -38 06 54.3  12.0
17 49 19.20 +03 39 15.5  12.0
17 48 44.04 +09 18 52.5  12.0
17 49 07.00 +14 21 59.0  12.0
17 45 52.94 +71 15 56.1  12.0
17 49 15.90 -20 00 41.0  30.0
17 49 31.12 -21 08 43.3  12.0
17 49 39.71 -24 32 14.0  20.0
17 49 31.63 -24 46 58.3  12.0
17 49 31.66 -24 46 57.0  12.0
17 49 49.60 -25 50 26.0  12.0
17 50 03.00 -26 51 45.0  30.0
17 49 32.70 -27 47 21.0  30.0
17 49 22.80 -28 07 07.0  30.0
17 49 24.60 -28 46 18.0  30.0
17 49 35.60 -29 02 45.9  20.0
17 49 48.25 -37 01 27.5  12.0
17 50 24.24 -37 27 26.7  12.0
17 50 15.48 -37 27 43.8  12.0
17 49 18.79 +15 54 28.9  12.0
17 48 57.52 +41 58 12.6  12.0
17 48 51.04 +44 00 53.8  12.0
17 48 08.40 +59 43 16.4  12.0
17 43 40.08 +80 04 13.0  12.0
17 37 28.97 +84 45 41.4  12.0
17 49 52.16 -02 58 47.6  12.0
17 49 41.29 -03 07 03.3  12.0
17 50 28.50 -19 03 10.2  12.0
17 50 10.75 -19 41 33.7  30.0
17 51 00.50 -22 28 43.8  12.0
17 50 42.06 -23 03 09.1  20.0
17 50 35.59 -24 30 24.2  20.0
17 50 33.79 -24 32 43.2  20.0
17 50 45.75 -25 15 25.5  20.0
17 50 43.30 -25 59 34.0  30.0
17 50 11.50 -27 33 34.0  30.0
17 50 37.90 -27 42 13.0  30.0
17 50 19.70 -28 53 44.0  30.0
17 51 11.80 -29 58 26.0  12.0
17 50 18.28 -30 34 52.3  12.0
17 51 13.32 -32 35 29.2  12.0
17 51 13.32 -32 35 29.8  12.0
17 51 15.69 -32 36 07.4  12.0
17 50 37.92 +03 10 44.1  12.0
17 50 38.52 +03 10 20.5  12.0
17 49 52.05 +34 26 10.3  12.0
17 50 38.47 +38 04 11.6  12.0
17 51 04.99 -07 33 59.0  12.0
17 50 56.80 -14 57 53.5  12.0
17 51 46.68 -20 37 26.3  12.0
17 51 42.78 -21 59 01.7  30.0
17 51 03.00 -22 26 06.7  12.0
17 51 06.97 -23 02 06.1  20.0
17 51 04.30 -23 14 57.0  12.0
17 51 12.79 -24 54 56.9  20.0
17 51 19.20 -25 56 52.0  30.0
17 51 34.70 -25 56 58.0  30.0
17 52 02.70 -26 07 14.0  12.0
17 51 37.20 -26 28 04.0  30.0
17 51 11.90 -26 37 42.6  20.0
17 51 35.50 -26 48 14.0  30.0
17 51 45.60 -27 29 02.0  30.0
17 51 22.40 -29 22 19.0  12.0
17 51 36.76 +25 53 49.9  12.0
17 51 41.47 +25 54 09.6  12.0
17 51 08.20 +29 49 24.3  12.0
17 51 46.34 +29 50 22.1  12.0
17 50 34.15 +43 48 56.2  12.0
17 52 17.35 -18 48 42.7  12.0
17 52 31.57 -18 49 07.4  12.0
17 52 36.30 -20 28 04.0  30.0
17 52 18.57 -21 05 04.3  12.0
17 52 41.58 -22 21 55.4  12.0
17 52 32.81 -22 30 14.4  12.0
17 52 48.10 -24 55 32.0  30.0
17 52 59.30 -25 19 37.0  30.0
17 52 11.96 -25 30 35.3  20.0
17 52 56.90 -25 54 16.0  30.0
17 52 27.00 -26 27 41.0  30.0
17 52 59.20 -27 33 15.0  30.0
17 52 58.82 -28 06 37.5  20.0
17 52 22.79 -28 37 40.6  20.0
17 53 05.57 -29 03 27.4  20.0
17 52 56.83 -29 30 44.0  20.0
17 52 51.93 -30 09 26.6  20.0
17 52 29.26 -30 49 14.2  20.0
17 52 53.85 -37 45 19.3  12.0
17 52 29.18 -38 00 10.0  12.0
17 52 29.44 -38 00 00.2  12.0
17 52 27.12 -37 58 10.7  12.0
17 53 02.53 +09 20 03.0  12.0
17 52 31.29 +09 57 02.7  12.0
17 52 35.20 +23 40 53.8  12.0
17 53 28.29 +01 27 06.2  12.0
17 53 21.64 -15 17 28.2  12.0
17 53 19.41 -15 18 06.5  12.0
17 53 54.67 -23 00 07.5  20.0
17 53 37.22 -24 22 52.6  20.0
17 53 20.00 -25 19 29.0  30.0
17 53 40.90 -25 46 35.0  30.0
17 54 02.70 -25 45 44.0  30.0
17 53 40.62 -26 06 08.8  20.0
17 53 34.40 -26 10 27.0  20.0
17 53 30.50 -26 24 44.0  30.0
17 54 02.80 -26 25 49.0  30.0
17 53 30.10 -27 27 40.0  30.0
17 53 33.62 -28 35 36.3  20.0
17 53 55.51 -28 15 54.6  20.0
17 53 56.89 -44 45 34.6  12.0
17 54 26.10 +01 38 09.0  20.0
17 54 22.75 +01 51 57.6  12.0
17 53 32.80 +04 30 16.7  12.0
17 53 38.25 +04 29 37.2  12.0
17 53 14.01 +27 00 44.0  12.0
17 52 58.10 +45 49 33.3  12.0
17 50 12.59 +72 12 05.9  12.0
17 54 14.80 -14 45 10.5  12.0
17 54 16.20 -14 47 12.5  12.0
17 55 00.20 -23 03 35.0  12.0
17 54 07.10 -24 20 26.0  12.0
17 55 02.70 -25 36 19.0  30.0
17 54 10.08 -25 40 32.9  20.0
17 54 31.33 -25 51 09.5  12.0
17 54 38.85 -25 34 44.7  20.0
17 54 55.68 -26 09 47.7  12.0
17 54 46.20 -26 16 54.0  30.0
17 55 02.03 -26 43 41.6  20.0
17 54 25.35 -29 36 08.8  20.0
17 54 38.78 +31 30 37.7  12.0
17 54 31.34 +42 09 52.6  12.0
17 54 10.84 +45 06 15.1  12.0
17 53 41.92 +58 35 38.4  12.0
17 54 54.24 -06 41 40.4  12.0
17 55 20.87 -19 20 48.2  30.0
17 55 07.00 -21 44 39.3  12.0
17 55 15.70 -23 00 04.0  12.0
17 55 18.60 -23 05 14.0  12.0
17 55 48.56 -23 33 22.0  20.0
17 55 33.64 -24 43 29.1  20.0
17 55 07.90 -24 49 22.3  20.0
17 55 21.20 -25 05 40.0  30.0
17 55 08.57 -25 14 35.8  20.0
17 55 10.30 -25 48 09.0  30.0
17 56 04.10 -26 19 05.0  30.0
17 56 00.70 -26 26 49.0  12.0
17 55 59.40 -26 30 38.0  12.0
17 55 17.30 -26 43 26.0  30.0
17 55 52.87 -27 15 44.7  20.0
17 55 24.60 -27 35 54.0  12.0
17 55 41.51 -32 44 13.3  30.0
17 55 41.51 -37 05 53.9  30.0
17 55 55.84 +01 45 06.4  12.0
17 55 32.66 +36 52 04.4  12.0
17 53 47.35 +65 43 14.1  12.0
17 48 45.12 +81 51 10.4  12.0
17 56 10.20 -09 22 09.0  12.0
17 55 51.76 -11 20 10.7  12.0
17 55 58.36 -11 19 35.3  12.0
17 56 19.50 -16 28 57.0  12.0
17 56 20.04 -16 29 03.9  12.0
17 56 15.90 -21 59 37.0  12.0
17 56 15.70 -22 02 48.0  12.0
17 56 47.90 -22 06 51.0  12.0
17 56 49.10 -22 15 42.0  12.0
17 56 40.80 -22 03 45.0  12.0
17 56 09.80 -23 03 33.0  12.0
17 56 21.20 -24 07 23.0  12.0
17 56 11.60 -24 28 02.0  30.0
17 56 51.20 -24 34 39.0  30.0
17 56 58.60 -24 46 16.0  12.0
17 56 34.10 -25 05 36.0  30.0
17 56 51.32 -25 22 11.8  20.0
17 56 15.80 -25 29 16.0  12.0
17 56 35.90 -26 41 31.0  12.0
17 56 41.10 -27 23 27.0  12.0
17 56 50.60 -27 32 39.0  30.0
17 56 22.65 -31 22 16.9  12.0
17 56 22.73 -31 22 16.6  12.0
17 56 18.12 -31 21 29.0  12.0
17 56 57.90 -34 53 51.0  20.0
17 56 58.46 -37 23 24.4  12.0
17 57 09.04 -37 19 26.8  12.0
17 56 51.50 +03 38 20.3  12.0
17 56 50.16 +03 39 08.3  12.0
17 56 03.26 +30 02 47.7  12.0
17 55 44.73 +37 42 40.2  12.0
17 55 34.46 +44 00 11.1  12.0
17 55 05.20 +53 06 43.0  12.0
17 54 33.20 +62 37 46.0  12.0
17 57 08.61 -03 19 36.2  12.0
17 57 46.37 -16 28 10.4  12.0
17 57 25.50 -17 28 08.0  30.0
17 57 13.70 -22 03 34.0  12.0
17 57 05.80 -22 06 41.0  30.0
17 57 03.20 -22 13 25.0  12.0
17 57 40.60 -23 27 42.0  30.0
17 57 34.83 -23 58 04.9  30.0
17 57 05.60 -24 02 40.0  30.0
17 57 36.50 -24 17 14.0  30.0
17 58 01.41 -24 34 08.3  20.0
17 58 00.10 -25 14 30.0  30.0
17 58 05.50 -25 33 06.0  12.0
17 57 47.20 -26 46 13.0  30.0
17 57 14.10 -27 25 27.0  30.0
17 57 18.60 -27 31 33.0  30.0
17 57 43.64 -27 42 03.6  20.0
17 57 57.40 -27 36 23.0  30.0
17 57 38.03 -28 20 06.7  30.0
17 57 33.80 -29 57 44.0  12.0
17 57 24.20 -30 26 44.0  12.0
17 57 36.50 -32 47 20.0  12.0
17 58 22.18 -38 09 57.9  30.0
17 57 26.68 +07 31 24.0  12.0
17 58 08.66 +15 17 58.2  12.0
17 57 42.72 +16 35 00.9  12.0
17 57 39.64 +20 11 01.9  12.0
17 57 46.52 -01 07 53.6  20.0
17 58 37.48 -05 41 05.5  12.0
17 58 21.02 -12 03 35.0  12.0
17 58 41.77 -16 16 36.1  12.0
17 58 40.40 -21 47 48.0  12.0
17 58 27.83 -22 01 25.1  20.0
17 58 26.40 -22 34 19.0  30.0
17 58 58.10 -23 31 44.0  30.0
17 58 57.11 -23 48 21.2  12.0
17 59 01.71 -24 02 19.6  20.0
17 59 02.61 -24 20 54.8  12.0
17 58 34.80 -24 37 17.0  30.0
17 58 38.30 -24 05 02.0  12.0
17 58 13.70 -25 17 00.4  20.0
17 58 12.74 -25 38 45.4  20.0
17 58 30.30 -25 44 24.0  12.0
17 58 55.20 -25 44 19.0  12.0
17 58 13.13 -26 22 13.2  20.0
17 58 38.20 -26 28 55.0  12.0
17 58 24.80 -27 34 19.0  12.0
17 59 09.10 -30 50 44.0  12.0
17 58 24.71 -31 42 58.1  30.0
17 58 25.03 +08 28 31.5  12.0
17 58 31.08 +13 28 29.9  12.0
17 57 52.56 +51 15 30.1  12.0
17 57 00.16 +62 38 57.6  12.0
17 51 02.87 +81 47 36.4  12.0
17 58 40.10 -00 15 33.7  20.0
17 58 51.09 -04 41 50.7  12.0
17 58 53.95 -04 41 15.4  12.0
17 59 17.93 -07 09 35.0  20.0
17 59 06.14 -07 57 02.2  12.0
17 58 46.24 -09 09 21.7  12.0
17 58 45.91 -09 09 18.3  12.0
17 58 58.91 -15 32 14.2  12.0
17 59 11.55 -17 23 59.0  12.0
17 59 57.16 -21 46 55.7  12.0
17 59 05.10 -21 43 10.0  30.0
17 59 42.60 -22 13 31.0  30.0
17 59 47.80 -23 10 43.3  12.0
17 59 47.80 -23 10 43.7  12.0
17 59 51.10 -23 17 49.0  30.0
17 59 45.84 -23 39 55.9  20.0
17 59 41.27 -23 43 09.0  12.0
17 59 41.30 -23 43 08.6  12.0
17 59 42.48 -23 51 44.2  12.0
17 59 22.58 -24 01 21.4  20.0
17 59 58.50 -25 14 27.0  12.0
17 59 47.00 -25 18 44.0  12.0
17 59 17.10 -25 36 37.0  12.0
17 59 12.11 -26 30 26.8  20.0
17 59 45.10 -27 19 51.0  12.0
17 59 57.10 -27 28 44.0  12.0
17 59 31.70 -30 19 27.0  12.0
17 59 46.00 -34 49 23.0  12.0
17 59 41.30 -34 48 50.4  12.0
17 59 54.26 -34 50 27.7  12.0
18 00 11.77 -38 49 51.9  12.0
17 59 30.49 +06 16 47.3  20.0
17 59 35.66 +13 32 02.9  12.0
17 59 15.62 +21 59 25.7  12.0
17 59 21.84 +21 57 47.2  12.0
18 00 19.41 -11 54 04.7  12.0
18 00 02.90 -19 39 28.0  30.0
18 00 27.60 -22 40 32.0  30.0
18 00 51.30 -23 19 52.0  20.0
18 00 26.00 -23 35 13.0  12.0
18 00 30.33 -24 04 00.1  12.0
18 00 37.40 -24 04 37.0  12.0
18 00 45.92 -24 07 06.6  12.0
18 00 22.70 -24 34 05.0  12.0
18 00 31.45 -24 47 21.2  12.0
18 00 31.48 -24 47 21.6  12.0
18 00 47.72 -24 42 39.0  12.0
18 00 15.37 -24 03 16.2  12.0
18 00 47.50 -24 05 06.4  12.0
18 00 13.80 -25 15 40.0  12.0
18 00 37.10 -25 24 29.0  12.0
18 00 37.39 -33 48 34.2  30.0
18 00 54.68 -35 19 18.8  30.0
18 00 57.73 -35 22 36.8  30.0
17 59 47.54 +46 44 03.3  12.0
17 58 33.29 +66 37 59.4  20.0
18 01 20.40 -07 07 06.6  12.0
18 01 06.99 -19 32 07.1  20.0
18 01 51.40 -21 00 59.0  12.0
18 01 49.00 -21 41 05.0  30.0
18 01 16.60 -22 37 55.0  30.0
18 01 46.60 -22 48 20.0  30.0
18 01 25.61 -23 05 44.7  30.0
18 01 17.40 -23 17 53.0  30.0
18 01 16.34 -23 20 04.2  20.0
18 01 34.10 -23 24 40.0  12.0
18 01 34.98 -23 29 38.6  12.0
18 01 55.80 -23 39 10.0  30.0
18 01 58.70 -23 57 06.0  30.0
18 01 39.5  -23 25 53.8  12.0
18 01 38.2  -23 27 38.4  12.0
18 01 27.10 -24 51 55.0  30.0
18 01 39.30 -25 05 43.0  30.0
18 01 16.90 -25 22 39.6  20.0
18 01 32.16 -31 55 58.6  30.0
18 01 36.99 -37 34 51.6  12.0
18 01 37.00 -37 34 52.3  12.0
18 02 15.93 +00 24 47.2  12.0
18 02 10.72 +01 45 37.2  12.0
18 02 01.82 +10 31 27.7  12.0
18 01 43.70 +12 27 49.6  20.0
18 01 38.92 +13 51 24.0  12.0
18 01 57.98 +18 11 28.0  12.0
18 01 07.89 +29 51 13.5  12.0
18 00 58.12 +29 49 29.2  12.0
18 00 51.40 +48 32 31.0  12.0
18 00 48.33 +55 16 59.5  12.0
18 00 52.87 +55 16 06.9  12.0
18 01 44.56 -01 31 42.1  12.0
18 02 20.83 -05 17 07.3  12.0
18 02 03.90 -19 09 56.0  30.0
18 02 19.90 -21 40 51.0  30.0
18 02 07.40 -22 15 11.0  12.0
18 02 04.72 -22 16 22.1  12.0
18 02 13.25 -22 27 58.1  12.0
18 02 36.20 -22 43 21.0  30.0
18 02 22.00 -23 02 19.0  30.0
18 02 41.40 -23 30 50.0  30.0
18 02 25.60 -24 55 18.0  30.0
18 02 31.90 -25 08 53.0  12.0
18 03 04.56 +23 05 08.0  12.0
18 02 59.30 +23 07 17.8  12.0
18 02 52.29 -02 07 31.8  12.0
18 02 47.61 -02 07 43.6  12.0
18 03 13.70 -09 07 33.4  12.0
18 03 37.84 -17 32 25.7  12.0
18 03 49.34 -20 36 53.7  20.0
18 03 58.50 -21 22 01.0  12.0
18 03 10.30 -21 26 16.0  30.0
18 03 28.80 -21 31 27.0  30.0
18 03 00.60 -21 48 03.0  30.0
18 03 27.70 -21 55 06.0  30.0
18 03 17.60 -22 20 56.0  30.0
18 03 27.90 -22 38 41.0  12.0
18 03 26.70 -23 15 26.0  30.0
18 04 01.70 -23 26 09.0  30.0
18 03 24.20 -23 45 06.0  12.0
18 03 46.90 -24 10 53.0  30.0
18 03 41.50 -24 22 38.0  30.0
18 03 33.24 -24 24 28.2  20.0
18 03 05.11 -24 34 52.9  12.0
18 03 05.25 -24 34 55.9  12.0
18 03 07.10 -25 02 31.0  12.0
18 03 06.00 -25 06 55.0  12.0
18 03 42.65 -25 44 04.0  20.0
18 03 14.33 -26 11 37.2  30.0
18 03 29.10 -27 09 40.0  12.0
18 03 36.11 -29 07 31.9  12.0
18 03 56.44 -29 47 20.7  12.0
18 03 47.64 -38 47 15.9  12.0
18 03 47.49 -38 48 23.1  12.0
18 03 38.47 +12 06 21.8  12.0
18 02 50.32 +37 28 48.6  12.0
18 03 02.52 +37 31 37.8  12.0
18 03 50.30 -00 28 18.5  12.0
18 03 52.92 -00 28 26.6  12.0
18 04 41.42 -17 03 12.3  20.0
18 04 30.31 -18 00 32.4  12.0
18 04 30.60 -18 00 29.4  12.0
18 04 09.40 -19 58 17.0  30.0
18 04 16.44 -20 20 42.2  20.0
18 04 08.43 -20 57 05.6  12.0
18 04 38.04 -21 47 06.8  12.0
18 04 33.20 -21 48 51.0  30.0
18 04 35.20 -22 08 09.0  30.0
18 04 59.90 -23 35 19.0  30.0
18 04 57.40 -24 25 35.0  30.0
18 05 00.56 -26 10 04.9  12.0
18 04 31.96 -37 24 47.6  12.0
18 04 32.40 -37 24 43.9  12.0
18 04 39.07 -37 55 59.3  12.0
18 05 22.05 +02 30 42.7  12.0
18 04 35.95 +06 41 54.2  12.0
18 04 36.04 +06 41 57.8  12.0
18 04 54.32 +08 39 26.2  20.0
18 04 41.76 +09 59 48.9  12.0
18 05 06.33 +11 01 28.6  12.0
18 04 03.28 +48 51 19.1  12.0
18 03 17.66 +59 05 22.7  12.0
17 41 43.2  +87 14 42.0  20.0
18 05 22.35 -16 39 35.2  20.0
18 05 38.84 -18 50 37.9  20.0
18 05 52.07 -18 51 14.0  20.0
18 05 07.15 -19 35 57.9  12.0
18 05 06.62 -19 36 02.7  12.0
18 05 13.07 -19 50 34.4  12.0
18 05 13.10 -19 50 35.3  12.0
18 05 00.60 -20 15 28.0  30.0
18 05 54.30 -20 59 13.0  30.0
18 05 21.80 -20 15 13.0  30.0
18 05 04.30 -21 28 18.0  30.0
18 05 42.00 -21 42 43.0  30.0
18 05 35.20 -21 51 21.0  30.0
18 05 53.00 -22 10 43.0  30.0
18 05 30.70 -22 12 15.0  30.0
18 05 28.30 -22 30 34.0  30.0
18 05 53.40 -23 12 13.0  30.0
18 05 42.78 -23 22 42.5  12.0
18 05 39.22 -23 25 14.3  12.0
18 05 45.80 -23 24 17.0  30.0
18 05 48.00 -24 17 46.0  30.0
18 05 09.36 -24 45 18.0  30.0
18 05 14.50 -28 00 19.0  30.0
18 05 40.00 -31 36 47.5  30.0
18 05 50.98 -33 47 34.0  12.0
18 06 11.20 -37 44 30.4  30.0
18 06 25.48 +03 55 11.4  12.0
18 06 01.51 +05 24 41.7  12.0
18 06 06.69 +05 24 36.9  12.0
18 05 44.80 +20 28 07.2  12.0
18 05 38.88 +20 31 01.3  12.0
18 05 41.73 +20 28 14.4  12.0
18 06 00.36 +26 05 30.7  12.0
18 05 25.46 +26 40 02.6  12.0
18 04 34.14 +54 32 31.6  12.0
18 04 09.81 +56 25 47.6  12.0
18 04 04.41 +56 25 12.0  12.0
18 06 03.74 -08 31 34.7  12.0
18 06 50.92 -16 27 50.3  12.0
18 06 50.94 -16 27 50.8  12.0
18 06 20.57 -17 13 55.4  20.0
18 06 25.70 -17 37 07.0  12.0
18 05 57.50 -17 47 21.0  12.0
18 06 27.60 -17 51 37.0  30.0
18 06 43.70 -17 41 19.0  30.0
18 06 05.34 -18 27 02.1  20.0
18 06 43.30 -20 20 39.0  30.0
18 06 50.22 -20 27 40.4  12.0
18 06 50.22 -20 27 40.4  12.0
18 06 14.50 -20 31 16.0  30.0
18 06 39.40 -21 26 44.0  30.0
18 06 15.02 -21 37 28.7  12.0
18 06 19.03 -21 37 32.3  12.0
18 07 01.10 -23 46 56.0  12.0
18 06 47.80 -24 03 55.0  12.0
18 07 09.10 -29 14 45.0  12.0
18 06 59.56 -36 37 29.3  12.0
18 07 02.40 -36 39 56.6  12.0
18 07 02.40 -36 39 57.3  12.0
18 06 38.97 -37 55 28.4  12.0
18 06 31.84 +03 59 11.4  12.0
18 07 18.28 +05 10 57.9  12.0
18 07 18.21 +05 11 40.7  12.0
18 06 41.49 +10 22 03.6  12.0
18 06 57.64 +23 32 34.4  12.0
18 06 51.91 +26 05 28.6  12.0
18 06 29.49 +30 56 04.6  12.0
18 05 18.48 +61 27 13.3  12.0
18 06 54.96 -02 30 04.5  12.0
18 07 24.04 -05 12 45.6  12.0
18 07 30.67 -13 28 47.4  12.0
18 07 20.80 -17 08 11.0  12.0
18 07 26.80 -17 16 58.3  20.0
18 07 38.90 -17 51 52.0  12.0
18 07 47.70 -18 00 24.0  30.0
18 07 44.80 -19 07 56.0  30.0
18 07 58.10 -20 28 30.0  30.0
18 07 19.30 -20 35 52.0  30.0
18 07 47.20 -21 10 55.0  12.0
18 07 39.73 -21 40 04.8  30.0
18 07 22.00 -21 54 12.0  12.0
18 07 44.80 -22 45 15.0  30.0
18 07 06.10 -22 51 10.0  12.0
18 07 07.40 -22 57 23.0  12.0
18 07 22.00 -23 49 48.0  12.0
18 07 13.80 -24 04 29.0  12.0
18 07 32.90 -24 07 05.0  12.0
18 07 07.60 -24 19 41.0  12.0
18 07 15.60 -25 46 59.0  30.0
18 07 45.80 -25 47 23.0  30.0
18 08 05.06 -26 44 35.9  30.0
18 07 42.57 +05 49 18.6  12.0
18 07 50.88 +06 12 45.6  12.0
18 07 46.08 +06 25 51.9  12.0
18 07 46.82 +06 12 38.5  12.0
18 07 52.12 +20 45 09.9  12.0
18 07 47.95 +31 41 30.7  12.0
18 07 44.32 +34 47 35.8  12.0
18 08 37.08 -05 26 39.7  12.0
18 07 57.73 -17 13 22.9  20.0
18 08 21.80 -17 31 49.0  12.0
18 07 54.90 -17 35 32.0  12.0
18 08 50.10 -17 58 19.0  12.0
18 08 54.10 -18 15 60.0  30.0
18 08 18.70 -18 24 22.0  30.0
18 08 14.70 -18 47 17.0  12.0
18 08 07.86 -19 07 55.9  12.0
18 08 18.10 -19 07 52.0  12.0
18 08 46.61 -19 22 43.2  20.0
18 08 35.39 -19 52 08.6  12.0
18 08 35.7  -19 52 19.0  12.0
18 08 03.20 -20 00 60.0  30.0
18 08 55.99 -20 05 53.1  12.0
18 08 30.60 -20 19 10.0  30.0
18 08 25.17 -20 35 11.5  20.0
18 08 33.69 -20 31 50.1  12.0
18 08 55.80 -20 05 54.5  12.0
18 08 50.47 -20 06 01.1  12.0
18 08 49.50 -21 08 48.0  12.0
18 08 17.80 -21 11 37.0  12.0
18 08 06.80 -21 48 44.0  12.0
18 08 55.80 -21 56 12.0  30.0
18 08 35.70 -21 12 49.0  12.0
18 08 34.90 -21 50 18.0  30.0
18 08 26.02 -22 16 53.4  12.0
18 08 26.04 -22 16 53.1  12.0
18 08 16.00 -22 40 42.0  12.0
18 08 17.68 -22 50 05.4  20.0
18 08 36.69 -22 17 11.6  12.0
18 08 35.00 -22 39 08.0  12.0
18 08 14.20 -23 53 23.0  30.0
18 08 40.50 -24 05 43.0  30.0
18 08 49.50 -24 43 26.0  12.0
18 08 40.05 -26 58 28.5  30.0
18 08 55.30 -26 59 57.0  30.0
18 08 27.80 -27 10 14.0  30.0
18 08 32.20 -27 14 33.0  30.0
18 09 05.60 -27 03 09.0  30.0
18 08 22.57 -32 33 57.2  30.0
18 08 17.71 +47 00 14.0  12.0
18 07 48.60 +48 29 09.0  12.0
18 07 19.63 +54 18 51.6  12.0
18 07 21.91 +54 19 27.7  12.0
18 07 24.93 +58 59 57.4  12.0
18 09 29.19 -17 03 52.0  20.0
18 09 24.26 -18 03 28.3  12.0
18 09 55.30 -18 16 22.0  30.0
18 09 08.41 -18 26 39.4  12.0
18 09 19.60 -18 28 18.0  12.0
18 09 41.40 -18 45 05.0  30.0
18 09 27.90 -18 04 47.4  12.0
18 09 54.21 -19 10 20.8  12.0
18 09 53.40 -19 11 27.0  30.0
18 09 39.02 -19 21 16.4  20.0
18 09 39.35 -19 26 27.5  12.0
18 09 04.80 -19 39 47.0  30.0
18 08 59.20 -20 03 52.2  12.0
18 09 00.19 -20 05 10.9  12.0
18 09 10.50 -20 17 10.1  12.0
18 09 19.20 -20 19 32.0  12.0
18 09 24.11 -20 19 23.7  12.0
18 09 29.10 -21 03 03.0  12.0
18 09 09.00 -21 06 36.0  12.0
18 09 37.20 -21 58 55.0  30.0
18 09 43.20 -22 02 38.0  30.0
18 09 47.30 -22 06 33.0  12.0
18 09 08.90 -22 31 59.0  12.0
18 09 22.17 -22 42 51.5  20.0
18 09 31.50 -22 28 39.0  30.0
18 09 16.67 -23 26 49.5  20.0
18 09 07.80 -23 50 07.0  30.0
18 09 10.28 -23 54 48.4  20.0
18 09 27.40 -23 28 40.0  30.0
18 09 28.40 -24 00 28.0  30.0
18 09 26.70 -27 05 54.0  30.0
18 09 53.46 -30 25 20.5  12.0
18 10 00.07 -35 03 43.3  12.0
18 09 51.80 -36 50 16.4  30.0
18 09 36.28 +16 36 22.3  12.0
18 09 24.36 +19 51 52.7  12.0
18 09 08.78 +24 51 43.4  12.0
18 08 35.04 +41 28 45.5  12.0
18 08 48.45 +54 30 36.7  12.0
18 06 50.04 +68 31 35.1  12.0
18 06 46.40 +70 44 44.0  12.0
18 10 30.21 -03 50 34.1  12.0
18 10 37.54 -11 23 25.5  20.0
18 10 20.82 -15 12 30.6  20.0
18 10 40.48 -16 04 15.8  12.0
18 10 36.40 -16 04 19.0  30.0
18 10 55.20 -18 02 50.0  30.0
18 10 07.97 -18 13 31.3  20.0
18 10 35.70 -18 34 42.0  30.0
18 10 52.70 -19 05 09.0  30.0
18 09 57.59 -19 07 59.6  12.0
18 10 25.03 -19 17 47.4  12.0
18 10 28.70 -19 55 50.8  12.0
18 10 28.68 -19 55 49.9  12.0
18 10 18.96 -19 54 11.1  12.0
18 10 50.84 -20 41 10.4  20.0
18 10 18.26 -20 45 42.7  12.0
18 10 16.10 -20 57 46.0  30.0
18 10 53.16 -21 34 25.0  20.0
18 10 45.40 -22 22 49.0  12.0
18 10 23.90 -22 24 19.0  12.0
18 10 52.40 -22 27 42.0  12.0
18 11 00.80 -23 19 49.0  12.0
18 10 11.80 -23 47 34.0  30.0
18 10 56.20 -35 22 11.0  20.0
18 11 10.87 +09 55 20.4  12.0
18 11 09.86 +10 22 25.3  12.0
18 10 07.39 +30 44 35.8  12.0
18 10 23.68 +40 27 58.3  12.0
18 10 16.05 +41 09 20.6  12.0
18 11 05.97 -00 48 50.6  12.0
18 10 32.23 -03 52 17.0  12.0
18 11 15.50 -16 47 00.0  12.0
18 11 09.47 -16 47 38.4  20.0
18 11 34.86 -17 03 25.5  20.0
18 11 01.10 -17 44 35.6  12.0
18 11 21.20 -18 09 20.0  30.0
18 11 53.16 -18 36 19.9  12.0
18 11 37.20 -18 44 34.0  30.0
18 11 52.90 -18 56 19.0  30.0
18 11 28.87 -19 25 32.9  12.0
18 11 32.27 -19 30 37.5  12.0
18 11 00.73 -19 49 37.2  12.0
18 11 29.63 -19 27 11.4  12.0
18 11 46.70 -20 09 16.0  30.0
18 11 35.79 -20 38 43.0  20.0
18 11 36.00 -20 50 58.0  30.0
18 11 35.78 -21 44 34.5  12.0
18 11 35.79 -21 44 34.2  12.0
18 11 13.90 -22 24 18.0  12.0
18 11 15.10 -22 29 27.0  12.0
18 11 35.20 -22 25 08.0  12.0
18 11 02.83 -23 19 27.6  30.0
18 12 03.21 -29 09 21.2  30.0
18 12 05.38 -36 34 04.1  30.0
18 12 06.21 +06 51 13.4  12.0
18 12 13.53 +13 03 31.1  12.0
18 11 10.82 +27 52 22.1  12.0
18 10 55.77 +40 45 23.7  12.0
18 10 50.16 +43 00 45.1  12.0
18 03 37.44 +82 19 37.0  12.0
18 11 50.48 -11 12 41.2  20.0
18 12 06.61 -11 22 37.1  20.0
18 12 13.74 -13 07 52.7  20.0
18 12 50.37 -14 32 53.2  12.0
18 11 56.10 -16 48 04.0  12.0
18 11 57.90 -17 41 12.0  30.0
18 12 14.20 -17 55 48.0  30.0
18 12 36.30 -18 00 38.0  30.0
18 12 54.60 -18 11 07.9  12.0
18 12 39.70 -18 24 20.5  12.0
18 12 39.69 -18 24 21.3  12.0
18 12 45.10 -18 40 57.0  30.0
18 12 10.90 -18 45 58.6  20.0
18 12 55.00 -19 34 35.0  12.0
18 12 27.50 -19 59 49.0  12.0
18 12 46.87 -19 59 28.6  12.0
18 12 24.21 -21 53 34.9  20.0
18 12 58.35 -22 44 49.9  20.0
18 12 27.46 -28 00 26.0  12.0
18 12 42.98 -30 12 20.6  12.0
18 12 47.80 -30 12 36.0  12.0
18 13 07.19 -36 49 34.6  12.0
18 13 07.20 -36 49 35.3  12.0
18 13 16.10 +04 39 31.4  12.0
18 12 24.19 +15 34 43.0  12.0
18 12 58.48 +17 06 07.7  12.0
18 13 07.75 +17 11 10.1  12.0
18 12 58.22 +18 32 28.1  12.0
18 12 14.28 +21 26 22.0  12.0
18 12 21.81 +25 45 11.7  12.0
18 12 30.86 +26 29 30.3  12.0
18 11 25.20 +56 21 27.3  12.0
18 09 19.88 +75 03 42.9  12.0
18 13 27.69 -02 01 47.9  12.0
18 13 46.54 -11 32 36.3  12.0
18 13 22.23 -12 01 44.0  20.0
18 13 03.01 -12 49 08.9  20.0
18 13 26.10 -13 36 53.0  20.0
18 13 49.62 -14 01 09.4  20.0
18 12 57.21 -14 32 28.3  12.0
18 12 57.52 -14 32 28.0  12.0
18 13 02.56 -14 32 39.3  12.0
18 13 34.90 -16 46 12.0  12.0
18 13 20.60 -17 31 57.0  30.0
18 13 36.50 -17 56 21.0  12.0
18 13 48.85 -17 57 14.5  12.0
18 13 51.86 -17 55 01.8  12.0
18 12 56.20 -18 10 57.0  30.0
18 13 43.20 -18 25 54.0  30.0
18 13 40.00 -18 39 38.0  12.0
18 13 45.07 -19 04 33.8  12.0
18 13 45.16 -19 04 35.6  12.0
18 13 35.35 -20 57 05.3  20.0
18 13 49.00 -20 12 44.0  12.0
18 13 26.48 -23 26 57.9  30.0
18 13 23.08 -32 06 37.3  12.0
18 13 23.32 -32 06 34.9  12.0
18 13 34.60 -32 07 15.8  12.0
18 13 30.09 -33 10 36.7  30.0
18 13 49.55 -34 14 32.6  20.0
18 13 56.86 -35 20 52.3  30.0
18 13 44.90 +32 32 10.2  12.0
18 12 52.82 +33 37 03.2  12.0
18 12 45.00 +36 49 53.2  12.0
18 13 11.47 +41 08 31.1  12.0
18 13 55.12 -00 59 04.0  12.0
18 14 01.51 -00 57 51.7  12.0
18 14 36.67 -11 12 19.0  12.0
18 13 50.44 -11 39 03.3  12.0
18 14 34.38 -16 26 32.3  20.0
18 14 35.40 -16 45 32.0  30.0
18 14 13.20 -17 12 21.0  12.0
18 14 19.40 -17 16 50.0  12.0
18 14 24.04 -17 17 27.7  12.0
18 14 05.51 -17 28 48.5  12.0
18 14 49.99 -17 32 43.6  12.0
18 14 07.16 -17 37 27.4  12.0
18 14 13.80 -17 55 43.8  12.0
18 13 58.44 -17 32 28.8  12.0
18 14 02.42 -17 32 04.7  12.0
18 14 02.47 -17 30 55.0  12.0
18 14 06.51 -17 54 09.2  12.0
18 14 06.91 -17 53 29.2  12.0
18 14 10.46 -17 57 58.5  12.0
18 14 13.48 -17 56 15.3  12.0
18 14 14.32 -17 55 38.1  12.0
18 14 15.18 -17 32 16.6  12.0
18 14 15.96 -17 54 41.5  12.0
18 14 15.99 -17 54 10.3  12.0
18 14 16.81 -17 53 25.6  12.0
18 14 20.15 -17 56 11.4  12.0
18 14 48.87 -17 33 51.1  12.0
18 14 14.68 -18 02 36.4  20.0
18 14 01.98 -18 11 42.1  20.0
18 14 01.03 -18 53 25.3  12.0
18 14 01.24 -18 53 21.7  12.0
18 14 45.05 -19 14 00.0  20.0
18 14 25.70 -19 45 45.0  30.0
18 13 59.50 -19 49 25.0  30.0
18 14 58.70 -22 42 20.0  12.0
18 14 34.70 -29 07 08.1  12.0
18 14 49.95 -30 31 15.4  12.0
18 14 55.99 -37 35 20.8  12.0
18 14 57.24 +00 02 56.1  12.0
18 14 35.04 +08 55 29.7  12.0
18 14 38.16 +08 56 09.0  12.0
18 14 39.25 +29 45 09.4  12.0
18 15 07.46 -02 39 59.9  12.0
18 15 16.97 -10 10 08.5  12.0
18 15 03.94 -11 31 10.9  20.0
18 15 16.89 -15 22 37.0  20.0
18 15 09.12 -16 40 00.5  12.0
18 15 09.45 -16 39 55.2  12.0
18 15 43.82 -16 52 49.7  20.0
18 15 57.82 -16 56 20.1  12.0
18 15 26.90 -17 03 54.0  30.0
18 15 38.60 -17 16 46.0  30.0
18 15 40.25 -17 57 38.0  20.0
18 15 46.90 -18 07 00.0  12.0
18 15 13.20 -18 26 53.0  30.0
18 15 06.90 -19 59 17.0  12.0
18 15 41.80 -20 21 49.0  30.0
18 15 55.10 -20 19 23.0  30.0
18 15 38.61 -27 03 55.0  30.0
18 16 11.61 -33 10 40.5  30.0
18 16 05.06 +17 47 00.4  12.0
18 15 24.38 +20 48 01.0  20.0
18 15 22.84 +27 50 51.1  12.0
18 15 12.24 +27 49 22.3  12.0
18 15 42.24 -05 36 02.0  12.0
18 15 51.45 -11 21 34.1  20.0
18 16 37.30 -13 07 16.5  20.0
18 16 09.20 -16 12 24.0  30.0
18 16 46.53 -16 20 26.9  12.0
18 16 50.93 -16 21 50.8  12.0
18 16 44.29 -16 27 01.5  20.0
18 16 08.47 -16 37 03.2  12.0
18 16 30.10 -16 41 40.0  30.0
18 16 19.50 -16 49 59.0  30.0
18 16 46.80 -16 20 35.4  12.0
18 16 50.76 -16 21 43.4  12.0
18 15 56.60 -16 26 25.0  30.0
18 16 47.90 -17 55 19.0  12.0
18 16 06.00 -18 05 22.0  12.0
18 16 24.00 -18 18 10.0  30.0
18 16 45.80 -18 25 24.2  20.0
18 16 54.40 -18 40 18.0  30.0
18 16 51.21 -18 41 28.4  12.0
18 16 08.20 -18 49 18.0  30.0
18 16 09.50 -19 07 55.0  30.0
18 16 51.80 -19 08 59.0  30.0
18 16 42.90 -20 06 58.0  12.0
18 16 16.50 -20 27 03.3  12.0
18 16 50.40 -20 23 35.0  30.0
18 16 48.80 -24 05 44.0  30.0
18 17 11.40 -32 08 09.0  20.0
18 16 30.43 +14 15 03.5  12.0
18 16 26.66 +14 15 02.9  12.0
18 16 17.08 +14 14 32.6  12.0
18 16 24.38 +19 41 39.4  12.0
18 15 59.30 +33 27 57.9  12.0
18 16 10.00 +37 14 24.7  12.0
18 16 18.81 +42 04 59.6  12.0
18 15 44.13 +42 57 32.0  12.0
18 16 20.01 +44 27 27.2  12.0
18 16 03.40 +44 42 47.0  12.0
18 15 18.91 +59 13 30.7  12.0
18 17 02.16 -04 18 16.1  12.0
18 16 47.01 -04 57 03.3  12.0
18 17 22.99 -14 29 53.5  20.0
18 17 34.66 -15 18 45.5  20.0
18 17 23.05 -16 14 42.2  20.0
18 17 52.76 -16 21 59.3  20.0
18 17 26.00 -16 35 43.0  30.0
18 17 21.20 -16 43 58.0  30.0
18 17 23.77 -16 51 11.2  20.0
18 17 07.98 -16 11 14.7  20.0
18 16 57.10 -16 13 48.0  30.0
18 17 25.30 -17 22 22.0  30.0
18 17 04.47 -17 37 15.5  12.0
18 17 11.10 -18 07 11.0  12.0
18 17 22.60 -18 49 44.0  30.0
18 17 00.74 -19 12 10.0  12.0
18 17 00.76 -19 12 08.2  12.0
18 17 37.30 -19 41 34.0  30.0
18 17 08.15 -19 55 11.4  20.0
18 17 17.50 -20 14 09.0  12.0
18 17 35.90 -20 18 19.0  12.0
18 17 55.40 -20 32 33.0  30.0
18 17 11.20 -23 58 17.0  30.0
18 17 55.10 -24 01 39.0  30.0
18 17 31.00 -24 10 44.0  30.0
18 17 25.05 -26 35 41.2  30.0
18 18 05.95 -32 37 09.4  12.0
18 18 10.17 -33 34 58.2  12.0
18 16 23.95 +45 59 36.5  12.0
18 16 29.35 +45 59 20.7  12.0
18 17 04.51 +47 12 42.1  12.0
18 17 04.72 +47 14 05.2  12.0
18 16 04.60 +59 08 53.8  20.0
18 16 30.00 +61 39 56.7  12.0
18 14 50.90 +70 10 23.5  12.0
18 18 11.86 -15 21 23.0  20.0
18 18 38.70 -16 10 46.0  30.0
18 18 31.96 -16 41 24.9  12.0
18 18 31.91 -16 41 25.0  12.0
18 18 03.20 -16 57 40.0  30.0
18 18 20.70 -17 18 15.0  30.0
18 18 32.90 -18 02 07.0  30.0
18 18 28.80 -20 41 14.0  12.0
18 18 30.87 -24 13 45.6  30.0
18 19 25.36 -39 10 15.2  12.0
18 19 26.95 -39 30 11.1  12.0
18 18 45.91 +18 40 34.6  12.0
18 18 44.53 +18 41 20.7  12.0
18 18 33.76 +23 59 57.4  12.0
18 17 57.30 +33 49 19.0  12.0
18 18 44.83 +35 42 26.8  12.0
18 18 45.64 +35 43 14.1  12.0
18 18 19.39 +47 36 47.2  12.0
18 15 12.16 +72 10 04.9  12.0
18 19 29.88 -02 59 17.3  12.0
18 19 18.50 -03 29 23.0  12.0
18 18 52.87 -10 55 02.1  20.0
18 19 39.55 -12 37 36.9  12.0
18 19 39.58 -12 37 38.1  12.0
18 19 15.26 -13 22 15.6  20.0
18 19 00.87 -13 31 32.4  20.0
18 19 13.55 -13 44 38.0  12.0
18 19 27.03 -13 45 49.9  12.0
18 19 02.72 -14 36 53.3  20.0
18 19 00.48 -15 03 08.0  20.0
18 19 24.26 -15 30 29.7  12.0
18 18 53.70 -16 25 15.0  30.0
18 19 10.00 -16 41 27.0  30.0
18 19 09.90 -17 20 33.0  30.0
18 19 34.70 -17 58 19.0  30.0
18 19 07.00 -18 00 05.0  30.0
18 18 57.80 -19 28 10.0  30.0
18 19 04.53 +50 31 05.9  12.0
18 20 14.15 -04 25 42.8  12.0
18 20 41.59 -11 47 20.5  12.0
18 20 41.59 -11 47 19.1  12.0
18 20 46.12 -13 45 26.5  12.0
18 20 35.83 -16 07 36.1  12.0
18 20 17.60 -16 09 23.0  12.0
18 20 24.91 -16 11 28.4  12.0
18 20 44.20 -16 09 26.2  12.0
18 20 26.63 -16 12 33.1  12.0
18 20 26.65 -16 13 19.7  12.0
18 20 31.18 -16 12 40.9  12.0
18 20 18.95 -19 29 46.8  20.0
18 20 07.70 -20 26 20.0  12.0
18 20 21.90 -20 30 24.0  12.0
18 20 35.20 -21 19 24.0  12.0
18 20 14.43 -21 26 16.6  20.0
18 20 40.02 -29 10 00.0  12.0
18 20 32.73 -30 11 33.0  12.0
18 20 56.62 -30 34 19.4  30.0
18 20 44.59 -37 06 23.5  12.0
18 20 35.71 -39 09 36.2  12.0
18 21 26.85 -39 39 53.6  12.0
18 20 38.35 +12 39 29.7  12.0
18 20 43.22 +12 42 53.0  12.0
18 20 32.97 +26 49 42.1  12.0
18 21 21.21 -08 31 41.4  12.0
18 21 12.00 -13 35 48.6  20.0
18 21 25.59 -14 44 01.2  12.0
18 21 26.30 -17 31 37.0  12.0
18 21 21.80 -17 36 22.0  30.0
18 21 11.73 -18 48 57.5  20.0
18 21 06.95 -20 16 57.5  20.0
18 22 03.40 -25 58 56.0  12.0
18 21 31.81 -28 29 48.0  12.0
18 21 43.05 -33 23 56.6  12.0
18 21 43.32 -33 24 01.4  12.0
18 21 53.23 -33 25 42.7  12.0
18 22 21.38 +03 09 04.5  12.0
18 21 55.51 +03 14 39.2  12.0
18 21 55.65 +03 15 20.9  12.0
18 21 32.30 +11 37 15.6  12.0
18 21 23.76 +11 39 41.8  12.0
18 21 23.81 +11 39 42.0  12.0
18 21 32.78 +26 33 42.9  12.0
18 21 02.23 +36 02 15.9  20.0
18 21 22.12 +45 28 09.6  12.0
18 19 34.63 +65 51 55.1  12.0
18 22 03.81 -02 23 00.0  12.0
18 22 10.92 -13 09 43.4  12.0
18 22 10.95 -13 09 43.5  12.0
18 22 48.20 -13 33 59.9  20.0
18 22 48.37 -13 38 08.6  20.0
18 21 55.99 -14 13 28.7  12.0
18 21 56.01 -14 13 25.9  12.0
18 22 27.38 -14 56 09.0  20.0
18 22 36.40 -16 01 59.0  30.0
18 21 59.70 -16 15 00.0  30.0
18 22 39.30 -19 07 25.0  12.0
18 23 12.22 -37 24 06.5  30.0
18 23 17.76 -47 16 04.7  12.0
18 23 44.37 -54 27 15.4  12.0
18 23 38.35 -54 30 10.0  12.0
18 24 34.7  -67 17 33.0  12.0
18 22 44.71 +06 08 50.4  12.0
18 23 17.59 +10 36 17.3  12.0
18 22 49.41 +11 29 26.7  12.0
18 23 02.68 +11 27 54.5  12.0
18 23 05.23 +22 46 58.6  12.0
18 22 47.56 +29 31 32.2  12.0
18 22 35.92 +35 07 13.4  12.0
18 22 17.01 +41 12 12.4  12.0
18 22 52.63 -02 24 14.4  12.0
18 22 57.45 -09 01 54.1  20.0
18 23 22.79 -12 40 51.7  20.0
18 23 10.71 -12 53 18.1  20.0
18 23 14.15 -13 04 36.5  12.0
18 23 14.32 -13 04 35.1  12.0
18 23 05.97 -13 40 00.7  20.0
18 23 18.38 -16 10 59.8  12.0
18 23 17.95 -16 11 02.4  12.0
18 23 03.00 -16 21 19.0  30.0
18 23 42.90 -16 29 27.0  30.0
18 23 46.50 -16 42 54.0  30.0
18 23 04.40 -17 04 17.0  12.0
18 23 05.80 -19 06 16.0  12.0
18 22 58.42 -19 30 01.4  20.0
18 23 52.90 -22 02 34.0  30.0
18 23 05.80 -22 40 22.0  12.0
18 23 39.40 -23 50 38.0  30.0
18 23 59.66 -23 54 22.0  12.0
18 23 43.56 -28 26 38.8  12.0
18 24 05.80 -29 43 58.1  30.0
18 23 59.66 +00 10 10.6  12.0
18 24 14.14 +05 05 02.2  20.0
18 24 02.56 +19 30 50.8  12.0
18 23 30.38 +23 05 16.5  12.0
18 23 33.69 +23 04 26.7  12.0
18 23 46.17 +34 09 24.1  12.0
18 22 59.11 +36 09 14.3  12.0
18 23 12.07 +36 38 03.6  12.0
18 22 14.08 +64 03 05.0  12.0
18 19 46.03 +74 34 09.4  20.0
18 24 17.11 -04 37 37.1  12.0
18 24 31.92 -07 27 11.5  12.0
18 24 43.06 -09 29 33.9  20.0
18 24 04.90 -09 41 24.0  20.0
18 24 21.65 -09 44 31.7  20.0
18 24 26.15 -10 48 15.7  12.0
18 24 26.16 -10 48 15.6  12.0
18 24 17.00 -11 56 01.8  20.0
18 24 09.70 -12 24 59.6  20.0
18 24 36.33 -12 51 04.8  12.0
18 24 34.65 -12 52 05.5  12.0
18 24 03.68 -13 36 49.1  20.0
18 24 22.30 -16 37 57.0  30.0
18 24 46.60 -16 06 29.0  30.0
18 24 33.20 -19 27 31.0  30.0
18 24 08.10 -19 29 42.0  30.0
18 24 31.69 -20 20 34.2  12.0
18 24 13.05 -21 19 13.1  12.0
18 24 51.80 -23 41 56.0  30.0
18 24 47.50 -23 51 03.0  30.0
18 24 40.16 -31 56 02.9  30.0
18 25 08.21 -32 17 36.5  30.0
18 25 32.20 -58 17 46.7  12.0
18 25 01.44 +12 48 24.6  12.0
18 24 43.60 +17 50 10.5  12.0
18 24 56.30 +17 54 47.2  12.0
18 23 20.04 +53 45 11.2  12.0
18 25 30.20 -08 09 45.4  20.0
18 25 42.67 -08 37 28.4  12.0
18 25 03.46 -08 54 45.2  20.0
18 25 35.25 -08 39 49.3  12.0
18 24 53.20 -09 02 53.9  20.0
18 25 05.64 -10 34 40.3  20.0
18 25 31.47 -12 41 23.9  12.0
18 25 42.12 -13 10 16.0  12.0
18 25 42.29 -13 10 18.8  12.0
18 25 04.48 -13 16 27.7  12.0
18 25 01.00 -13 15 36.0  12.0
18 25 07.00 -13 18 10.2  12.0
18 25 12.96 -14 49 35.0  12.0
18 25 14.80 -14 49 09.3  12.0
18 25 34.99 -14 55 54.7  12.0
18 25 35.04 -14 55 55.9  12.0
18 25 13.30 -16 07 13.0  30.0
18 25 44.60 -16 06 26.0  30.0
18 25 45.00 -16 10 32.0  30.0
18 25 17.30 -16 12 21.0  30.0
18 25 34.08 -17 29 14.2  20.0
18 25 53.00 -19 20 27.0  12.0
18 25 02.80 -19 28 28.0  30.0
18 25 38.83 -19 46 40.5  12.0
18 25 42.55 -23 12 11.3  12.0
18 25 58.32 -23 24 12.4  12.0
18 25 09.30 -27 34 40.0  30.0
18 25 34.12 -31 08 31.3  30.0
18 25 23.59 +22 57 32.0  12.0
18 24 32.04 +57 44 52.4  12.0
18 23 36.84 +63 58 43.4  12.0
18 26 33.98 -03 09 27.3  12.0
18 25 43.56 -04 56 38.2  20.0
18 26 06.66 -08 06 20.1  20.0
18 26 42.69 -08 25 39.1  20.0
18 25 58.09 -10 45 30.3  20.0
18 25 54.74 -11 39 23.0  20.0
18 26 04.46 -11 52 32.9  12.0
18 25 54.36 -11 52 22.5  12.0
18 26 23.54 -12 39 39.6  12.0
18 25 51.50 -12 46 17.3  20.0
18 26 29.93 -12 49 44.6  20.0
18 26 20.61 -15 47 22.5  20.0
18 26 37.19 -16 00 24.9  12.0
18 26 37.20 -16 00 25.0  12.0
18 26 03.50 -16 08 39.0  30.0
18 25 56.84 -16 36 46.4  20.0
18 26 01.30 -19 26 25.0  30.0
18 26 39.20 -19 31 56.0  30.0
18 27 06.12 +02 14 30.1  12.0
18 27 11.73 +02 15 06.3  12.0
18 26 51.67 +04 12 09.3  12.0
18 26 48.57 +04 12 23.9  12.0
18 27 22.56 +09 18 46.0  12.0
18 24 23.90 +63 35 39.5  12.0
18 24 44.40 +68 15 49.9  12.0
18 26 39.98 -02 42 57.1  12.0
18 26 40.03 -02 42 57.2  12.0
18 26 55.56 -02 43 58.2  12.0
18 26 44.64 -03 09 50.9  12.0
18 27 29.57 -04 06 53.7  20.0
18 27 16.81 -05 18 25.9  20.0
18 27 29.83 -09 16 10.1  20.0
18 27 31.60 -11 45 54.8  20.0
18 27 38.18 -11 56 40.1  12.0
18 27 33.98 -11 59 49.2  12.0
18 26 48.55 -12 26 26.3  12.0
18 27 29.74 -13 28 19.1  20.0
18 27 13.31 -14 08 35.4  20.0
18 27 06.36 -15 47 58.2  20.0
18 27 44.30 -15 52 56.0  12.0
18 27 34.80 -15 55 47.0  30.0
18 27 29.68 -16 03 57.6  20.0
18 26 56.30 -16 12 18.0  30.0
18 27 14.60 -19 30 07.9  12.0
18 27 53.90 -20 35 07.0  12.0
18 27 43.09 -25 35 13.2  12.0
18 28 16.65 -37 19 13.3  12.0
18 28 08.11 +05 59 48.2  12.0
18 27 07.22 +22 24 59.4  12.0
18 27 08.95 +22 23 25.4  12.0
18 26 49.15 +45 26 02.8  12.0
18 26 14.76 +53 59 23.8  12.0
18 24 35.03 +74 20 34.7  20.0
18 24 26.42 +74 44 22.1  12.0
18 24 29.94 +74 21 32.8  12.0
18 22 15.55 +80 00 07.8  12.0
18 28 03.31 -05 13 05.8  20.0
18 27 57.91 -06 00 25.3  20.0
18 28 14.00 -06 26 06.6  20.0
18 27 45.65 -09 38 13.0  20.0
18 28 01.34 -10 14 10.1  20.0
18 28 30.80 -10 34 20.2  20.0
18 28 09.27 -11 27 30.8  12.0
18 28 10.50 -11 28 48.0  12.0
18 28 10.86 -11 29 20.4  12.0
18 27 56.35 -15 32 54.9  20.0
18 28 22.70 -15 47 39.0  12.0
18 28 04.00 -16 11 27.0  30.0
18 28 26.10 -16 39 03.0  30.0
18 28 34.29 -17 26 10.8  12.0
18 28 04.20 -19 33 49.0  30.0
18 28 35.10 -19 33 60.0  30.0
18 29 00.69 -32 04 15.8  12.0
18 28 35.50 +32 31 07.9  20.0
18 24 52.03 +74 43 54.7  12.0
18 25 05.32 +74 45 11.5  12.0
18 24 49.45 +76 30 47.6  12.0
18 29 15.53 -01 36 00.6  12.0
18 28 54.51 -03 45 16.8  20.0
18 29 36.64 -03 59 19.3  20.0
18 29 04.82 -04 13 16.9  20.0
18 29 29.31 -05 13 05.5  20.0
18 28 52.98 -07 55 17.7  20.0
18 29 17.50 -07 51 58.4  20.0
18 29 07.36 -11 01 24.3  12.0
18 28 48.75 -11 47 49.5  20.0
18 29 12.04 -10 59 46.2  12.0
18 29 20.93 -12 08 58.3  20.0
18 29 25.95 -12 22 29.1  12.0
18 29 25.96 -12 22 29.2  12.0
18 29 22.35 -13 32 21.9  20.0
18 29 03.74 -14 08 53.7  20.0
18 29 06.67 -15 05 43.1  12.0
18 28 58.14 -15 39 44.7  20.0
18 29 19.82 -15 07 39.2  12.0
18 29 06.00 -16 09 05.0  30.0
18 29 44.20 -16 57 44.1  12.0
18 29 44.42 -16 57 44.0  12.0
18 29 27.10 -16 07 27.0  30.0
18 29 05.30 -24 03 03.0  30.0
18 29 57.14 -25 55 34.2  12.0
18 29 13.97 -27 09 33.8  12.0
18 29 39.48 +33 27 35.3  12.0
18 22 54.74 +80 53 32.2  12.0
18 29 50.07 -04 48 00.0  20.0
18 30 38.75 -06 53 02.8  20.0
18 30 23.55 -07 20 04.2  20.0
18 30 30.86 -09 30 52.6  20.0
18 30 02.87 -12 15 29.1  20.0
18 30 17.20 -12 57 54.0  12.0
18 30 41.65 -14 04 21.5  20.0
18 30 49.05 -14 45 39.6  20.0
18 30 32.80 -27 09 38.8  12.0
18 30 46.01 -31 26 40.1  12.0
18 30 49.60 -31 26 56.6  12.0
18 30 28.83 -31 30 24.9  12.0
18 30 45.98 -31 26 39.4  12.0
18 30 46.03 -31 26 40.6  12.0
18 31 08.01 -31 27 27.5  12.0
18 31 02.38 -31 25 42.3  12.0
18 30 45.30 -38 20 14.0  20.0
18 30 51.24 +00 59 27.7  12.0
18 30 52.34 +11 15 36.7  12.0
18 30 17.13 +15 22 30.3  12.0
18 31 13.20 +17 43 06.2  12.0
18 31 08.28 +17 45 51.4  12.0
18 29 25.96 +57 48 25.0  12.0
18 29 02.68 +63 30 40.1  12.0
18 23 15.14 +82 12 20.1  12.0
18 31 34.87 -02 03 18.2  12.0
18 31 27.79 -02 05 37.8  12.0
18 31 35.72 -02 02 35.8  12.0
18 30 43.13 -05 15 56.0  20.0
18 31 27.67 -05 30 07.5  20.0
18 31 02.44 -09 49 31.4  12.0
18 31 02.58 -09 49 32.5  12.0
18 31 08.79 -11 30 12.5  20.0
18 30 54.51 -12 29 16.1  20.0
18 31 07.80 -12 55 14.2  20.0
18 31 26.70 -16 14 44.0  30.0
18 31 08.41 -16 47 02.9  20.0
18 31 43.00 -16 17 03.0  30.0
18 31 02.82 -19 33 41.7  12.0
18 31 38.80 -20 16 05.0  30.0
18 31 32.42 +21 22 43.8  12.0
18 31 28.48 +21 22 49.9  12.0
18 31 41.37 +31 08 40.3  12.0
18 31 45.07 -02 01 54.0  20.0
18 31 43.05 -02 04 14.9  12.0
18 31 36.39 -02 02 13.0  12.0
18 31 36.24 -02 02 03.6  12.0
18 31 36.51 -02 00 39.6  12.0
18 31 36.92 -02 03 47.6  12.0
18 31 44.75 -02 01 44.0  12.0
18 32 07.22 -04 24 22.4  20.0
18 32 00.47 -04 45 06.5  20.0
18 32 14.87 -07 06 43.0  20.0
18 32 41.70 -09 04 46.8  20.0
18 31 57.50 -10 11 22.4  20.0
18 32 50.42 -14 11 38.5  20.0
18 32 33.68 -14 20 36.3  20.0
18 32 33.41 -15 59 40.3  20.0
18 32 43.46 -16 57 17.6  20.0
18 32 16.08 -22 40 01.2  12.0
18 32 34.71 -25 07 43.7  12.0
18 32 41.18 -34 11 27.5  20.0
18 33 17.92 -38 46 13.6  12.0
18 31 55.86 +38 18 08.9  12.0
18 31 27.26 +54 47 58.7  12.0
18 31 24.00 +62 30 38.0  12.0
18 26 54.31 +79 44 45.6  12.0
18 33 02.67 -05 20 33.0  20.0
18 33 21.19 -07 31 19.3  12.0
18 33 21.21 -07 31 21.9  12.0
18 33 23.92 -08 33 33.2  12.0
18 33 19.22 -08 35 12.3  12.0
18 33 19.50 -08 55 27.0  20.0
18 32 57.07 -10 13 47.2  20.0
18 33 31.96 -10 34 22.8  12.0
18 33 35.33 -10 34 02.2  12.0
18 33 28.96 -11 07 26.3  12.0
18 33 28.99 -11 07 26.2  12.0
18 33 03.41 -11 49 36.9  20.0
18 33 45.22 -14 19 28.3  20.0
18 33 38.59 -15 13 45.7  12.0
18 33 38.68 -15 13 47.4  12.0
18 33 06.86 -16 38 27.6  20.0
18 33 42.40 -16 53 41.0  20.0
18 33 39.93 -21 03 39.8  30.0
18 33 36.34 -23 17 48.3  12.0
18 33 12.48 -27 07 54.6  12.0
18 33 18.21 -29 00 23.9  12.0
18 34 18.50 +00 48 36.4  12.0
18 34 16.96 +00 49 16.3  12.0
18 33 42.36 +14 19 43.5  12.0
18 33 12.28 +23 12 27.8  12.0
18 34 19.98 -07 05 17.5  20.0
18 34 10.41 -07 17 56.9  12.0
18 34 25.10 -07 54 42.0  12.0
18 34 08.18 -07 18 51.0  12.0
18 34 12.16 -07 52 55.1  12.0
18 33 54.31 -08 07 35.1  12.0
18 34 29.19 -08 43 04.1  12.0
18 34 08.88 -08 49 22.3  20.0
18 34 24.16 -09 53 21.8  12.0
18 34 24.29 -09 53 19.4  12.0
18 34 07.60 -11 36 50.5  12.0
18 34 02.80 -11 38 15.9  12.0
18 34 49.20 -15 20 07.6  20.0
18 33 58.85 -15 41 16.2  20.0
18 34 23.55 -22 46 15.2  12.0
18 35 01.10 -36 04 14.0  12.0
18 35 12.60 +01 46 17.3  12.0
18 35 15.12 +01 46 10.2  12.0
18 35 11.54 +01 46 21.0  12.0
18 34 35.61 +04 20 12.3  12.0
18 35 17.19 +04 18 38.5  12.0
18 34 33.48 +05 29 20.8  12.0
18 33 57.64 +43 22 41.3  12.0
18 33 53.49 +43 24 10.8  12.0
18 33 46.44 +47 27 35.4  12.0
18 33 46.44 +47 27 35.4  12.0
18 33 45.99 +47 26 26.4  12.0
18 33 45.99 +47 26 26.4  12.0
18 33 34.09 +59 53 17.7  20.0
18 29 35.02 +78 01 37.0  12.0
18 35 10.71 -04 22 13.9  12.0
18 35 10.84 -04 22 14.1  12.0
18 35 12.33 -05 33 09.3  20.0
18 35 01.22 -07 25 02.7  12.0
18 35 03.81 -07 26 02.4  12.0
18 35 14.28 -08 06 52.1  12.0
18 35 41.85 -14 19 22.1  12.0
18 35 41.88 -14 19 21.0  12.0
18 35 43.40 -15 40 50.0  12.0
18 35 01.06 -16 03 32.6  20.0
18 35 12.00 -25 30 42.0  30.0
18 35 31.90 -26 32 58.0  30.0
18 35 55.22 -28 50 41.9  12.0
18 35 31.70 +27 32 10.2  12.0
18 35 09.36 +32 42 27.2  12.0
18 34 54.74 +36 59 59.1  12.0
18 34 51.38 +44 43 32.5  12.0
18 35 00.04 +45 01 26.0  12.0
18 32 15.39 +75 15 23.7  12.0
18 35 51.19 -00 59 41.3  12.0
18 36 07.51 -03 04 48.3  20.0
18 35 55.14 -04 27 59.4  20.0
18 36 10.98 -06 14 34.2  20.0
18 35 50.84 -06 53 58.2  20.0
18 36 28.26 -07 05 11.1  12.0
18 36 28.56 -07 05 12.2  12.0
18 36 08.97 -07 11 28.6  12.0
18 36 05.73 -07 31 22.5  12.0
18 36 34.41 -07 37 25.6  12.0
18 36 19.29 -07 08 57.4  12.0
18 36 12.64 -07 12 15.4  12.0
18 35 55.08 -07 30 06.8  12.0
18 35 58.25 -09 37 24.2  20.0
18 35 58.70 -15 42 06.0  12.0
18 36 33.68 -24 06 22.7  12.0
18 36 55.99 -24 24 04.1  12.0
18 37 02.35 +02 11 40.3  12.0
18 36 52.10 +03 08 07.1  12.0
18 36 39.84 +19 43 45.3  12.0
18 36 35.73 +20 45 28.2  12.0
18 36 14.49 +30 57 42.7  12.0
18 36 26.32 +31 22 02.8  12.0
18 35 43.87 +42 03 34.0  12.0
18 35 39.52 +59 39 50.5  12.0
18 35 07.72 +62 04 38.1  12.0
18 35 02.88 +62 05 37.5  12.0
18 35 12.48 +62 03 42.4  12.0
18 35 17.95 +62 02 35.5  12.0
18 35 08.28 +62 04 33.4  12.0
18 34 24.43 +70 33 15.7  12.0
18 31 09.63 +79 01 12.1  12.0
18 37 16.84 -01 50 52.5  12.0
18 36 52.15 -02 46 06.3  12.0
18 36 52.41 -02 46 04.6  12.0
18 37 28.38 -02 57 34.2  20.0
18 37 36.90 -03 05 55.8  20.0
18 37 07.46 -04 24 16.6  12.0
18 36 42.47 -04 28 52.6  20.0
18 37 04.46 -04 24 18.0  12.0
18 36 45.55 -06 09 55.8  12.0
18 36 44.72 -06 23 11.6  20.0
18 37 07.74 -06 28 37.0  12.0
18 37 05.28 -06 29 39.3  12.0
18 37 30.57 -06 41 18.7  12.0
18 37 33.67 -06 41 17.0  12.0
18 37 01.18 -07 01 22.4  12.0
18 37 24.14 -07 17 56.9  12.0
18 36 51.58 -07 25 03.5  12.0
18 36 46.75 -07 35 41.8  12.0
18 37 10.71 -07 22 32.1  12.0
18 37 31.35 -07 18 25.9  12.0
18 37 29.20 -08 22 46.9  20.0
18 37 35.24 -08 58 36.0  20.0
18 36 57.74 -09 28 59.2  20.0
18 37 37.66 -15 32 44.0  20.0
18 37 56.18 +25 49 12.3  12.0
18 37 47.78 +25 49 02.5  12.0
18 37 46.96 +32 37 07.7  12.0
18 36 35.32 +53 05 20.4  12.0
18 35 40.94 +63 43 04.1  12.0
18 37 53.58 -02 53 14.8  20.0
18 38 15.98 -05 29 54.7  12.0
18 38 26.36 -05 48 35.1  12.0
18 38 00.51 -06 07 08.1  12.0
18 38 09.08 -06 32 04.9  12.0
18 38 09.09 -06 32 05.8  12.0
18 38 29.64 -06 44 32.0  12.0
18 38 08.32 -06 45 59.9  12.0
18 37 52.16 -06 54 42.5  12.0
18 38 15.21 -06 47 58.8  12.0
18 37 55.27 -06 31 32.1  12.0
18 38 09.50 -08 40 48.4  20.0
18 38 03.89 -09 48 44.2  20.0
18 39 00.45 -32 14 40.8  12.0
18 38 34.29 -32 25 23.0  12.0
18 38 37.22 -32 27 10.3  12.0
18 38 39.63 -35 27 37.7  12.0
18 38 25.67 +17 10 43.1  12.0
18 38 44.18 +21 18 13.5  12.0
18 38 59.20 +21 24 23.0  12.0
18 38 27.12 +28 07 17.0  12.0
18 39 11.40 -01 27 35.6  20.0
18 39 26.34 -01 44 48.3  20.0
18 38 47.55 -04 00 42.9  12.0
18 38 47.56 -04 00 42.3  12.0
18 39 21.81 -04 19 50.7  12.0
18 39 21.86 -04 19 52.5  12.0
18 39 02.08 -04 00 20.3  12.0
18 39 29.90 -05 35 53.8  12.0
18 39 32.36 -05 44 20.9  20.0
18 39 19.18 -05 50 52.8  12.0
18 39 22.80 -05 53 22.7  12.0
18 39 36.36 -05 54 27.6  12.0
18 39 28.24 -05 59 26.7  20.0
18 39 07.10 -06 06 43.2  12.0
18 39 01.29 -06 06 32.2  12.0
18 39 31.17 -08 23 50.6  20.0
18 39 31.32 -10 13 36.3  20.0
18 39 30.36 -12 30 53.4  12.0
18 39 12.00 -16 56 41.0  30.0
18 39 39.49 -20 33 24.9  12.0
18 39 39.65 -22 54 34.0  12.0
18 39 42.47 -30 30 00.7  12.0
18 39 35.05 +00 15 48.0  12.0
18 40 16.22 +09 44 58.8  12.0
18 40 14.28 +09 43 29.4  12.0
18 39 24.76 +26 17 08.2  12.0
18 39 19.25 +31 34 36.9  20.0
18 39 16.92 +45 40 50.2  12.0
18 38 33.55 +52 18 23.1  12.0
18 40 30.72 -04 57 22.7  12.0
18 40 35.16 -04 57 43.8  12.0
18 39 55.30 -05 38 53.6  20.0
18 40 37.40 -05 43 17.7  12.0
18 40 37.53 -05 43 19.4  12.0
18 39 44.90 -06 30 15.2  20.0
18 40 16.84 -07 15 26.3  20.0
18 40 12.80 -16 49 26.0  30.0
18 40 08.00 -18 36 26.0  30.0
18 40 30.86 -26 14 09.7  12.0
18 40 36.87 -29 33 37.5  12.0
18 41 09.72 +09 59 55.3  12.0
18 40 08.47 +23 59 49.8  12.0
18 38 35.52 +65 51 55.0  12.0
18 40 52.16 -00 15 36.0  20.0
18 41 21.88 -01 52 57.2  12.0
18 41 34.66 -01 52 52.9  12.0
18 40 48.90 -04 45 03.6  12.0
18 41 19.36 -04 44 18.7  12.0
18 41 19.51 -04 44 17.3  12.0
18 41 08.75 -09 31 09.5  20.0
18 41 16.67 -18 03 22.6  12.0
18 41 11.90 -22 42 27.0  30.0
18 41 22.40 -24 20 08.0  30.0
18 42 14.04 -35 17 59.2  12.0
18 41 30.43 -36 29 12.2  12.0
18 41 42.26 +28 19 17.0  12.0
18 41 12.19 +37 14 13.6  12.0
18 41 03.16 +41 46 14.2  12.0
18 40 30.67 +58 49 48.2  12.0
18 40 29.06 +58 53 13.1  12.0
18 41 44.92 -01 52 52.3  12.0
18 42 30.18 -02 18 39.9  20.0
18 42 35.95 -03 11 07.9  12.0
18 42 06.36 -04 22 20.7  12.0
18 42 06.49 -04 22 19.8  12.0
18 41 50.96 -05 01 45.0  12.0
18 41 57.55 -07 52 05.6  20.0
18 42 24.97 -26 28 19.9  12.0
18 43 00.55 -32 06 07.8  12.0
18 41 03.16 +55 02 17.5  12.0
18 41 11.97 +55 03 01.6  12.0
18 31 43.77 +84 16 14.9  12.0
18 43 03.28 -03 41 47.0  12.0
18 43 31.44 -03 47 43.7  12.0
18 43 29.62 -03 50 15.6  12.0
18 43 28.46 -03 50 19.3  12.0
18 42 52.72 -04 00 12.2  12.0
18 42 55.36 -04 07 29.0  12.0
18 42 49.77 -04 09 50.6  12.0
18 43 14.58 -03 59 10.9  12.0
18 42 45.52 -07 56 14.3  12.0
18 42 49.82 -07 56 04.1  12.0
18 42 49.75 -07 56 04.6  12.0
18 43 20.21 -09 04 49.0  12.0
18 43 28.52 -15 34 35.0  12.0
18 44 05.86 -26 03 59.2  12.0
18 43 59.92 -29 58 00.9  12.0
18 43 26.90 -34 40 00.5  12.0
18 44 07.77 +00 33 19.1  20.0
18 43 48.40 +08 59 46.5  12.0
18 44 07.23 +12 54 57.7  20.0
18 43 55.63 +25 16 50.0  12.0
18 42 57.57 +31 50 37.5  12.0
18 42 56.56 +38 02 19.1  12.0
18 43 51.28 -01 29 16.4  12.0
18 43 51.29 -01 29 17.6  12.0
18 43 53.05 -01 34 15.3  20.0
18 43 47.23 -03 09 55.0  20.0
18 43 39.59 -03 24 16.7  12.0
18 44 20.76 -03 42 08.6  12.0
18 44 34.97 -03 47 25.6  12.0
18 44 31.04 -03 44 12.8  12.0
18 44 32.70 -03 44 35.6  12.0
18 44 15.07 -04 17 57.2  12.0
18 44 15.09 -04 17 55.0  12.0
18 44 13.29 -04 19 40.1  12.0
18 43 41.23 -06 01 32.2  12.0
18 43 41.23 -06 01 32.3  12.0
18 44 40.27 -07 20 00.9  20.0
18 44 03.02 -07 59 53.7  20.0
18 44 35.20 -16 49 43.3  12.0
18 44 08.81 -19 50 18.4  12.0
18 44 56.02 -25 14 01.8  12.0
18 44 44.30 -36 28 47.0  12.0
18 45 24.56 +02 01 23.7  12.0
18 45 02.97 +07 16 49.7  12.0
18 44 50.78 +31 37 18.2  12.0
18 43 12.42 +60 39 12.1  12.0
18 44 57.89 -00 54 00.5  20.0
18 44 53.37 -03 20 33.1  12.0
18 44 44.02 -03 45 41.5  20.0
18 44 47.79 -04 01 27.2  12.0
18 44 45.71 -04 54 25.5  20.0
18 44 47.78 -06 07 19.1  20.0
18 44 49.68 -06 34 32.9  20.0
18 45 19.30 -19 24 54.0  30.0
18 45 50.69 -33 20 34.0  12.0
18 46 31.44 +00 09 09.3  20.0
18 46 23.28 +00 18 30.0  12.0
18 46 23.30 +00 18 29.2  12.0
18 46 05.79 +00 25 39.5  20.0
18 41 14.36 +76 48 33.3  12.0
18 41 14.44 +76 48 33.3  12.0
18 46 01.32 -01 01 46.5  20.0
18 46 14.66 -01 19 42.6  12.0
18 46 14.66 -01 19 40.4  12.0
18 46 21.18 -02 21 43.2  20.0
18 46 00.89 -02 41 57.4  20.0
18 46 01.67 -02 46 01.6  20.0
18 46 29.71 -02 59 01.8  12.0
18 46 21.33 -02 59 41.2  12.0
18 46 23.92 -02 59 58.6  12.0
18 46 26.76 -04 08 53.7  20.0
18 46 15.54 -04 42 39.8  20.0
18 46 15.11 -04 45 22.5  20.0
18 46 35.87 -05 30 27.2  20.0
18 46 06.04 -11 58 07.4  12.0
18 45 55.00 -11 58 07.9  12.0
18 45 55.10 -14 27 38.2  12.0
18 46 34.96 -23 26 48.8  12.0
18 46 37.50 -23 26 51.0  12.0
18 46 54.05 +00 41 10.5  20.0
18 47 07.93 +01 33 01.5  20.0
18 46 30.33 +22 17 28.7  12.0
18 46 22.29 +22 17 45.6  12.0
18 46 26.90 +29 50 31.0  12.0
18 44 35.23 +61 25 35.4  12.0
18 41 10.50 +79 46 24.6  12.0
18 47 34.21 -01 12 42.6  12.0
18 47 34.32 -01 12 44.8  12.0
18 47 15.72 -01 47 10.3  12.0
18 47 35.37 -01 53 56.5  12.0
18 47 27.85 -01 55 04.8  12.0
18 47 23.04 -01 55 21.7  12.0
18 47 23.04 -01 55 21.7  12.0
18 47 35.93 -02 01 43.0  20.0
18 46 59.40 -02 07 27.6  20.0
18 47 00.39 -02 27 52.0  12.0
18 47 00.80 -02 29 33.9  12.0
18 47 01.68 -02 32 21.7  12.0
18 47 02.83 -02 30 35.0  12.0
18 46 42.04 -03 00 24.2  12.0
18 46 59.40 -15 30 46.0  12.0
18 48 21.68 +00 11 08.3  20.0
18 47 55.24 +01 22 21.9  20.0
18 48 26.95 +03 58 09.7  20.0
18 47 48.13 +25 53 13.4  12.0
18 47 51.09 +26 28 12.1  12.0
18 48 00.16 +26 28 35.1  12.0
18 47 32.56 +28 24 36.9  12.0
18 47 48.72 +30 09 28.6  12.0
18 47 16.80 +38 57 54.1  12.0
18 46 43.27 +50 35 39.0  12.0
18 45 41.25 +65 10 55.6  12.0
18 45 50.97 +65 12 11.9  12.0
18 44 23.39 +71 53 25.1  12.0
18 44 25.21 +72 07 32.6  20.0
18 42 28.96 +79 45 07.3  12.0
18 41 41.23 +79 47 52.0  12.0
18 42 09.02 +79 46 17.1  12.0
18 42 09.03 +79 46 17.1  12.0
18 48 11.85 -01 26 30.6  12.0
18 48 11.97 -01 26 28.8  12.0
18 47 51.74 -01 38 00.6  12.0
18 48 19.98 -01 38 03.4  12.0
18 48 18.89 -01 40 49.1  12.0
18 47 35.37 -01 53 56.5  12.0
18 47 41.61 -01 37 27.4  12.0
18 48 21.04 -01 38 12.2  12.0
18 47 38.68 -01 57 44.2  12.0
18 48 20.64 -01 41 00.5  12.0
18 47 38.68 -01 57 44.2  12.0
18 47 37.68 -01 58 56.1  12.0
18 47 36.67 -01 56 43.0  12.0
18 47 41.76 -02 00 23.6  12.0
18 47 45.48 -03 40 49.7  20.0
18 48 24.64 -05 21 25.0  20.0
18 47 56.35 -14 12 41.8  12.0
18 48 48.15 -19 00 55.0  12.0
18 48 57.9  -50 05 04.0  12.0
18 49 16.30 +00 16 22.7  12.0
18 49 16.36 +00 16 24.2  12.0
18 48 44.88 +02 11 34.2  20.0
18 49 10.71 +03 15 25.9  12.0
18 49 10.76 +03 15 27.4  20.0
18 48 35.68 +32 22 15.2  20.0
18 48 22.04 +32 41 34.2  12.0
18 47 49.15 +34 50 32.7  12.0
18 49 32.40 -00 38 03.7  12.0
18 49 32.79 -00 38 02.0  12.0
18 49 34.02 -01 29 17.4  12.0
18 48 44.76 -01 33 11.9  12.0
18 48 44.78 -01 33 14.4  12.0
18 48 58.32 -01 51 35.3  12.0
18 49 35.16 -02 17 12.6  12.0
18 49 36.17 -02 16 29.2  12.0
18 48 46.53 -03 05 40.6  12.0
18 49 25.22 -03 43 37.5  20.0
18 49 33.46 -04 14 07.5  20.0
18 48 46.40 -05 56 06.9  12.0
18 49 19.60 -16 47 20.5  12.0
18 49 35.40 -33 39 06.0  12.0
18 49 57.34 +02 00 16.0  20.0
18 49 58.90 +05 14 59.7  20.0
18 50 05.30 +11 10 07.8  12.0
18 49 47.56 +20 50 39.2  12.0
18 47 47.71 +64 18 56.4  12.0
18 47 43.20 +64 19 25.7  12.0
18 45 04.29 +76 52 36.5  12.0
18 37 06.48 +85 14 55.1  12.0
18 50 31.03 -00 01 56.7  12.0
18 50 31.17 -00 01 55.1  12.0
18 49 59.29 -01 26 03.0  12.0
18 49 59.82 -01 27 29.3  12.0
18 49 59.32 -01 32 56.3  12.0
18 49 59.33 -01 32 57.2  12.0
18 50 00.04 -01 29 33.7  12.0
18 50 00.86 -01 27 18.4  12.0
18 50 00.96 -01 24 14.2  12.0
18 49 36.38 -02 16 26.1  12.0
18 49 50.78 -02 25 26.9  20.0
18 49 40.09 -03 19 19.4  20.0
18 50 06.90 -03 41 12.3  20.0
18 50 34.59 -04 12 03.0  20.0
18 50 30.76 -09 06 59.1  12.0
18 50 32.72 -09 07 15.0  12.0
18 50 31.09 -29 03 00.3  12.0
18 50 58.94 -33 10 48.4  12.0
18 50 55.30 -33 23 19.0  12.0
18 51 24.29 +00 04 12.9  12.0
18 51 24.69 +00 04 14.5  12.0
18 50 33.97 +02 09 05.4  20.0
18 50 36.47 +03 22 14.6  20.0
18 50 51.58 +03 45 01.2  20.0
18 50 40.13 +03 57 35.0  20.0
18 50 35.46 +03 59 04.9  20.0
18 51 20.78 +05 02 28.6  20.0
18 50 40.75 +19 14 02.2  12.0
18 50 04.05 +48 41 19.8  12.0
18 50 06.98 +48 41 59.2  12.0
18 48 41.16 +63 34 36.7  12.0
18 47 34.81 +70 44 01.0  20.0
18 50 39.72 -00 03 23.4  12.0
18 50 47.98 -00 18 28.5  12.0
18 51 02.32 -00 41 21.9  12.0
18 51 02.38 -00 41 26.0  12.0
18 50 56.78 -03 15 39.2  20.0
18 50 47.35 -03 39 48.6  20.0
18 50 54.23 -05 09 42.9  20.0
18 51 52.69 -29 01 12.8  12.0
18 52 03.96 -29 47 37.6  12.0
18 51 37.75 -30 19 21.6  12.0
18 52 14.64 -33 36 08.5  12.0
18 51 57.19 -33 45 22.0  12.0
18 51 51.84 -33 35 36.4  12.0
18 52 08.04 +00 08 12.5  12.0
18 52 03.93 +00 09 26.6  12.0
18 52 20.06 +00 25 46.0  12.0
18 52 04.80 +00 09 18.1  12.0
18 51 59.73 +01 13 46.8  12.0
18 51 57.11 +01 17 01.2  12.0
18 51 57.19 +01 17 03.1  12.0
18 52 13.13 +02 22 56.6  20.0
18 52 13.43 +03 32 55.4  20.0
18 51 58.87 +04 57 23.9  20.0
18 51 56.68 +16 59 15.2  12.0
18 49 07.17 +67 28 37.7  12.0
18 44 51.23 +81 57 01.5  12.0
18 52 06.71 -02 00 27.5  20.0
18 51 59.22 -04 31 40.7  20.0
18 52 36.28 -10 13 23.9  12.0
18 52 36.30 -21 49 47.5  12.0
18 52 10.28 -21 54 43.6  12.0
18 52 17.08 -33 35 14.5  12.0
18 53 06.31 -34 32 36.1  12.0
18 53 20.76 -39 41 50.5  12.0
18 52 50.32 +00 55 27.3  12.0
18 52 50.64 +00 55 27.6  12.0
18 53 16.47 +01 00 40.9  20.0
18 53 17.90 +01 14 56.8  12.0
18 53 18.48 +01 14 57.0  12.0
18 53 02.11 +02 36 04.4  20.0
18 53 19.58 +03 52 18.7  20.0
18 52 34.42 +04 43 21.9  20.0
18 52 53.64 +09 21 58.3  12.0
18 52 17.35 +31 17 25.9  12.0
18 51 36.40 +49 30 07.9  12.0
18 53 04.27 -14 43 57.4  12.0
18 53 36.46 -16 35 49.5  12.0
18 53 36.90 -17 33 37.0  30.0
18 53 51.19 -19 07 25.1  30.0
18 53 42.07 -20 20 24.7  12.0
18 53 31.97 -20 22 37.7  12.0
18 53 42.80 -20 20 42.1  12.0
18 53 31.99 -20 22 38.1  12.0
18 53 31.64 -26 30 34.8  12.0
18 53 39.26 -29 28 44.8  12.0
18 53 30.02 -39 41 05.5  12.0
18 56 56.18 -73 39 04.9  12.0
18 53 42.19 +00 41 47.3  12.0
18 53 43.01 +00 41 44.2  12.0
18 54 27.00 +01 33 54.0  12.0
18 53 42.52 +02 44 00.2  20.0
18 53 36.30 +03 14 15.4  20.0
18 54 18.62 +03 49 59.4  20.0
18 54 07.95 +04 00 59.3  20.0
18 54 06.14 +04 11 56.8  20.0
18 53 36.86 +04 26 25.8  20.0
18 54 03.47 +04 33 04.4  20.0
18 53 35.25 +23 30 10.5  12.0
18 53 08.28 +25 53 00.5  12.0
18 53 35.08 +33 01 45.1  12.0
18 53 35.20 +33 01 33.0  12.0
18 53 22.92 +45 19 24.6  12.0
18 52 32.32 +46 30 29.3  12.0
18 51 18.57 +65 52 24.1  12.0
18 49 53.36 +75 19 37.9  12.0
18 53 51.87 -00 25 08.8  20.0
18 53 43.12 -01 30 49.7  20.0
18 54 08.27 -02 31 32.2  20.0
18 54 27.04 -02 44 55.2  20.0
18 53 54.24 -03 21 45.7  20.0
18 54 50.70 -24 28 27.8  12.0
18 55 15.36 +02 10 54.0  20.0
18 54 59.10 +03 18 38.0  12.0
18 54 33.18 +03 37 54.9  20.0
18 55 21.89 +05 09 27.5  20.0
18 55 13.54 +05 21 58.2  20.0
18 55 20.00 +07 51 42.5  12.0
18 54 07.44 +38 15 16.0  12.0
18 53 52.83 +45 36 49.4  12.0
18 53 48.67 +54 33 54.0  12.0
18 53 24.00 +58 45 55.5  12.0
18 53 21.81 +58 47 37.2  12.0
18 51 02.78 +73 23 15.4  12.0
18 55 32.07 -01 03 01.0  20.0
18 55 28.09 -01 22 52.9  20.0
18 55 07.03 -02 39 18.0  20.0
18 54 44.30 -02 49 44.2  20.0
18 55 09.84 -21 36 40.4  12.0
18 55 53.40 -32 30 28.0  12.0
18 55 34.08 +02 19 10.7  12.0
18 55 34.10 +02 19 10.7  12.0
18 56 00.98 +02 22 53.5  12.0
18 56 23.00 +02 23 28.4  12.0
18 55 51.84 +02 56 45.9  12.0
18 55 52.00 +02 56 40.2  12.0
18 56 05.76 +02 22 35.1  12.0
18 56 18.81 +04 14 20.9  20.0
18 55 45.33 +06 48 10.7  20.0
18 56 18.17 +07 07 26.2  12.0
18 56 18.24 +07 07 26.6  12.0
18 56 04.74 +07 57 34.3  12.0
18 56 11.86 +07 53 40.5  12.0
18 56 11.43 +07 53 41.1  12.0
18 55 55.39 +13 22 29.0  12.0
18 55 11.83 +21 42 51.8  12.0
18 55 12.93 +21 43 51.1  12.0
18 55 45.28 +27 22 35.0  12.0
18 54 33.86 +43 44 53.9  12.0
18 55 07.70 +50 35 29.0  12.0
18 56 17.80 -16 43 40.0  30.0
18 56 24.15 -23 06 05.0  12.0
18 56 31.54 -27 01 23.4  12.0
18 56 43.12 +00 32 51.9  20.0
18 56 59.24 +01 36 42.4  12.0
18 57 09.04 +01 39 02.4  12.0
18 57 03.73 +01 41 48.2  12.0
18 57 09.13 +01 38 54.6  20.0
18 57 04.37 +01 36 09.1  12.0
18 56 40.44 +02 57 05.3  20.0
18 57 09.72 +02 43 10.3  12.0
18 56 58.70 +03 44 28.0  12.0
18 56 50.27 +04 15 20.3  20.0
18 57 22.03 +05 36 20.8  12.0
18 57 12.71 +07 13 08.4  20.0
18 57 11.49 +15 58 36.5  12.0
18 57 07.41 +15 58 19.1  12.0
18 56 38.42 +26 30 58.4  12.0
18 56 18.74 +35 56 21.3  12.0
18 56 21.84 +42 47 53.1  12.0
18 56 13.60 +42 48 35.2  12.0
18 56 27.26 +42 47 26.8  12.0
18 56 28.71 +42 47 49.2  12.0
18 54 06.26 +68 22 56.5  12.0
18 54 18.52 +70 51 26.6  12.0
18 57 38.80 -06 24 56.8  12.0
18 57 41.50 -21 49 21.0  30.0
18 58 02.80 -26 07 09.0  30.0
18 57 55.83 -28 33 03.5  12.0
18 57 34.17 -36 29 47.6  12.0
18 58 10.49 +01 36 57.5  12.0
18 57 37.78 +02 03 38.9  12.0
18 58 10.08 +01 38 42.7  12.0
18 58 10.07 +01 35 33.8  12.0
18 57 59.61 +02 07 05.3  20.0
18 57 37.18 +02 12 31.6  12.0
18 57 41.03 +04 42 12.5  20.0
18 57 35.31 +06 03 46.2  20.0
18 57 50.02 +06 14 43.4  20.0
18 58 02.96 +07 22 08.5  20.0
18 58 09.70 +07 33 03.2  20.0
18 57 37.53 +38 00 33.6  20.0
18 56 36.62 +44 01 48.4  12.0
18 57 16.82 +46 12 29.8  12.0
18 56 44.08 +52 58 06.9  12.0
18 55 11.76 +65 50 28.4  12.0
18 58 26.19 -01 03 46.7  20.0
18 58 35.88 -10 25 50.8  12.0
18 58 35.88 -10 25 50.8  12.0
18 58 42.00 -19 45 36.0  30.0
18 58 07.64 -20 02 55.6  12.0
18 58 48.09 -24 55 37.4  12.0
18 59 09.52 -31 49 05.9  12.0
18 59 05.80 -31 48 39.2  12.0
18 59 16.17 -38 18 40.8  12.0
18 59 12.74 -39 29 47.9  12.0
18 59 08.20 +00 41 49.5  12.0
18 59 08.26 +00 41 50.5  12.0
18 58 32.33 +01 37 18.7  12.0
18 58 49.41 +03 01 44.6  20.0
18 59 00.20 +03 15 37.3  12.0
18 59 06.41 +03 38 42.4  20.0
18 58 57.17 +05 58 15.5  20.0
18 58 37.75 +17 26 31.9  12.0
18 58 41.49 +22 39 29.8  12.0
18 58 53.52 +25 02 47.6  12.0
18 58 11.44 +25 06 13.6  12.0
18 58 52.15 +32 51 15.9  12.0
18 58 48.69 +32 50 56.6  12.0
18 57 18.07 +53 05 35.1  12.0
18 59 00.70 -09 20 23.0  12.0
18 59 01.42 -09 20 22.7  12.0
18 59 10.15 -12 54 35.1  12.0
18 59 37.41 -38 21 19.7  12.0
18 59 39.33 -38 21 53.2  12.0
19 00 14.84 +00 35 56.5  20.0
18 59 47.58 +00 56 47.9  12.0
19 00 18.69 +00 37 19.4  20.0
18 59 38.23 +03 48 45.5  20.0
19 00 16.08 +04 03 10.0  12.0
19 00 02.52 +04 14 43.5  12.0
18 59 40.06 +04 16 53.8  12.0
18 59 56.57 +05 23 36.6  20.0
18 59 55.75 +08 19 33.6  20.0
19 00 15.36 +11 29 23.8  12.0
18 59 23.59 +12 59 13.7  12.0
18 59 40.08 +22 53 20.5  12.0
19 00 35.39 +01 21 19.5  20.0
19 01 26.18 +02 44 47.2  20.0
19 00 45.89 +03 35 53.0  12.0
19 00 37.28 +04 14 10.4  12.0
19 00 59.68 +04 26 26.2  20.0
19 00 55.82 +04 31 29.5  20.0
19 01 15.56 +04 29 36.7  20.0
19 00 38.06 +04 14 21.9  12.0
19 01 01.66 +04 12 08.1  12.0
19 00 58.44 +05 08 23.4  12.0
19 01 07.63 +05 04 19.1  12.0
19 01 12.57 +05 25 43.6  12.0
19 00 31.72 +05 49 56.1  12.0
19 01 07.71 +05 04 21.2  20.0
19 01 12.48 +05 25 43.4  20.0
19 00 43.43 +06 45 46.8  20.0
19 00 36.69 +09 09 51.7  20.0
19 00 23.37 +34 04 48.8  12.0
18 59 33.86 +58 43 24.7  12.0
18 50 16.16 +84 32 43.4  12.0
19 01 39.50 -18 25 52.0  30.0
19 01 19.80 -20 55 33.0  30.0
19 01 24.29 -21 33 58.1  12.0
19 01 55.69 -36 57 26.3  12.0
19 02 27.46 +00 21 55.6  20.0
19 01 46.46 +01 13 24.3  12.0
19 02 15.31 +01 22 23.2  20.0
19 02 15.33 +01 22 25.5  12.0
19 01 33.67 +02 09 15.3  20.0
19 01 44.43 +03 28 54.9  20.0
19 01 53.59 +04 12 49.4  12.0
19 01 43.67 +04 17 25.5  20.0
19 01 49.23 +06 27 51.8  20.0
19 01 39.07 +07 44 03.8  20.0
19 02 12.33 +07 54 12.2  12.0
19 02 12.33 +07 54 12.3  12.0
19 02 18.16 +08 22 15.9  20.0
18 59 25.75 +68 39 22.1  12.0
19 02 33.69 -11 01 05.7  12.0
19 02 24.80 -16 39 23.0  30.0
19 02 43.29 -17 48 01.3  12.0
19 02 27.09 -17 47 15.8  12.0
19 02 40.23 -27 05 47.7  12.0
19 03 15.19 -35 11 04.9  12.0
19 02 36.19 +04 06 58.8  12.0
19 02 36.28 +04 06 58.5  12.0
19 03 13.58 +05 35 23.2  12.0
19 03 13.70 +05 35 09.6  12.0
19 03 13.56 +05 36 15.4  12.0
19 03 26.66 +06 13 08.0  20.0
19 02 39.72 +06 59 04.4  12.0
19 02 31.67 +08 06 07.6  20.0
19 02 58.21 +08 20 57.4  20.0
19 02 54.08 +08 21 53.0  20.0
19 03 04.60 +09 11 42.9  20.0
19 03 19.77 +11 29 53.9  12.0
19 02 52.12 +13 32 02.2  12.0
19 02 29.01 +13 45 32.6  12.0
19 02 34.20 +14 50 31.4  12.0
19 01 56.49 +30 05 40.1  12.0
19 01 41.62 +40 44 37.2  12.0
19 00 45.07 +59 53 06.2  12.0
18 58 42.53 +77 10 49.0  12.0
18 57 52.46 +77 46 10.4  12.0
18 57 48.71 +77 47 04.0  12.0
18 58 35.87 +77 44 25.4  12.0
16 31 37.95 +89 33 50.7  12.0
19 02 37.10 -00 26 55.8  12.0
19 03 18.21 -16 38 15.6  12.0
19 03 51.50 -20 16 27.9  12.0
19 03 05.18 -25 52 55.7  12.0
19 03 07.51 -25 51 55.2  12.0
19 03 35.19 +00 32 17.6  20.0
19 03 43.27 +05 52 56.1  12.0
19 03 43.32 +05 52 56.8  12.0
19 03 33.40 +07 24 13.7  20.0
19 03 33.47 +08 30 28.1  20.0
19 03 45.17 +09 03 10.9  20.0
19 03 30.35 +09 57 44.4  20.0
19 03 23.25 +11 29 05.6  12.0
19 03 38.73 +19 52 54.8  12.0
19 03 48.88 +33 19 14.7  12.0
19 03 45.43 +33 19 42.6  12.0
19 02 56.10 +36 17 15.0  12.0
19 03 19.10 +44 33 17.8  12.0
19 04 07.87 -01 13 42.4  12.0
19 04 31.86 -11 26 57.3  12.0
19 04 07.50 -17 49 44.0  30.0
19 04 07.39 -19 28 04.6  12.0
19 05 28.41 +03 42 45.1  20.0
19 05 25.52 +05 29 32.7  12.0
19 05 25.56 +05 29 39.1  12.0
19 05 17.75 +05 51 49.9  12.0
19 05 18.09 +05 51 45.9  12.0
19 05 24.14 +06 01 27.4  12.0
19 05 24.19 +06 01 25.8  12.0
19 05 24.50 +05 31 15.6  12.0
19 05 02.97 +07 01 33.1  20.0
19 05 07.10 +08 29 58.5  20.0
19 04 28.96 +09 15 53.8  20.0
19 04 51.80 +15 21 51.0  12.0
19 05 07.00 +22 02 23.0  12.0
19 04 02.40 +31 55 54.0  12.0
19 02 55.34 +56 56 09.3  12.0
19 03 11.08 +56 56 15.4  12.0
19 03 24.12 +61 48 15.2  12.0
18 53 40.64 +84 37 24.4  12.0
19 05 04.70 -06 07 49.8  12.0
19 05 25.89 -10 04 23.9  12.0
19 05 05.83 -16 44 09.8  12.0
19 05 48.20 -29 42 32.0  30.0
19 05 45.92 -29 43 26.7  12.0
19 05 32.06 -35 21 08.6  12.0
19 05 32.41 +04 34 27.4  20.0
19 05 43.52 +05 15 35.3  20.0
19 05 52.64 +07 57 54.9  20.0
19 05 54.44 +09 04 41.8  12.0
19 05 54.45 +09 04 43.8  12.0
19 05 59.07 +09 26 46.0  20.0
19 05 27.57 +12 48 49.6  12.0
19 06 05.66 -06 50 06.1  12.0
19 06 00.70 -10 25 57.0  12.0
19 06 44.78 -11 14 27.9  12.0
19 06 32.90 -34 53 54.1  12.0
19 07 06.00 -37 58 49.3  12.0
19 07 22.94 +03 08 19.1  20.0
19 06 43.86 +03 35 17.5  20.0
19 06 42.66 +04 02 57.0  20.0
19 06 42.36 +05 48 33.1  20.0
19 07 23.65 +05 49 37.6  20.0
19 06 28.39 +07 22 03.4  12.0
19 07 15.50 +07 52 44.0  12.0
19 07 15.58 +07 52 40.9  12.0
19 07 14.33 +09 19 20.1  12.0
19 06 33.74 +11 59 52.3  12.0
19 06 47.64 +16 41 03.5  12.0
19 06 12.26 +45 06 42.5  12.0
19 05 31.58 +60 36 23.3  12.0
19 05 35.04 +60 40 00.7  12.0
19 03 59.37 +69 16 28.2  12.0
19 04 13.10 +69 14 01.7  12.0
18 55 59.75 +84 30 50.2  12.0
19 07 20.56 -03 43 49.1  12.0
19 07 37.34 -09 42 05.9  12.0
19 07 14.66 -10 17 27.5  12.0
19 07 38.48 -16 13 53.7  12.0
19 07 50.47 -20 55 11.0  12.0
19 07 08.20 -22 59 27.5  12.0
19 07 09.92 -23 36 58.4  20.0
19 07 40.71 +03 21 51.2  20.0
19 07 34.03 +06 04 46.6  20.0
19 07 36.81 +08 01 29.6  20.0
19 08 12.30 +12 12 31.5  20.0
19 07 56.24 -04 15 32.4  12.0
19 08 25.90 -17 02 32.0  30.0
19 08 16.40 -18 55 39.0  30.0
19 08 19.82 -28 22 28.0  12.0
19 08 56.90 -28 43 06.0  30.0
19 08 56.47 -28 43 14.8  12.0
19 09 06.62 +04 24 34.1  20.0
19 09 04.95 +05 49 06.9  20.0
19 08 34.29 +07 51 35.5  20.0
19 09 16.21 +07 47 14.9  20.0
19 08 29.11 +08 25 32.5  20.0
19 09 10.60 +09 35 02.3  12.0
19 08 22.86 +10 17 07.7  20.0
19 08 58.92 +10 45 23.9  12.0
19 08 58.94 +10 45 24.7  12.0
19 08 58.94 +10 45 24.7  12.0
19 08 44.62 +11 13 06.0  20.0
19 09 12.84 +11 51 50.8  20.0
19 08 35.71 +22 11 03.7  12.0
19 08 20.49 +22 52 04.5  12.0
19 08 52.73 +30 09 42.6  12.0
19 04 13.11 +76 32 09.9  12.0
18 53 34.37 +86 10 08.4  12.0
19 08 48.43 -12 48 31.8  12.0
19 10 05.50 -29 18 57.0  30.0
19 09 34.39 +04 29 46.3  20.0
19 10 18.08 +07 48 31.4  12.0
19 10 18.52 +07 48 33.5  12.0
19 09 49.90 +08 20 04.0  12.0
19 10 17.06 +08 56 31.0  20.0
19 10 22.80 +09 04 13.5  12.0
19 10 10.67 +09 05 13.7  12.0
19 10 11.65 +09 07 16.0  12.0
19 10 13.44 +09 06 13.2  12.0
19 10 11.54 +09 07 06.3  12.0
19 10 19.10 +09 06 41.0  12.0
19 10 22.20 +09 05 05.1  12.0
19 10 22.99 +09 06 04.5  12.0
19 10 10.31 +10 29 26.3  20.0
19 09 56.66 +11 10 19.9  20.0
19 10 05.30 +11 47 53.0  12.0
19 09 45.18 +12 02 01.2  20.0
19 10 00.45 +12 25 24.1  20.0
19 09 41.59 +34 57 31.0  12.0
19 08 16.35 +50 55 59.1  20.0
19 10 06.69 -05 34 21.1  12.0
19 10 33.24 -14 13 02.5  12.0
19 10 05.20 -24 00 38.0  12.0
19 10 25.67 -29 05 55.7  12.0
19 11 15.39 +07 14 23.1  20.0
19 11 02.36 +09 05 34.9  12.0
19 10 33.45 +09 08 24.0  12.0
19 11 00.79 +09 05 50.7  12.0
19 10 23.83 +09 05 55.8  12.0
19 10 41.81 +12 06 33.9  20.0
19 10 40.89 +19 59 47.6  12.0
19 09 58.27 +36 37 05.5  12.0
19 10 58.00 -02 04 18.5  12.0
19 11 37.23 -44 20 36.7  20.0
19 11 47.10 +05 27 13.5  20.0
19 12 08.85 +08 52 08.4  12.0
19 11 33.39 +12 58 40.0  20.0
19 11 54.73 +13 06 38.8  20.0
19 11 51.67 +31 56 49.3  12.0
19 11 21.31 +32 34 47.5  12.0
19 11 26.20 +36 21 37.9  12.0
19 11 57.49 -05 48 20.2  20.0
19 12 19.46 -06 40 25.1  12.0
19 12 27.48 -07 06 29.7  12.0
19 12 24.50 -07 05 17.0  12.0
19 12 28.87 -09 47 28.6  12.0
19 12 29.78 -09 49 07.6  12.0
19 12 29.90 -27 16 21.0  30.0
19 12 31.20 -28 04 29.4  12.0
19 12 52.58 +04 31 05.1  12.0
19 13 10.03 +06 41 58.6  20.0
19 12 23.76 +10 28 38.1  20.0
19 12 54.47 +13 11 13.1  20.0
19 13 00.34 +14 24 15.4  20.0
19 12 35.88 +14 57 51.0  12.0
19 12 35.91 +14 57 51.5  12.0
19 12 34.33 +15 05 23.7  20.0
19 12 20.61 +40 11 31.6  12.0
19 10 35.11 +66 47 36.4  12.0
19 10 00.43 +68 04 01.3  12.0
19 09 42.39 +69 46 05.1  20.0
19 06 46.05 +81 00 13.4  12.0
19 12 49.95 -12 52 50.9  12.0
19 13 41.15 -28 12 47.9  12.0
19 14 02.10 -29 47 23.0  20.0
19 14 18.20 +07 45 01.6  20.0
19 14 03.36 +09 19 54.6  20.0
19 13 23.64 +10 53 33.7  12.0
19 13 27.38 +10 53 48.2  12.0
19 13 22.08 +10 50 53.1  12.0
19 14 07.99 +11 12 44.6  12.0
19 13 38.49 +14 59 18.4  20.0
19 13 48.31 +18 26 43.5  12.0
19 13 18.69 +22 14 04.2  12.0
19 13 16.27 +22 13 28.6  12.0
19 13 11.44 +23 33 03.8  12.0
19 13 13.56 +23 32 07.1  12.0
19 13 10.94 +23 33 14.6  12.0
19 13 27.36 +25 53 30.9  12.0
19 13 26.90 +38 18 24.0  12.0
19 13 05.34 +39 58 59.3  12.0
19 13 05.34 +39 58 59.3  12.0
19 13 13.99 +39 55 54.8  12.0
19 13 13.99 +39 55 54.8  12.0
19 13 12.57 +39 55 58.3  12.0
19 13 12.57 +39 55 58.3  12.0
19 13 34.46 +42 01 33.1  20.0
19 12 01.41 +60 49 01.0  12.0
19 06 53.47 +81 00 10.8  12.0
19 14 09.50 -21 14 53.2  12.0
19 14 13.46 -26 10 57.2  12.0
19 14 27.80 -29 27 56.0  12.0
19 14 28.72 -29 28 26.3  12.0
19 14 41.04 -39 37 28.7  12.0
19 14 41.67 -39 37 33.6  12.0
19 15 04.82 +07 04 28.7  20.0
19 14 26.06 +09 22 35.6  12.0
19 14 26.09 +09 22 36.9  12.0
19 15 03.61 +09 47 09.0  20.0
19 14 44.46 +09 52 10.0  20.0
19 15 05.57 +10 17 52.9  20.0
19 14 21.38 +11 09 11.1  12.0
19 14 45.46 +11 12 04.7  20.0
19 14 24.93 +11 28 51.6  12.0
19 14 24.93 +11 28 52.1  12.0
19 14 25.65 +11 09 25.8  12.0
19 14 47.69 +13 21 37.2  20.0
19 14 18.73 +14 05 43.0  20.0
19 15 13.65 +14 46 13.4  12.0
19 15 13.74 +14 46 14.0  12.0
19 15 08.03 +15 24 12.1  20.0
19 14 22.46 +43 50 27.1  12.0
19 14 03.76 +43 57 43.9  12.0
19 14 00.36 +43 59 34.7  12.0
19 14 25.96 +43 50 26.0  12.0
19 14 01.70 +44 38 33.5  12.0
19 13 39.37 +44 46 00.6  20.0
19 14 06.40 +52 37 22.0  12.0
19 13 05.35 +64 36 25.0  12.0
19 15 02.80 -09 13 51.0  12.0
19 15 18.64 -14 06 07.4  12.0
19 15 37.44 -21 58 04.9  12.0
19 15 36.50 -22 14 16.0  30.0
19 15 41.18 -34 13 04.3  12.0
19 15 41.13 -34 13 05.5  12.0
19 15 28.60 +07 39 35.0  20.0
19 15 39.69 +08 16 15.4  20.0
19 16 19.67 +09 19 35.8  20.0
19 15 40.34 +11 38 23.5  20.0
19 16 04.20 +12 36 29.0  12.0
19 15 45.08 +13 07 20.2  20.0
19 15 49.67 +16 08 34.5  20.0
19 15 34.27 +28 09 17.3  12.0
19 15 12.14 +29 05 50.5  12.0
19 15 56.66 +30 20 25.7  12.0
19 15 20.80 +33 14 13.7  12.0
19 13 54.19 +62 11 47.4  12.0
19 15 59.16 -03 33 57.4  12.0
19 15 59.13 -04 46 13.0  20.0
19 16 03.62 -11 02 16.4  12.0
19 16 11.88 -11 01 25.5  12.0
19 17 03.14 -37 10 46.7  12.0
19 17 06.62 -37 09 46.5  12.0
19 17 17.16 +07 32 59.2  20.0
19 16 30.87 +09 02 23.6  20.0
19 16 41.23 +09 01 47.6  20.0
19 17 01.21 +09 31 27.0  20.0
19 16 40.03 +11 34 24.0  20.0
19 17 18.86 +11 53 09.8  20.0
19 16 44.24 +15 03 49.4  12.0
19 16 43.82 +15 03 46.1  12.0
19 16 21.76 +15 29 51.8  12.0
19 16 21.76 +15 29 51.0  12.0
19 16 49.12 +15 58 26.2  12.0
19 16 23.23 +16 43 03.6  20.0
19 16 48.12 +17 59 24.0  20.0
19 16 49.72 +24 09 47.4  12.0
19 15 56.88 +30 19 31.6  12.0
19 15 21.91 +53 32 48.0  12.0
19 15 50.59 +54 03 37.8  12.0
19 17 41.30 -11 17 24.0  12.0
19 16 58.48 -11 45 04.0  12.0
19 17 42.60 -11 16 46.3  12.0
19 17 53.51 -23 48 15.2  12.0
19 17 53.40 -23 48 51.0  30.0
19 17 58.00 -24 39 08.0  30.0
19 17 44.95 -32 04 16.2  12.0
19 18 12.48 -33 09 45.5  12.0
19 17 48.91 +06 21 25.0  12.0
19 18 18.45 +06 43 58.2  12.0
19 18 20.70 +09 24 03.7  20.0
19 12 49.96 +10 51 26.6  12.0
19 17 49.68 +10 46 42.4  12.0
19 17 49.70 +10 46 42.4  12.0
19 17 33.88 +11 42 15.5  20.0
19 17 31.32 +13 00 03.3  20.0
19 17 24.84 +17 55 51.4  12.0
19 17 24.86 +17 55 50.6  12.0
19 17 42.53 +27 33 17.2  12.0
19 17 44.54 +27 34 23.8  12.0
19 17 42.48 +27 33 16.6  12.0
19 17 01.94 +35 56 11.6  12.0
19 16 44.70 +55 44 00.0  12.0
19 15 21.81 +67 38 48.4  12.0
19 03 51.35 +85 36 40.9  12.0
19 18 11.04 -01 53 51.0  12.0
19 17 40.30 -02 57 12.0  12.0
19 17 57.67 -08 26 51.0  12.0
19 18 38.30 -11 57 45.3  12.0
19 17 52.17 -12 03 58.4  12.0
19 17 56.20 -12 05 09.8  12.0
19 18 50.13 +03 04 36.6  12.0
19 19 11.75 +04 45 00.3  12.0
19 19 06.27 +08 19 20.8  20.0
19 18 28.03 +11 06 13.5  20.0
19 19 10.40 +11 26 27.5  20.0
19 18 56.30 +11 41 00.7  20.0
19 19 08.95 +16 14 15.2  20.0
19 18 18.93 +17 27 59.7  20.0
19 18 32.80 +18 31 32.6  20.0
19 18 38.97 +27 31 07.9  12.0
19 18 35.56 +27 31 20.5  12.0
19 12 23.61 +80 26 07.6  12.0
19 19 19.68 -02 07 48.6  12.0
19 19 39.98 -07 42 42.0  12.0
19 19 46.00 -13 18 56.0  12.0
19 19 26.16 -37 59 59.1  12.0
19 19 58.75 -38 14 00.4  12.0
19 19 43.43 +09 18 14.8  20.0
19 19 29.96 +09 41 33.1  20.0
19 20 12.26 +11 01 34.2  20.0
19 20 14.69 +11 29 10.7  20.0
19 19 47.69 +13 05 22.2  20.0
19 19 57.08 +14 30 26.3  12.0
19 19 36.84 +15 36 03.8  20.0
19 19 57.54 +17 05 17.0  20.0
19 19 19.95 +17 41 25.5  20.0
19 19 26.65 +18 27 06.9  20.0
19 19 23.43 +18 57 03.3  20.0
19 19 47.52 +26 45 06.0  12.0
19 19 38.64 +26 48 10.6  12.0
19 19 10.99 +39 15 58.6  12.0
19 19 10.99 +39 15 58.6  12.0
19 18 49.65 +44 37 24.1  12.0
19 20 28.17 -00 06 14.1  12.0
19 20 23.48 -08 05 15.1  12.0
19 19 48.65 -10 54 18.6  12.0
19 19 51.69 -10 54 46.0  12.0
19 20 44.76 -14 11 19.8  12.0
19 25 21.97 -78 18 02.2  12.0
19 25 24.68 -78 31 54.3  12.0
19 21 04.56 +00 36 47.3  12.0
19 20 44.61 +03 21 48.4  12.0
19 20 48.92 +04 20 56.7  12.0
19 20 36.10 +13 06 04.8  20.0
19 20 36.96 +13 46 55.9  20.0
19 20 29.56 +13 51 25.9  20.0
19 20 30.76 +13 55 43.6  12.0
19 20 31.18 +13 55 24.9  12.0
19 20 25.56 +13 55 13.7  12.0
19 20 32.30 +16 25 57.1  20.0
19 20 57.46 +17 11 27.0  20.0
19 20 35.85 +33 47 19.7  12.0
19 20 38.18 -00 05 32.2  12.0
19 21 15.22 -18 26 00.5  12.0
19 21 25.60 -20 25 43.6  12.0
19 21 55.17 -35 26 41.2  12.0
19 21 52.03 -35 26 54.4  12.0
19 22 10.70 +01 15 20.9  12.0
19 22 13.80 +01 15 15.2  12.0
19 22 01.60 +10 16 53.8  20.0
19 22 14.54 +10 17 27.2  20.0
19 22 03.97 +12 58 52.8  20.0
19 22 16.19 +14 03 55.4  12.0
19 22 14.90 +14 04 00.8  12.0
19 22 16.48 +14 02 09.4  12.0
19 21 55.75 +14 24 18.1  12.0
19 21 27.88 +15 44 22.4  12.0
19 22 03.83 +16 22 43.4  20.0
19 21 34.91 +17 38 38.3  20.0
19 21 16.98 +18 45 15.1  20.0
19 21 45.19 +31 45 51.2  12.0
19 21 53.71 +31 42 22.7  12.0
19 20 44.25 +39 35 14.8  12.0
19 18 34.92 +74 15 05.0  12.0
19 21 50.18 -11 00 55.1  12.0
19 22 11.37 -14 38 35.1  12.0
19 22 17.16 -14 37 57.0  12.0
19 22 54.69 -22 24 08.6  12.0
19 23 17.32 -34 20 31.0  12.0
19 22 56.96 +01 30 46.6  12.0
19 22 45.36 +05 03 08.1  12.0
19 22 44.51 +10 27 16.9  20.0
19 22 30.07 +11 34 40.1  20.0
19 22 32.37 +13 39 10.2  20.0
19 22 32.85 +14 13 03.0  12.0
19 23 02.47 +14 16 51.0  12.0
19 23 06.86 +14 20 17.1  12.0
19 23 11.64 +14 26 49.1  12.0
19 22 57.74 +14 16 09.5  12.0
19 23 11.18 +14 26 42.9  12.0
19 23 01.39 +14 14 58.2  12.0
19 22 37.83 +15 29 33.4  20.0
19 22 37.96 +18 47 11.1  20.0
19 22 14.71 +39 20 15.4  20.0
19 21 31.04 +61 08 45.9  20.0
19 19 09.38 +74 13 24.2  12.0
19 23 32.50 -07 41 20.0  20.0
19 22 58.66 -14 41 11.6  12.0
19 23 44.43 -14 50 20.7  12.0
19 23 07.08 -20 24 04.3  12.0
19 23 08.30 -20 24 20.0  30.0
19 23 45.63 -27 33 10.0  12.0
19 23 34.02 -28 57 56.7  12.0
19 23 25.40 -33 46 53.0  12.0
19 23 24.54 +10 52 09.1  20.0
19 24 02.67 +11 10 54.6  20.0
19 23 24.56 +13 08 06.1  12.0
19 23 24.57 +13 08 06.0  12.0
19 23 39.91 +14 31 08.6  12.0
19 23 32.68 +14 29 57.0  12.0
19 23 33.27 +14 30 58.2  12.0
19 23 46.34 +14 29 44.3  12.0
19 23 41.91 +14 31 11.2  12.0
19 23 42.57 +14 30 53.2  12.0
19 23 43.81 +14 30 26.1  12.0
19 24 16.02 +15 38 53.1  12.0
19 24 14.56 +15 39 11.1  12.0
19 23 58.82 +16 57 41.4  12.0
19 23 37.03 +17 29 04.0  12.0
19 23 28.89 +22 37 10.7  12.0
19 22 21.00 +55 51 32.0  12.0
19 23 42.07 -06 10 35.0  12.0
19 23 40.63 -06 11 40.0  12.0
19 23 55.05 -06 09 22.3  12.0
19 24 35.85 -11 39 15.0  12.0
19 24 21.40 -15 02 36.0  12.0
19 24 43.23 -17 33 00.7  12.0
19 24 56.61 -20 38 55.7  12.0
19 24 40.80 -25 07 16.2  12.0
19 24 34.72 -27 35 26.4  12.0
19 24 32.92 +10 23 43.1  20.0
19 24 34.13 +11 26 46.4  20.0
19 24 35.02 +11 52 59.9  20.0
19 25 15.33 +12 16 32.7  20.0
19 24 58.72 +13 00 33.2  20.0
19 25 16.53 +13 59 24.7  12.0
19 24 31.10 +14 03 35.0  12.0
19 24 24.09 +14 27 38.2  20.0
19 24 37.90 +17 17 11.0  12.0
19 24 17.73 +18 12 32.3  20.0
19 24 42.07 +18 13 30.7  20.0
19 24 32.41 +35 22 36.0  12.0
19 24 29.16 +35 24 24.5  12.0
19 24 36.74 +35 20 19.9  12.0
19 24 10.10 +37 58 28.0  12.0
19 23 51.98 +53 09 07.7  12.0
19 22 48.00 +67 38 50.6  12.0
19 20 43.25 +77 53 10.2  12.0
19 25 27.09 -04 46 41.7  12.0
19 25 05.90 -16 55 33.9  20.0
19 24 58.30 -20 38 55.0  30.0
19 25 55.60 -31 50 31.8  12.0
19 26 06.50 +00 34 28.0  12.0
19 26 09.48 +10 05 34.4  12.0
19 26 09.48 +10 05 34.4  12.0
19 26 04.77 +11 37 21.9  20.0
19 25 18.56 +15 12 32.4  20.0
19 25 40.32 +16 33 06.4  12.0
19 25 40.64 +16 33 02.9  12.0
19 26 12.81 +18 32 09.5  20.0
19 25 41.78 +21 24 54.6  12.0
19 24 55.96 +34 24 03.8  12.0
19 24 55.82 +34 24 13.2  12.0
19 24 55.65 +34 23 16.9  12.0
19 24 55.65 +34 23 16.9  12.0
19 24 47.76 +40 02 49.4  12.0
19 26 04.19 -14 41 24.0  12.0
19 26 01.28 -18 36 39.0  12.0
19 26 01.29 -18 36 30.1  12.0
19 25 55.58 -18 37 01.9  12.0
19 26 49.17 -32 34 57.2  12.0
19 26 29.42 -32 42 39.3  12.0
19 26 46.17 -32 35 15.9  12.0
19 26 54.07 +19 59 13.7  12.0
19 24 43.46 +69 33 58.7  12.0
19 19 48.52 +81 38 03.3  12.0
19 27 38.97 -14 55 22.0  12.0
19 27 49.01 -16 06 23.8  12.0
19 27 24.97 -22 58 24.3  12.0
19 27 37.56 -28 10 21.4  12.0
19 27 11.18 -28 37 15.8  12.0
19 28 21.24 -38 11 11.6  12.0
19 28 19.82 -38 10 27.9  12.0
19 28 10.04 +17 15 14.3  20.0
19 27 32.25 +17 43 26.2  12.0
19 26 40.82 +41 23 28.4  20.0
19 25 13.99 +69 31 05.5  12.0
19 25 06.48 +69 30 26.3  12.0
19 22 04.73 +79 18 33.7  12.0
19 27 44.12 -05 10 09.5  12.0
19 28 09.50 -14 40 54.0  12.0
19 28 41.10 -16 00 04.3  12.0
19 28 50.84 -18 22 33.4  12.0
19 28 12.42 -31 20 31.6  12.0
19 29 22.60 +09 58 07.0  12.0
19 29 10.85 +14 19 52.6  20.0
19 28 30.54 +16 32 25.7  20.0
19 28 56.78 +16 51 19.1  20.0
19 28 32.52 +17 50 08.4  20.0
19 28 52.49 +18 02 44.3  20.0
19 28 33.55 +27 27 29.2  12.0
19 28 59.37 +27 42 19.8  12.0
19 28 30.48 +27 27 09.9  12.0
19 28 36.79 +27 27 59.2  12.0
19 26 42.54 +67 55 39.9  12.0
19 26 17.25 +69 26 03.7  12.0
19 26 37.03 +70 01 16.1  12.0
19 28 54.04 -12 52 21.2  12.0
19 29 09.38 -21 58 09.3  12.0
19 29 27.83 -22 43 15.7  12.0
19 29 56.80 -35 16 19.5  12.0
19 29 22.08 -36 13 26.8  12.0
19 29 46.45 +15 05 58.7  20.0
19 29 27.72 +38 18 29.3  12.0
19 27 27.68 +69 16 16.9  12.0
19 26 58.72 +69 17 55.1  12.0
19 30 21.45 -10 42 40.1  12.0
19 30 02.24 -15 09 19.0  12.0
19 31 05.61 -29 19 07.8  12.0
19 30 54.14 -31 28 11.0  12.0
19 30 21.09 -35 50 41.2  12.0
19 30 23.76 -35 51 10.1  12.0
19 31 16.48 +10 03 21.7  12.0
19 30 37.77 +23 50 51.9  12.0
19 30 04.77 +46 28 36.7  12.0
19 30 07.48 +46 27 20.9  12.0
19 30 11.23 +47 50 50.5  12.0
19 31 34.34 -14 06 05.2  12.0
19 31 37.03 -14 05 54.3  12.0
19 31 42.91 -15 05 42.0  12.0
19 31 50.00 -22 53 60.0  30.0
19 31 38.23 -33 54 41.9  20.0
19 32 05.16 -34 54 06.3  12.0
19 31 35.20 +09 13 22.0  12.0
19 32 08.64 +13 53 08.4  12.0
19 31 55.51 -00 45 36.7  12.0
19 32 07.02 -19 31 50.5  12.0
19 32 52.98 -19 47 12.6  12.0
19 32 16.64 -22 34 20.4  12.0
19 32 41.94 -24 16 41.7  12.0
19 32 36.44 -25 03 43.1  12.0
19 32 51.53 -27 53 55.8  12.0
19 33 07.77 -35 18 19.8  12.0
19 33 21.09 -39 40 00.8  12.0
19 33 20.35 -39 39 58.0  12.0
19 33 23.68 -39 40 12.1  12.0
19 33 20.28 +04 12 57.8  12.0
19 33 18.91 +04 13 02.0  12.0
19 32 59.83 +07 57 16.6  12.0
19 33 05.16 +10 00 17.6  12.0
19 33 06.38 +14 56 24.2  12.0
19 31 50.04 +54 28 44.2  12.0
19 33 12.12 -05 16 45.3  12.0
19 33 08.88 -05 15 14.2  12.0
19 33 09.80 -18 47 14.0  30.0
19 33 48.46 -26 33 14.6  12.0
19 33 28.39 -39 41 18.0  12.0
19 33 28.39 -39 41 18.0  12.0
19 39 46.30 -81 05 50.0  12.0
19 33 16.65 +15 44 29.3  12.0
19 33 24.60 +15 44 05.4  12.0
19 33 48.03 +23 56 45.6  12.0
19 33 48.04 +23 56 44.8  12.0
19 33 47.60 +32 54 22.0  20.0
19 33 05.30 +48 11 39.6  12.0
19 34 45.48 -34 59 14.3  12.0
19 34 42.45 -36 47 17.0  12.0
19 35 01.20 +21 56 19.0  12.0
19 34 47.44 +30 31 04.8  12.0
19 34 38.71 +32 24 50.6  12.0
19 33 59.56 +41 21 28.7  12.0
19 33 48.38 +47 19 07.4  12.0
19 35 07.93 -07 56 37.8  12.0
19 35 47.70 -16 28 44.0  30.0
19 35 31.62 -18 50 57.5  12.0
19 35 37.20 -26 17 31.0  30.0
19 35 09.75 -28 10 31.6  12.0
19 36 26.43 -60 14 06.6  12.0
19 36 02.52 +00 22 38.6  12.0
19 35 45.09 +05 56 44.0  12.0
19 35 13.66 +24 42 19.8  20.0
19 35 34.41 +30 08 01.8  12.0
19 34 45.64 +50 43 58.9  12.0
19 33 49.77 +68 17 08.3  12.0
19 36 24.72 -10 51 51.5  12.0
19 36 38.12 -22 11 16.3  12.0
19 36 15.95 -24 59 29.4  12.0
19 36 24.80 -27 17 00.0  30.0
19 36 51.72 -28 30 18.1  12.0
19 37 32.43 -58 38 25.3  12.0
19 36 25.10 +08 28 03.1  12.0
19 36 26.92 +19 42 24.0  12.0
19 36 38.67 +23 08 49.0  20.0
19 36 56.73 +23 41 13.7  20.0
19 36 59.18 +24 23 39.9  20.0
19 36 53.99 +24 37 52.7  20.0
19 36 56.49 +27 56 53.2  12.0
19 35 51.14 +36 53 19.3  12.0
19 35 37.32 +43 26 22.2  12.0
19 37 05.80 -02 01 29.3  12.0
19 37 33.04 -42 15 16.0  12.0
19 38 03.21 +03 30 14.2  12.0
19 38 08.02 +22 48 43.5  20.0
19 37 05.04 +27 53 36.8  12.0
19 36 52.92 +36 21 59.4  12.0
19 36 43.82 +41 25 31.6  12.0
19 36 50.97 +46 51 11.3  12.0
19 37 57.52 -09 46 22.1  12.0
19 38 43.22 -09 49 38.9  12.0
19 38 08.73 -15 00 21.8  12.0
19 38 26.40 -21 27 35.4  12.0
19 38 54.00 -36 29 25.1  12.0
19 39 22.41 +00 40 16.1  12.0
19 38 28.20 +11 07 15.8  12.0
19 38 47.19 +23 08 28.1  20.0
19 38 31.15 +24 04 20.5  20.0
19 38 48.53 +24 06 17.7  20.0
19 38 18.91 +34 06 37.9  12.0
19 38 44.78 +36 20 47.0  12.0
19 38 16.39 +48 45 58.8  12.0
19 39 16.69 -25 19 25.8  12.0
19 39 52.14 -27 18 57.9  12.0
19 40 00.91 -27 28 07.9  12.0
19 39 50.95 -33 34 24.8  12.0
19 39 51.07 -33 34 28.4  12.0
19 39 33.43 -35 41 03.1  12.0
19 39 19.56 -35 40 47.7  12.0
19 39 52.96 +15 29 29.0  12.0
19 39 39.40 +21 37 30.7  12.0
19 39 34.20 +25 23 20.5  20.0
19 34 22.76 +79 56 04.5  12.0
19 40 14.32 -01 11 31.5  12.0
19 40 19.50 -03 27 08.0  12.0
19 40 56.90 -21 04 27.3  12.0
19 40 13.68 -22 59 53.5  12.0
19 40 47.01 -26 24 50.5  12.0
19 40 52.12 -36 19 12.9  12.0
19 41 11.56 +07 21 09.1  12.0
19 41 10.68 +07 20 47.7  12.0
19 40 54.76 +23 05 44.5  12.0
19 40 55.08 +23 05 46.7  12.0
19 40 50.08 +23 06 06.1  12.0
19 40 50.32 +23 06 05.0  12.0
19 40 48.45 +24 47 48.5  20.0
19 40 39.00 +27 30 41.0  12.0
19 40 26.11 +31 06 23.6  12.0
19 40 03.48 +31 37 39.6  12.0
19 38 30.64 +68 32 10.2  12.0
19 36 51.90 +75 16 48.2  12.0
19 41 38.93 -29 29 42.9  12.0
19 42 23.10 +05 38 32.0  12.0
19 41 56.08 +10 26 49.6  20.0
19 41 11.69 +23 28 05.5  20.0
19 40 26.25 +50 56 24.5  12.0
19 39 32.40 +63 45 26.0  12.0
19 42 40.52 -10 19 19.7  20.0
19 42 05.92 -20 21 03.0  12.0
19 42 08.76 -20 38 26.9  12.0
19 42 54.28 -22 20 45.3  12.0
19 42 51.55 +01 13 08.9  12.0
19 43 25.17 +07 27 33.3  12.0
19 43 14.42 +07 27 33.0  12.0
19 43 21.02 +11 25 10.2  12.0
19 42 51.91 +24 05 20.3  20.0
19 43 37.12 -17 22 07.7  12.0
19 43 01.70 -21 12 53.0  30.0
19 43 17.61 -26 44 06.0  12.0
19 43 37.58 -35 31 25.2  12.0
19 43 48.70 -35 44 52.0  12.0
19 44 12.89 -45 21 52.4  12.0
19 44 14.49 -45 22 04.7  12.0
19 43 57.63 +22 27 42.6  20.0
19 43 13.78 +24 13 14.9  20.0
19 42 41.26 +42 50 09.2  20.0
19 42 58.8  +45 17 56.1  12.0
19 42 40.17 +48 43 06.6  12.0
19 39 15.39 +77 37 04.1  12.0
19 44 15.93 -07 24 56.3  12.0
19 44 07.75 -07 23 08.2  12.0
19 44 21.16 -09 16 59.5  12.0
19 43 58.40 -14 09 11.0  12.0
19 44 21.60 -13 54 02.0  12.0
19 44 45.22 -21 33 14.0  12.0
19 44 50.44 -27 02 45.1  12.0
19 44 13.40 -31 18 56.2  12.0
19 47 11.75 -70 58 00.0  12.0
19 44 33.20 +03 56 40.0  12.0
19 44 29.22 +24 19 37.6  20.0
19 44 19.70 +25 49 50.0  12.0
19 43 52.51 +56 05 30.7  20.0
19 42 33.09 +64 24 17.0  12.0
19 42 32.49 +64 26 08.5  12.0
19 45 20.20 -05 10 35.0  12.0
19 45 18.50 -05 16 27.0  12.0
19 45 10.10 -14 51 30.0  12.0
19 45 54.48 -27 06 32.7  12.0
19 45 59.70 -30 49 43.0  20.0
19 45 35.76 -34 45 35.5  12.0
19 46 09.08 +00 08 17.0  12.0
19 46 19.39 +00 20 24.3  12.0
19 45 54.88 +14 44 11.0  12.0
19 45 58.87 +19 06 07.9  12.0
19 44 46.00 +46 57 30.7  12.0
19 44 48.19 +50 31 31.3  12.0
19 44 48.64 +50 31 28.1  12.0
19 46 13.30 -13 42 40.0  12.0
19 47 04.70 -27 53 28.0  30.0
19 47 05.40 -28 39 32.0  30.0
19 47 17.47 -36 11 18.9  12.0
19 46 30.86 +14 00 39.6  12.0
19 46 26.88 +14 01 33.0  12.0
19 46 45.22 +25 12 24.6  12.0
19 46 48.21 +25 12 47.4  12.0
19 46 06.87 +25 28 11.9  20.0
19 45 29.88 +54 20 39.6  12.0
19 45 09.19 +57 35 46.3  12.0
19 46 51.55 -02 47 16.4  12.0
19 46 49.08 -02 48 20.8  12.0
19 47 44.25 -31 02 24.8  12.0
19 48 00.64 +20 50 34.0  12.0
19 48 03.00 +24 15 02.0  12.0
19 47 58.4  +27 44 18.7  12.0
19 47 50.9  +27 45 52.8  12.0
19 47 35.42 +36 48 18.4  12.0
19 47 37.65 +43 01 23.9  12.0
19 47 33.02 +43 00 28.9  12.0
19 47 07.72 +44 52 50.7  20.0
19 46 57.19 +50 30 29.9  12.0
19 45 15.20 +72 47 54.0  12.0
19 43 43.77 +76 32 40.7  12.0
19 48 16.75 -03 32 44.4  12.0
19 48 47.69 -18 57 44.8  12.0
19 48 46.46 -24 58 05.8  12.0
19 48 25.92 -30 20 28.7  12.0
19 48 13.94 -30 19 43.5  12.0
19 49 07.30 +02 36 49.0  12.0
19 48 23.40 +10 09 02.0  12.0
19 48 46.90 +12 04 26.0  12.0
19 48 34.51 +15 37 40.3  12.0
19 45 07.92 +75 15 29.5  12.0
19 44 12.32 +78 16 02.9  12.0
19 43 47.41 +78 41 14.3  12.0
19 43 39.16 +78 58 26.0  12.0
19 48 56.25 -13 01 08.9  12.0
19 49 06.70 -15 56 36.0  30.0
19 49 24.34 -23 27 06.2  12.0
19 50 14.61 +07 37 58.9  12.0
19 49 39.14 +09 00 20.0  20.0
19 48 42.19 +43 49 07.2  12.0
19 50 46.00 -28 17 03.0  20.0
19 50 44.13 +00 42 51.0  12.0
19 50 39.86 +13 00 00.3  12.0
19 50 52.87 +15 51 14.3  12.0
19 50 48.93 +27 06 34.6  12.0
19 50 32.80 +32 01 15.6  12.0
19 49 26.78 +55 48 03.6  12.0
19 49 23.40 +61 06 31.3  12.0
19 51 32.70 -09 55 40.0  12.0
19 51 20.38 -13 25 33.8  12.0
19 51 41.00 -13 38 20.6  12.0
19 51 23.10 -27 37 19.1  12.0
19 52 16.53 -38 49 17.1  12.0
19 52 12.44 +11 37 33.5  20.0
19 52 12.70 +11 38 05.0  12.0
19 51 52.04 +29 26 00.8  12.0
19 50 08.44 +67 18 38.5  12.0
19 49 46.84 +68 08 08.9  12.0
19 52 30.54 -01 17 21.2  12.0
19 52 14.56 -06 41 37.7  12.0
19 52 31.50 -19 03 08.0  30.0
19 53 01.46 -25 15 25.3  12.0
19 52 16.36 -33 09 51.1  12.0
19 52 33.10 -34 45 00.0  12.0
19 53 28.92 +04 34 03.5  12.0
19 52 12.67 +36 08 29.4  12.0
19 50 16.96 +67 18 36.6  12.0
19 42 12.54 +85 02 24.3  12.0
19 52 56.39 -14 17 10.1  12.0
19 53 21.68 -16 44 13.8  12.0
19 53 29.28 -16 45 23.1  12.0
19 53 39.31 -18 21 20.3  12.0
19 53 38.70 -18 21 26.0  30.0
19 53 13.27 -21 12 01.2  12.0
19 53 12.60 -24 08 54.0  12.0
19 53 19.26 -25 09 41.9  12.0
19 53 42.66 -34 42 36.2  12.0
19 53 26.56 -38 37 27.4  12.0
19 53 59.0  -41 41 20.0  12.0
19 53 45.43 +27 53 02.5  12.0
19 52 58.10 +32 52 39.0  12.0
19 53 07.60 +32 52 23.0  12.0
19 53 34.98 +38 36 40.2  12.0
19 54 32.90 -12 34 03.3  12.0
19 54 31.10 -23 28 47.0  12.0
19 54 33.30 -27 47 50.0  30.0
19 54 40.00 -30 55 12.1  12.0
19 55 25.60 +00 50 27.0  12.0
19 55 12.50 +01 53 60.0  12.0
19 54 35.20 +07 46 54.5  12.0
19 54 17.04 +22 47 15.4  12.0
19 54 35.11 +24 14 23.5  12.0
19 54 05.90 +33 17 55.9  20.0
19 54 05.54 +46 40 07.6  12.0
19 54 05.47 +46 43 56.9  12.0
19 52 41.82 +62 36 08.8  12.0
19 55 05.95 -01 44 02.6  12.0
19 55 30.48 -06 55 41.8  12.0
19 55 29.20 -06 56 20.5  12.0
19 55 39.90 -19 12 46.0  30.0
19 55 13.21 -19 26 23.6  12.0
19 55 25.31 -21 47 36.4  12.0
19 55 33.86 +03 28 13.8  12.0
19 55 34.24 +03 43 35.0  12.0
19 55 40.87 +03 29 09.6  12.0
19 55 52.12 +25 01 45.2  12.0
19 55 18.35 +34 15 44.4  20.0
19 54 59.68 +35 36 11.9  12.0
19 55 01.10 +35 34 13.8  12.0
19 55 04.72 +42 19 51.2  12.0
19 55 14.28 +42 18 51.3  12.0
19 55 26.18 +45 34 59.0  12.0
19 55 25.41 +45 34 00.4  12.0
19 52 44.50 +73 24 45.0  12.0
19 55 51.14 -01 23 13.6  12.0
19 56 11.10 -07 36 57.0  12.0
19 56 00.85 -17 42 43.9  12.0
19 56 29.54 -29 48 56.9  12.0
19 57 05.49 +24 24 37.9  12.0
19 56 41.40 +27 16 35.8  12.0
19 56 37.99 +33 11 52.9  20.0
19 56 12.04 +33 18 41.4  12.0
19 56 06.67 +36 20 09.3  12.0
19 56 24.29 +40 41 33.0  20.0
19 55 47.28 +44 45 41.6  12.0
19 55 50.90 +52 11 34.5  12.0
19 55 48.93 +52 12 25.8  12.0
19 57 03.93 -02 50 45.4  12.0
19 56 53.89 -16 35 30.6  12.0
19 57 24.45 -18 35 17.7  12.0
19 57 14.90 -22 17 30.0  12.0
19 57 40.37 -24 08 31.8  12.0
19 57 43.89 -35 32 10.5  12.0
19 58 02.68 -36 20 35.5  12.0
19 57 37.52 -37 56 08.6  20.0
19 57 52.60 +01 28 35.1  12.0
19 57 37.34 +04 16 42.6  12.0
19 58 06.67 +23 32 17.0  12.0
19 57 00.00 +34 52 06.7  20.0
19 56 56.70 +38 49 08.3  20.0
19 57 30.99 +41 07 08.6  12.0
19 58 48.69 -15 22 24.3  12.0
19 58 20.94 -20 35 45.4  12.0
19 58 16.75 -34 02 22.9  12.0
19 58 45.00 +10 36 29.8  12.0
19 58 17.72 +32 02 52.8  20.0
19 58 17.81 +34 34 38.5  20.0
19 58 23.00 +34 57 28.4  20.0
19 58 21.68 +35 12 05.8  12.0
19 58 37.92 +40 41 55.1  12.0
19 57 28.52 +48 44 07.6  12.0
19 58 00.50 +52 25 03.3  12.0
19 57 36.24 +52 24 29.4  12.0
19 59 25.89 -00 15 17.1  12.0
19 58 51.33 -05 47 08.8  12.0
19 58 55.27 -05 50 57.5  12.0
19 59 32.60 -15 24 52.0  12.0
19 59 42.80 -22 21 03.0  12.0
20 00 00.12 -26 05 18.0  12.0
20 06 21.21 -82 42 58.4  12.0
20 00 13.20 +18 31 58.2  12.0
19 59 48.03 +32 30 32.3  20.0
19 59 00.90 +40 29 00.2  12.0
19 59 10.95 +40 53 19.0  12.0
19 59 02.67 +41 01 03.2  12.0
19 59 21.79 +40 34 28.0  20.0
20 00 03.56 -01 09 59.9  20.0
20 00 31.96 -14 30 48.4  12.0
20 00 54.45 -35 58 14.5  12.0
20 00 06.57 +25 23 21.9  12.0
20 01 05.60 +25 51 31.0  12.0
20 00 10.50 +33 14 52.0  12.0
20 00 36.67 +34 16 27.7  20.0
19 59 54.80 +35 16 34.0  12.0
20 00 13.20 +35 22 26.0  12.0
20 00 36.55 +39 30 52.8  12.0
20 00 36.91 +39 30 57.4  12.0
20 00 08.32 +43 59 29.5  12.0
20 01 07.70 -04 22 36.0  20.0
20 01 41.10 -15 14 31.0  12.0
20 01 00.50 -18 08 59.0  30.0
20 01 53.62 -27 09 04.8  12.0
20 01 37.49 -37 29 11.3  12.0
20 02 00.91 +00 26 19.9  12.0
20 01 14.57 +31 33 00.6  20.0
20 01 45.76 +33 32 28.5  12.0
20 01 47.61 +33 31 40.2  12.0
20 01 45.72 +33 32 43.3  12.0
20 01 54.45 +33 34 14.6  12.0
20 01 54.21 +33 34 14.4  12.0
20 01 21.76 +34 42 42.5  12.0
20 01 21.81 +34 42 42.8  12.0
20 02 50.90 -21 19 30.5  12.0
20 02 28.02 -21 23 29.9  12.0
20 02 25.92 -27 15 28.0  12.0
20 02 24.10 -27 15 52.0  30.0
20 02 08.70 -29 27 39.2  12.0
20 02 29.64 -36 55 14.8  12.0
20 02 54.05 -37 19 21.4  20.0
20 02 34.10 +12 36 52.8  12.0
20 02 59.47 +14 34 31.4  12.0
20 02 15.45 +21 06 05.3  12.0
19 58 26.99 +77 11 14.0  12.0
20 03 39.52 -09 02 29.8  12.0
20 03 39.70 -21 32 18.0  12.0
20 04 01.11 -26 12 50.4  12.0
20 03 27.69 -30 04 54.1  12.0
20 03 36.07 -37 30 30.1  12.0
20 03 32.37 -37 29 59.3  12.0
20 03 40.77 +00 26 28.0  12.0
20 03 40.77 +00 26 28.0  12.0
20 03 15.69 +21 10 29.2  12.0
20 03 14.35 +31 32 37.6  12.0
20 03 53.77 +33 03 46.9  20.0
20 03 52.03 +34 35 09.1  20.0
20 03 15.57 +34 49 03.0  20.0
20 03 20.90 +51 15 00.0  12.0
20 04 07.47 -14 16 33.9  12.0
20 04 29.56 -14 25 00.5  12.0
20 04 51.70 -21 09 01.0  12.0
20 04 03.00 -26 12 57.0  30.0
20 04 27.12 -27 24 52.7  12.0
20 04 32.41 -27 26 41.0  12.0
20 05 16.03 +06 49 43.8  12.0
20 04 29.36 +10 29 10.7  20.0
20 04 46.96 +19 13 58.8  12.0
20 04 50.35 +19 15 41.6  12.0
20 04 18.50 +19 56 52.0  12.0
20 04 36.31 +19 13 33.8  12.0
20 04 15.62 +20 00 40.6  12.0
20 04 31.88 +25 17 20.0  12.0
20 04 47.07 +32 07 47.2  20.0
20 04 23.59 +33 39 12.2  12.0
20 03 37.27 +55 29 52.0  12.0
20 03 00.93 +60 48 34.6  12.0
20 03 08.50 +65 15 21.0  12.0
20 02 21.26 +72 19 00.2  12.0
20 00 55.02 +78 17 45.1  12.0
20 05 34.29 -24 56 50.2  12.0
20 05 39.04 -24 57 52.4  12.0
20 05 52.00 +03 58 23.3  12.0
20 05 31.84 +05 18 26.4  12.0
20 05 34.48 +05 18 44.9  12.0
20 05 47.66 +16 00 52.5  20.0
20 05 02.68 +34 05 30.9  20.0
20 04 52.82 +45 23 52.5  12.0
20 05 00.45 +45 27 11.6  12.0
20 06 22.24 -19 47 33.1  12.0
20 06 52.97 -23 27 44.0  12.0
20 06 29.01 -37 46 35.0  12.0
20 06 31.93 +11 04 46.4  20.0
20 06 52.50 +12 00 36.0  12.0
20 06 06.09 +30 56 08.7  12.0
20 06 32.01 +43 09 11.8  12.0
20 05 53.78 +44 57 12.3  20.0
20 05 19.87 +62 25 41.2  12.0
19 57 16.71 +84 17 53.2  12.0
20 07 18.57 -02 59 18.9  12.0
20 06 56.30 -04 07 43.9  12.0
20 06 53.28 -08 03 16.0  12.0
20 07 26.11 -08 48 21.3  12.0
20 07 06.91 -08 01 46.9  12.0
20 06 54.96 -08 03 10.8  12.0
20 07 12.35 -09 18 00.0  12.0
20 07 34.78 -09 23 00.3  12.0
20 07 26.08 -23 34 37.3  12.0
20 07 30.78 -23 39 51.4  12.0
20 07 50.92 -33 16 48.7  12.0
20 07 49.10 +01 20 01.0  12.0
20 07 15.87 +33 59 16.2  20.0
20 07 38.49 +36 58 48.2  12.0
20 07 10.58 +43 56 18.8  12.0
20 04 35.84 +76 23 55.9  12.0
20 00 47.42 +82 13 33.7  12.0
20 08 24.30 -23 38 55.0  30.0
20 08 22.73 -23 39 20.6  12.0
20 08 55.80 -30 54 19.5  12.0
20 08 56.90 -30 53 31.1  12.0
20 08 46.39 -30 52 16.7  12.0
20 09 09.98 -39 14 27.4  12.0
20 08 50.02 +33 37 33.6  12.0
20 08 50.04 +33 37 33.8  12.0
20 08 50.30 +33 38 53.4  12.0
20 08 06.50 +43 37 28.0  12.0
20 06 13.52 +73 14 09.1  20.0
20 09 24.09 -00 47 53.5  12.0
20 09 34.33 -03 36 44.1  12.0
20 09 09.16 -17 33 16.8  12.0
20 09 31.18 -23 44 33.5  12.0
20 09 27.26 -34 06 46.9  12.0
20 09 25.08 -34 07 46.5  12.0
20 10 21.74 +06 33 47.5  12.0
20 09 42.79 +22 15 36.7  12.0
20 09 45.74 +22 15 37.0  12.0
20 09 34.46 +22 15 35.2  12.0
20 09 25.05 +25 05 47.4  12.0
20 09 12.57 +25 04 34.5  12.0
20 09 34.50 +35 31 16.1  20.0
20 09 00.84 +35 49 46.8  12.0
20 09 00.84 +35 49 48.2  12.0
20 09 10.00 +44 12 14.6  12.0
20 08 56.44 +52 13 31.0  20.0
20 08 18.51 +55 38 37.0  12.0
20 10 02.07 -03 35 44.2  12.0
20 09 51.31 -11 01 07.0  12.0
20 10 34.45 -21 19 14.4  12.0
20 10 06.48 -23 49 36.6  12.0
20 10 02.40 -25 27 45.0  30.0
20 10 41.47 -26 36 19.8  12.0
20 10 34.10 +06 31 56.8  12.0
20 10 25.95 +20 43 41.0  12.0
20 10 08.95 +31 31 35.4  20.0
20 10 12.98 +35 35 21.3  20.0
20 10 23.66 +46 27 39.6  12.0
20 11 05.60 -12 46 20.0  12.0
20 11 21.20 -15 14 31.0  12.0
20 11 02.49 -15 38 51.9  12.0
20 11 28.70 -32 10 08.9  12.0
20 11 34.68 +21 13 58.6  12.0
20 11 23.47 +21 11 30.3  12.0
20 11 43.48 +25 38 17.1  12.0
20 11 47.33 +36 22 37.4  20.0
20 10 43.80 +58 15 03.0  12.0
20 12 38.70 -16 07 02.0  30.0
20 12 44.58 -27 20 54.1  12.0
20 12 44.90 -27 21 18.0  30.0
20 12 26.42 +14 19 47.5  12.0
20 12 42.48 +34 14 12.2  20.0
20 12 00.70 +38 23 06.0  12.0
20 11 12.84 +61 35 03.7  12.0
20 12 45.88 -03 21 02.2  12.0
20 13 39.09 -27 22 45.5  12.0
20 13 53.68 -27 35 15.5  12.0
20 13 39.35 -27 25 22.5  12.0
20 13 27.96 -28 26 52.9  12.0
20 13 30.68 -37 09 09.3  12.0
20 13 51.50 +13 42 41.0  12.0
20 13 18.15 +34 00 27.7  20.0
20 13 52.89 +36 08 10.3  20.0
20 13 05.20 +36 57 37.5  20.0
20 13 34.29 +36 15 00.7  12.0
20 12 43.62 +44 35 43.5  20.0
20 12 53.78 +47 08 13.7  12.0
20 13 06.60 +47 07 48.6  12.0
20 13 07.63 +47 08 48.6  12.0
20 14 08.35 -00 54 28.3  12.0
20 14 08.95 -00 55 13.7  12.0
20 14 41.40 -18 10 45.0  30.0
20 14 00.30 -21 44 41.0  30.0
20 14 54.60 -22 25 24.0  12.0
20 14 18.96 -29 42 23.0  12.0
20 14 33.90 +01 14 42.0  12.0
20 14 40.61 +03 26 07.0  12.0
20 14 40.65 +03 26 06.8  12.0
20 15 08.78 +12 42 17.8  12.0
20 14 38.76 +25 47 49.1  12.0
20 14 49.00 +25 48 08.2  12.0
20 14 53.10 +26 30 39.0  12.0
20 14 51.46 +36 01 40.6  20.0
20 14 05.80 +36 07 46.0  12.0
20 14 40.56 +42 05 41.6  20.0
20 13 59.70 +42 42 47.0  12.0
20 14 41.16 -01 09 02.2  12.0
20 15 18.20 -13 44 19.0  12.0
20 15 27.70 -18 43 14.0  30.0
20 15 32.90 -21 03 16.8  12.0
20 16 10.92 -35 57 41.0  12.0
20 15 49.65 +23 54 35.4  12.0
20 15 41.37 +23 52 50.3  12.0
20 15 16.48 +36 26 59.2  12.0
20 15 16.82 +36 27 01.4  12.0
20 14 49.08 +42 02 39.0  20.0
20 14 42.04 +58 39 22.0  12.0
20 16 14.08 -02 30 00.6  12.0
20 16 21.33 -02 29 45.7  12.0
20 15 56.15 -14 31 44.6  12.0
20 16 30.88 -22 29 25.6  12.0
20 16 29.90 -30 35 26.4  12.0
20 16 25.53 -36 15 03.7  12.0
20 16 22.68 -36 14 25.7  12.0
20 17 19.46 +07 38 48.6  12.0
20 17 14.01 +11 45 50.0  12.0
20 17 06.04 +19 54 39.1  12.0
20 16 38.97 +24 14 04.2  12.0
20 16 26.92 +34 28 34.0  20.0
20 16 05.48 +35 12 39.4  20.0
20 16 30.65 +35 18 47.4  12.0
20 16 31.00 +35 18 45.7  12.0
20 15 51.90 +43 37 55.0  12.0
20 15 49.44 +55 50 54.6  12.0
20 15 32.30 +62 23 20.0  12.0
20 17 02.59 -15 38 29.6  12.0
20 17 43.94 -18 45 36.7  12.0
20 17 03.26 -22 27 17.5  12.0
20 17 16.07 -25 20 29.5  12.0
20 17 48.91 -27 16 03.0  12.0
20 17 30.04 -29 20 16.0  12.0
20 17 10.80 -31 02 38.0  20.0
20 17 42.80 +10 35 51.5  12.0
20 17 18.91 +19 54 04.3  12.0
20 17 12.60 +33 45 48.6  12.0
20 17 13.01 +33 45 46.6  12.0
20 17 12.67 +34 06 10.1  20.0
20 17 49.67 +38 15 48.7  20.0
20 17 23.90 +43 09 03.0  12.0
20 16 13.60 +60 54 13.7  20.0
20 16 16.92 +66 25 18.5  12.0
20 13 54.75 +76 46 53.1  12.0
20 18 16.13 -13 42 14.0  12.0
20 18 45.20 -14 37 55.0  12.0
20 18 57.65 -26 09 07.2  12.0
20 17 55.89 +36 45 39.3  20.0
20 18 31.77 +37 02 29.0  20.0
20 18 39.39 +38 08 52.5  20.0
20 17 58.93 +41 58 14.7  20.0
20 18 35.11 +42 59 43.0  20.0
20 17 42.90 +43 06 15.0  12.0
20 18 37.12 +43 01 00.6  20.0
20 19 16.39 -05 03 55.5  12.0
20 19 51.96 -19 17 54.5  12.0
20 19 47.40 -22 23 56.0  12.0
20 19 45.40 -25 57 52.0  12.0
20 19 46.27 -27 08 00.8  12.0
20 19 52.56 -39 48 07.4  12.0
20 21 43.96 -72 26 10.5  12.0
20 19 40.17 +04 17 37.6  12.0
20 20 10.27 +06 14 59.5  12.0
20 20 08.76 +16 43 53.7  12.0
20 19 35.66 +21 06 16.9  12.0
20 19 27.14 +21 04 34.2  12.0
20 19 14.04 +35 21 53.4  20.0
20 19 03.19 +40 18 25.8  12.0
20 18 47.38 +42 20 09.3  12.0
20 19 13.28 +43 15 02.2  20.0
20 20 04.41 -10 12 05.1  12.0
20 20 14.49 -10 09 09.6  12.0
20 20 22.80 -15 19 43.0  12.0
20 20 04.00 -26 58 12.0  30.0
20 20 28.00 -43 43 57.0  20.0
20 20 34.44 +00 12 14.2  12.0
20 21 01.87 +00 44 42.0  12.0
20 20 35.85 +00 14 21.7  12.0
20 21 26.53 +06 33 30.5  20.0
20 21 21.30 +10 50 00.0  12.0
20 21 19.81 +10 24 26.6  12.0
20 21 12.19 +10 27 03.3  12.0
20 21 15.19 +11 37 36.9  12.0
20 20 08.31 +34 51 49.1  20.0
20 20 32.97 +36 31 58.0  12.0
20 20 33.07 +36 31 59.4  12.0
20 20 39.04 +39 37 53.4  20.0
20 20 27.98 +43 51 16.2  20.0
20 18 29.01 +73 27 00.0  12.0
20 18 15.84 +73 26 54.0  12.0
20 21 04.08 -05 38 20.5  12.0
20 20 59.15 -11 33 30.9  12.0
20 21 23.14 -22 14 59.5  12.0
20 21 28.70 +11 36 04.6  12.0
20 21 20.73 +19 19 48.0  12.0
20 21 27.31 +19 19 05.9  12.0
20 21 14.04 +27 39 54.0  12.0
20 21 36.70 +33 43 38.5  20.0
20 21 00.66 +34 51 12.2  20.0
20 21 33.86 +35 50 04.0  20.0
20 21 49.45 +36 43 22.9  20.0
20 21 35.54 +37 09 53.1  20.0
20 21 42.19 +37 25 55.6  12.0
20 21 42.98 +37 25 10.5  12.0
20 21 37.58 +37 31 14.7  12.0
20 21 44.08 +37 26 39.6  12.0
20 21 17.23 +38 59 40.9  20.0
20 21 02.30 +40 06 05.0  12.0
20 21 22.90 +40 10 48.0  12.0
20 21 27.00 +40 26 26.0  12.0
20 21 02.88 +44 04 29.7  12.0
20 19 56.10 +66 12 38.0  12.0
20 19 42.14 +69 42 29.9  12.0
20 19 19.96 +69 42 20.9  12.0
20 22 54.30 -20 58 05.0  12.0
20 23 24.86 +08 04 41.7  12.0
20 22 41.20 +11 13 40.9  12.0
20 22 32.56 +11 12 29.7  12.0
20 22 40.63 +26 02 25.4  12.0
20 22 01.30 +36 11 10.2  20.0
20 22 46.19 +38 20 06.7  20.0
20 22 17.92 +39 14 23.7  12.0
20 22 23.20 +39 14 03.0  12.0
20 22 27.76 +39 14 20.5  12.0
20 23 01.20 -07 11 24.0  12.0
20 23 30.60 -19 10 50.9  12.0
20 23 36.46 -19 12 22.8  12.0
20 22 59.11 -20 56 56.1  12.0
20 24 26.24 -64 58 54.4  12.0
20 23 47.23 +05 41 42.7  12.0
20 23 31.08 +08 03 17.7  12.0
20 23 44.49 +10 40 49.8  12.0
20 23 38.07 +17 02 36.2  12.0
20 23 36.96 +17 01 43.4  12.0
20 23 35.59 +17 00 33.0  12.0
20 23 19.26 +35 15 02.3  20.0
20 23 03.67 +35 21 29.4  20.0
20 23 08.73 +47 33 39.3  12.0
20 22 47.37 +47 34 58.7  12.0
20 22 30.04 +53 22 04.4  12.0
20 24 35.80 -05 16 24.0  12.0
20 23 56.63 -09 52 39.1  20.0
20 24 18.23 -17 06 54.9  12.0
20 24 30.40 -20 44 19.0  30.0
20 24 33.35 -20 43 58.0  12.0
20 24 13.89 -31 56 48.7  12.0
20 24 58.39 -37 47 29.4  12.0
20 24 50.20 +10 32 35.0  12.0
20 24 40.80 +12 07 24.3  12.0
20 25 13.58 +13 32 01.5  12.0
20 24 15.74 +20 54 43.4  12.0
20 24 51.79 +31 13 35.0  12.0
20 24 28.60 +34 26 59.2  20.0
20 24 15.28 +35 12 57.4  20.0
20 24 31.78 +35 22 39.3  20.0
20 23 55.03 +37 38 08.9  12.0
20 23 55.22 +37 38 12.3  12.0
20 24 04.17 +39 25 31.3  12.0
20 24 08.40 +40 47 44.0  12.0
20 24 06.39 +41 16 01.2  12.0
20 24 29.10 +41 24 59.0  12.0
20 24 16.70 +41 29 13.0  12.0
20 24 10.03 +43 22 02.4  12.0
20 24 15.96 +43 22 39.8  12.0
20 24 10.87 +43 22 10.3  12.0
20 24 22.60 +43 23 25.9  12.0
20 22 19.96 +69 32 22.8  12.0
20 25 18.26 -06 12 29.5  12.0
20 25 38.89 -07 36 58.8  12.0
20 24 45.58 -09 43 03.0  12.0
20 25 19.70 -13 35 00.0  12.0
20 25 06.64 -24 48 33.5  20.0
20 25 22.60 +12 06 25.0  12.0
20 25 09.08 +34 19 08.8  20.0
20 25 22.36 +37 23 19.0  12.0
20 25 43.34 +41 56 19.3  12.0
20 25 43.41 +41 56 18.1  12.0
20 25 40.85 +42 32 22.0  20.0
20 25 40.50 +43 46 36.0  12.0
20 24 36.80 +57 57 07.0  12.0
20 21 19.97 +78 33 28.1  12.0
20 26 12.42 -05 45 07.7  12.0
20 26 30.60 -13 29 27.0  12.0
20 26 31.65 -21 46 39.8  12.0
20 26 28.60 -24 31 50.0  12.0
20 27 05.35 -31 33 32.8  12.0
20 26 54.80 +15 37 14.0  12.0
20 27 03.72 +28 06 57.2  12.0
20 26 53.56 +33 52 43.8  20.0
20 26 56.49 +34 43 48.8  20.0
20 26 12.50 +40 08 56.0  12.0
20 26 02.00 +42 13 13.0  12.0
20 26 19.00 +43 07 43.0  12.0
20 26 19.00 +46 55 34.7  12.0
20 26 53.27 -11 31 42.7  12.0
20 27 03.25 -21 45 19.6  12.0
20 28 03.38 -31 55 07.7  12.0
20 27 31.96 -35 38 53.8  12.0
20 27 23.19 +34 25 54.3  20.0
20 27 55.16 +34 36 03.3  20.0
20 27 34.66 +34 41 36.7  20.0
20 26 58.64 +35 06 48.5  20.0
20 27 24.72 +37 21 38.8  12.0
20 27 25.48 +37 22 48.9  12.0
20 27 25.72 +37 22 41.9  12.0
20 27 11.24 +38 55 54.3  20.0
20 27 04.66 +39 10 22.1  20.0
20 27 31.30 +41 45 03.0  12.0
20 28 25.00 -12 15 43.0  30.0
20 28 48.70 -19 34 46.0  30.0
20 28 10.06 -20 28 46.7  12.0
20 27 59.37 -21 40 58.0  12.0
20 28 17.40 -25 43 11.0  30.0
20 28 54.26 +00 35 16.0  12.0
20 28 35.06 +25 44 00.2  12.0
20 27 59.49 +35 31 27.0  20.0
20 28 24.51 +40 37 47.2  12.0
20 28 16.51 +40 53 00.6  12.0
20 28 20.44 +40 52 59.3  12.0
20 28 11.10 +41 27 26.0  12.0
20 28 36.01 +42 27 51.1  20.0
20 28 20.25 +51 24 50.6  12.0
20 29 21.80 -25 37 48.0  30.0
20 29 49.96 +00 11 34.2  12.0
20 29 29.61 +36 08 05.2  20.0
20 29 34.94 +36 09 35.5  20.0
20 29 25.43 +36 43 24.5  20.0
20 29 26.22 +36 58 29.8  20.0
20 29 34.74 +39 01 21.9  12.0
20 29 37.10 +39 01 16.3  12.0
20 29 31.89 +39 01 20.2  12.0
20 29 36.26 +39 02 23.2  12.0
20 28 55.80 +39 55 11.0  12.0
20 29 24.49 +40 11 13.7  20.0
20 29 04.56 +41 00 05.5  20.0
20 29 33.30 +41 16 10.0  12.0
20 29 22.90 +41 39 60.0  12.0
20 30 21.49 -01 00 28.6  12.0
20 30 31.12 -17 02 10.7  12.0
20 30 09.40 -24 51 11.0  30.0
20 30 35.97 -34 04 11.1  12.0
20 30 35.66 -34 04 17.0  12.0
20 30 36.09 +05 36 11.3  12.0
20 30 45.36 +08 02 11.5  12.0
20 30 58.36 +10 13 20.0  20.0
20 30 31.27 +37 00 36.0  20.0
20 30 08.10 +39 49 35.0  12.0
20 30 43.30 +40 08 40.0  12.0
20 30 39.80 +41 23 31.7  20.0
20 30 25.44 +43 20 05.5  12.0
20 29 47.90 +43 29 23.0  12.0
20 30 11.01 +51 50 15.9  12.0
20 31 04.60 -07 41 20.0  20.0
20 31 07.87 -16 59 13.8  12.0
20 31 10.92 -22 13 09.9  12.0
20 31 34.74 -22 17 00.6  12.0
20 31 23.90 -29 11 17.0  12.0
20 31 19.56 -29 53 10.6  12.0
20 31 51.81 -32 05 07.5  12.0
20 31 14.54 -36 36 43.2  12.0
20 32 08.30 -38 54 28.0  12.0
20 31 41.01 +18 59 16.1  12.0
20 31 54.19 +21 02 40.9  12.0
20 31 49.67 +33 45 57.0  20.0
20 31 11.28 +35 14 21.2  20.0
20 30 56.38 +36 42 25.2  20.0
20 31 16.88 +39 11 57.7  20.0
20 30 52.60 +39 45 00.0  12.0
20 31 35.18 +45 05 46.6  20.0
20 23 33.55 +83 54 50.4  12.0
20 32 26.37 -01 38 05.2  12.0
20 32 03.57 -08 20 05.7  12.0
20 32 10.58 -09 21 54.9  12.0
20 32 29.87 -16 43 41.2  12.0
20 32 30.50 -16 43 50.0  30.0
20 32 05.53 -17 53 45.7  12.0
20 32 37.14 -32 15 20.4  12.0
20 32 38.64 -32 15 05.1  12.0
20 33 07.77 +21 59 05.0  12.0
20 32 41.20 +24 25 34.5  12.0
20 32 50.80 +25 52 03.0  12.0
20 32 45.52 +40 39 36.6  12.0
20 32 14.37 +40 42 26.3  20.0
20 32 22.42 +41 18 18.9  20.0
20 31 58.55 +43 17 50.3  12.0
20 32 42.70 +43 52 07.0  12.0
20 31 52.33 +43 18 09.7  12.0
20 31 55.74 +43 18 06.5  12.0
20 31 40.70 +51 57 22.0  12.0
20 33 06.10 -02 01 39.0  20.0
20 33 13.66 -11 19 33.1  12.0
20 32 58.83 -11 21 33.9  12.0
20 33 08.21 -11 28 02.7  12.0
20 33 50.63 -18 53 27.9  12.0
20 33 47.85 -22 42 34.6  12.0
20 33 40.36 +21 46 02.9  12.0
20 33 25.63 +21 46 40.6  12.0
20 33 51.70 +23 01 14.0  12.0
20 32 54.74 +38 40 04.0  20.0
20 32 48.20 +41 39 43.0  12.0
20 33 29.10 +42 04 21.0  12.0
20 32 54.01 +43 47 14.1  12.0
20 33 24.40 +43 53 53.5  12.0
20 33 32.61 +43 50 37.5  12.0
20 32 46.21 +53 45 53.0  12.0
20 32 39.04 +53 24 27.3  12.0
20 32 14.32 +59 10 32.2  12.0
20 33 58.54 -06 10 14.9  12.0
20 33 52.10 -18 54 09.0  30.0
20 34 36.32 -22 39 10.0  12.0
20 34 20.63 -31 58 41.8  20.0
20 34 42.78 +20 58 32.7  12.0
20 34 33.40 +39 14 54.0  12.0
20 34 37.00 +41 16 24.0  12.0
20 34 18.90 +43 56 50.9  20.0
20 34 16.50 +51 06 50.0  12.0
20 33 49.10 +62 52 40.0  12.0
20 35 25.57 -17 36 08.0  12.0
20 35 34.82 -17 45 25.9  12.0
20 35 12.21 -28 59 46.1  12.0
20 35 47.40 -34 53 60.0  12.0
20 36 00.02 -34 52 56.5  12.0
20 35 47.66 -34 53 53.2  12.0
20 35 15.69 +22 16 22.2  12.0
20 35 36.30 +29 23 03.0  12.0
20 35 07.58 +34 43 04.6  12.0
20 35 40.08 +36 09 10.6  12.0
20 35 33.57 +36 09 31.3  12.0
20 35 17.68 +37 44 35.3  12.0
20 35 17.78 +37 44 34.8  12.0
20 35 16.60 +40 49 43.7  12.0
20 35 33.28 +41 06 41.0  20.0
20 35 40.60 +41 14 05.0  12.0
20 34 54.21 +42 44 15.8  20.0
20 35 28.30 +43 49 17.0  12.0
20 34 45.31 +55 19 11.6  12.0
20 34 36.72 +57 42 27.0  12.0
20 34 52.33 +60 09 13.2  20.0
20 35 54.64 -14 29 44.6  12.0
20 36 42.15 -20 25 40.8  12.0
20 36 34.72 +02 56 53.7  12.0
20 36 53.04 +04 09 53.3  12.0
20 36 56.60 +04 49 35.0  12.0
20 36 46.32 +12 09 42.5  12.0
20 36 14.30 +37 40 00.0  20.0
20 35 53.70 +40 52 56.0  12.0
20 36 10.80 +41 06 22.0  12.0
20 35 57.21 +42 17 44.0  12.0
20 35 55.49 +42 18 03.0  12.0
20 36 04.46 +42 35 49.9  12.0
20 35 58.67 +42 17 23.7  12.0
20 35 58.94 +42 17 23.1  12.0
20 35 55.10 +42 18 07.4  12.0
20 36 36.10 +43 57 25.8  20.0
20 36 06.98 +52 26 16.0  12.0
20 34 11.70 +72 28 52.0  12.0
20 37 21.07 -17 32 59.6  12.0
20 37 31.79 -17 43 06.0  12.0
20 37 10.12 -18 04 58.9  12.0
20 37 28.20 -18 11 00.1  12.0
20 37 35.32 -18 14 23.1  12.0
20 37 18.10 -24 14 13.7  12.0
20 37 54.30 -30 42 44.0  12.0
20 38 06.40 +08 28 25.9  12.0
20 37 33.48 +21 52 15.0  12.0
20 37 31.75 +21 53 45.4  12.0
20 37 40.77 +28 45 41.9  12.0
20 37 55.72 +31 01 48.3  12.0
20 37 37.00 +32 03 35.0  12.0
20 36 57.90 +39 37 36.0  12.0
20 37 01.95 +41 04 41.8  20.0
20 37 04.36 +41 34 24.5  20.0
20 36 52.17 +41 36 24.1  12.0
20 36 46.20 +43 07 20.0  12.0
20 37 08.46 +43 48 01.1  20.0
20 35 20.75 +70 18 09.3  12.0
20 38 35.70 -07 07 58.9  20.0
20 38 08.92 -09 02 43.8  12.0
20 37 55.20 -14 48 22.0  12.0
20 38 15.40 -21 15 13.0  30.0
20 38 32.18 -24 00 13.0  12.0
20 38 23.90 +13 49 08.8  12.0
20 38 39.36 +34 34 45.4  12.0
20 38 01.10 +39 24 07.0  12.0
20 37 58.14 +40 00 51.5  20.0
20 38 38.84 +41 46 20.1  20.0
20 38 06.00 +42 13 42.0  12.0
20 37 34.32 +54 22 02.3  12.0
20 37 19.15 +58 42 58.0  12.0
20 37 38.04 +58 42 59.5  12.0
20 37 13.9  +66 06 19.1  12.0
20 11 55.51 +88 11 47.9  12.0
20 39 30.22 -08 39 26.6  12.0
20 39 12.24 -19 59 13.1  12.0
20 39 24.60 -25 14 26.8  12.0
20 38 51.80 +39 46 44.0  12.0
20 39 34.10 +40 25 42.3  20.0
20 39 36.09 +41 19 40.3  12.0
20 39 25.75 +41 20 04.8  12.0
20 39 05.71 +41 59 40.4  12.0
20 39 26.05 +41 19 59.7  20.0
20 39 01.27 +42 19 32.8  12.0
20 39 03.34 +43 25 26.0  20.0
20 37 53.95 +70 16 03.4  12.0
20 40 05.07 -14 43 53.6  12.0
20 40 08.71 -23 16 29.1  12.0
20 40 09.14 -27 49 14.9  12.0
20 40 39.31 +15 30 36.4  12.0
20 40 27.16 +26 17 57.5  12.0
20 40 29.70 +36 30 15.0  12.0
20 40 04.80 +39 09 50.0  12.0
20 40 18.40 +42 00 44.0  12.0
20 38 03.70 +75 05 40.0  12.0
20 41 12.91 -01 11 30.1  12.0
20 41 14.74 -05 19 09.4  12.0
20 41 39.74 -27 52 25.4  12.0
20 41 50.37 -27 53 23.2  12.0
20 42 04.80 +02 43 19.0  12.0
20 41 24.07 +18 55 02.1  12.0
20 41 32.80 +19 50 36.8  12.0
20 41 29.66 +24 48 19.2  12.0
20 41 34.37 +24 48 51.5  12.0
20 41 40.65 +24 49 27.7  12.0
20 41 47.40 +28 05 07.0  12.0
20 41 11.70 +42 01 24.0  12.0
20 40 57.64 +42 10 30.8  20.0
20 41 13.71 +43 26 16.4  20.0
20 41 18.96 +47 38 48.4  20.0
20 40 40.00 +59 31 55.7  12.0
20 40 05.20 +62 18 14.0  12.0
20 41 52.39 -05 42 18.2  12.0
20 41 52.39 -05 42 19.4  12.0
20 42 11.85 -07 20 12.5  20.0
20 42 09.74 -10 56 44.2  12.0
20 42 14.52 -11 03 15.3  12.0
20 42 49.38 -22 41 08.6  12.0
20 42 47.51 -22 45 06.8  12.0
20 42 15.43 -23 30 16.0  12.0
20 42 25.22 -24 43 54.9  12.0
20 42 18.99 -24 49 30.1  12.0
20 42 11.35 -33 43 31.6  12.0
20 42 50.90 -35 09 30.3  12.0
20 42 51.21 -38 07 45.1  12.0
20 43 04.24 -54 11 39.4  12.0
20 42 25.96 +27 22 39.4  12.0
20 42 15.21 +31 15 10.8  12.0
20 42 04.29 +31 18 19.4  12.0
20 42 26.60 +41 58 23.0  12.0
20 42 18.66 +42 02 33.7  12.0
20 42 30.00 +42 53 43.0  12.0
20 42 05.03 +44 29 46.9  20.0
20 41 50.20 +50 19 40.0  12.0
20 42 07.44 +50 29 43.3  12.0
20 42 14.08 +50 30 39.8  12.0
20 39 51.32 +76 12 08.2  12.0
20 43 02.13 -07 04 46.2  12.0
20 43 31.00 -11 49 21.0  12.0
20 43 03.20 -18 11 55.0  30.0
20 43 14.63 -21 44 31.2  12.0
20 43 22.75 -21 52 56.0  12.0
20 43 45.71 -26 33 00.7  12.0
20 43 46.10 +17 00 27.4  12.0
20 44 17.42 +17 10 53.4  12.0
20 42 59.10 +58 39 41.0  12.0
20 44 16.29 -14 45 39.0  12.0
20 44 06.48 -25 01 06.1  12.0
20 44 19.17 -25 05 25.6  12.0
20 44 38.01 -34 14 55.8  12.0
20 44 58.3  -54 56 24.0  12.0
20 44 44.50 +04 43 28.0  12.0
20 45 01.75 +16 34 11.0  12.0
20 44 46.77 +29 07 27.4  12.0
20 43 52.03 +46 12 33.5  12.0
20 45 33.27 -07 33 35.5  20.0
20 44 44.80 -10 38 40.0  12.0
20 44 51.88 -11 27 28.6  12.0
20 44 47.95 -11 27 53.2  12.0
20 45 29.40 -18 39 21.4  12.0
20 45 34.85 -18 39 16.8  12.0
20 45 22.53 -21 04 40.0  12.0
20 45 24.55 -23 44 55.9  12.0
20 45 56.37 -29 07 35.5  12.0
20 45 59.73 -29 08 03.4  12.0
20 45 33.88 -35 25 18.4  12.0
20 45 27.07 -35 25 29.1  12.0
20 45 19.00 -35 56 02.0  20.0
20 46 07.99 -39 18 42.0  12.0
20 45 52.25 -51 06 27.1  12.0
20 45 49.37 +32 33 50.2  12.0
20 44 59.68 +42 09 52.6  20.0
20 45 44.81 +43 53 01.1  20.0
20 44 51.98 +44 02 48.7  20.0
20 45 37.87 +44 15 02.8  12.0
20 45 39.26 +44 15 19.9  12.0
20 45 24.16 +47 29 56.1  12.0
20 43 37.56 +68 04 04.5  12.0
20 42 58.34 +75 03 03.6  12.0
20 42 59.07 +75 03 06.2  12.0
20 46 30.19 -11 31 06.1  12.0
20 46 46.27 -33 42 35.0  12.0
20 46 55.17 -33 39 43.6  12.0
20 47 20.70 +02 30 07.0  12.0
20 46 34.72 +06 47 27.7  12.0
20 46 50.42 +25 15 35.2  12.0
20 46 40.13 +31 06 45.0  12.0
20 46 45.96 +38 57 32.0  12.0
20 46 22.17 +44 15 47.4  12.0
20 46 38.28 +44 24 09.2  12.0
20 45 49.80 +50 12 41.0  12.0
20 45 56.30 +57 50 10.1  12.0
20 45 53.78 +59 47 53.9  12.0
20 45 33.57 +67 16 48.2  12.0
20 47 45.86 -25 37 47.3  12.0
20 47 17.85 -27 02 35.3  12.0
20 47 56.66 -31 36 14.9  12.0
20 47 54.43 -31 36 58.5  12.0
20 48 13.00 +07 01 03.0  12.0
20 48 01.96 +10 51 30.2  12.0
20 47 38.52 +30 46 36.1  12.0
20 47 13.89 +31 26 27.8  20.0
20 47 09.07 +37 51 24.1  12.0
20 47 12.20 +44 06 23.0  12.0
20 47 13.92 +44 07 13.5  12.0
20 47 20.80 +51 10 31.0  12.0
20 46 05.50 +60 56 35.2  12.0
20 46 09.80 +63 00 14.0  12.0
20 48 36.31 -07 04 45.8  12.0
20 48 28.13 -19 23 52.3  12.0
20 48 16.12 -24 21 02.4  12.0
20 48 12.40 -24 20 13.7  12.0
20 48 44.40 +14 54 41.0  12.0
20 47 54.57 +47 05 36.1  12.0
20 48 16.41 +56 51 01.7  12.0
20 48 15.91 +56 49 52.2  12.0
20 49 06.91 -06 59 38.4  12.0
20 48 52.30 -19 16 42.9  12.0
20 49 59.70 +19 55 12.0  12.0
20 49 23.56 +33 33 22.0  12.0
20 49 05.70 +39 52 26.0  12.0
20 48 53.23 +43 11 31.4  12.0
20 48 53.85 +43 11 34.8  12.0
20 50 10.6  -00 44 29.3  12.0
20 49 52.51 -02 45 29.7  12.0
20 50 00.64 -02 48 58.7  12.0
20 50 01.36 -02 49 06.0  12.0
20 50 31.05 -08 12 29.9  12.0
20 50 23.30 -15 50 59.0  12.0
20 50 06.96 -29 49 26.7  12.0
20 50 28.50 -30 30 12.0  12.0
20 50 39.76 +07 59 28.0  12.0
20 50 43.57 +44 48 06.0  12.0
20 51 37.40 -05 19 11.0  12.0
20 51 08.37 -14 34 45.7  12.0
20 51 33.58 -17 35 55.5  12.0
20 51 48.53 -18 28 20.9  12.0
20 51 25.00 -18 36 40.0  30.0
20 51 12.55 -18 41 56.8  12.0
20 51 12.38 -22 27 50.1  12.0
20 51 03.60 -27 02 59.9  12.0
20 51 18.72 -33 58 50.5  12.0
20 52 12.74 +00 11 54.2  12.0
20 51 59.08 +12 55 15.0  12.0
20 51 58.95 +13 08 59.7  20.0
20 51 46.12 +12 54 33.1  12.0
20 51 47.30 +15 09 07.0  12.0
20 51 48.40 +19 15 03.3  12.0
20 51 49.77 +35 37 00.9  12.0
20 50 54.91 +42 03 01.1  12.0
20 50 46.67 +44 48 53.8  12.0
20 49 58.78 +67 47 19.9  12.0
20 51 38.26 -00 03 21.0  20.0
20 52 40.88 -16 27 04.0  12.0
20 51 49.77 -17 32 54.0  12.0
20 52 05.80 -24 15 03.0  30.0
20 52 57.47 -32 43 57.4  12.0
20 53 16.68 +05 37 30.5  12.0
20 52 43.63 +12 45 18.7  12.0
20 52 40.20 +16 09 16.4  12.0
20 52 29.66 +18 40 26.6  12.0
20 52 56.23 +32 28 18.3  12.0
20 52 45.80 +43 27 06.0  12.0
20 52 30.09 +45 01 38.0  12.0
20 53 25.22 -16 16 02.1  12.0
20 53 06.50 -16 21 33.0  30.0
20 53 18.78 -18 38 55.8  12.0
20 53 21.59 -18 40 51.8  12.0
20 53 14.18 -32 12 29.6  12.0
20 53 08.40 -34 17 56.8  12.0
20 53 47.71 +18 11 02.2  12.0
20 53 51.72 +18 10 31.3  12.0
20 53 16.36 +26 14 00.5  12.0
20 53 39.09 +41 27 54.5  12.0
20 53 45.80 +44 30 08.0  12.0
20 52 48.14 +50 11 30.0  20.0
20 53 11.70 +55 13 11.0  12.0
20 53 22.30 +55 18 09.0  12.0
20 52 05.25 +61 58 07.7  12.0
20 50 31.81 +75 26 24.5  12.0
20 54 15.79 -21 24 13.7  12.0
20 54 22.53 -21 23 52.7  12.0
20 54 39.98 -25 20 35.5  12.0
20 54 51.48 +28 43 59.6  12.0
20 54 56.48 +28 43 24.2  12.0
20 54 56.90 +28 43 23.5  12.0
20 54 10.87 +46 58 11.9  12.0
20 54 06.04 +46 57 56.2  12.0
20 54 56.39 -09 43 30.9  12.0
20 55 48.30 -19 05 41.2  12.0
20 55 21.12 -20 16 07.7  12.0
20 55 49.70 +09 40 13.0  12.0
20 56 03.68 +21 23 07.8  12.0
20 55 58.58 +24 55 27.8  12.0
20 55 30.40 +28 47 39.0  12.0
20 54 43.65 +51 23 31.6  12.0
20 54 18.62 +57 59 09.4  12.0
20 54 18.50 +66 39 23.0  12.0
20 56 08.70 -06 25 11.0  20.0
20 56 29.19 -07 07 44.8  12.0
20 56 29.20 -07 07 47.5  12.0
20 56 36.38 -23 00 09.0  12.0
20 56 12.19 -32 08 12.7  12.0
20 57 14.30 +08 24 14.0  12.0
20 56 55.95 +12 03 11.8  20.0
20 56 10.22 +26 17 01.0  12.0
20 56 23.71 +47 30 32.1  12.0
20 55 52.68 +49 35 41.8  20.0
20 56 30.16 +49 36 59.4  20.0
20 56 29.93 +49 37 56.4  20.0
20 43 23.74 +86 35 19.7  12.0
20 57 48.43 -33 42 52.5  12.0
20 57 51.75 -35 31 12.5  12.0
20 57 50.34 -43 22 28.4  20.0
21 01 11.92 -78 37 33.6  12.0
20 58 23.71 +03 11 44.8  12.0
20 58 23.25 +03 11 02.9  12.0
20 57 06.64 +31 05 15.0  12.0
20 58 12.14 -07 45 34.6  20.0
20 58 45.00 -14 42 55.0  30.0
20 58 42.97 -17 36 48.0  12.0
20 58 21.84 -17 49 54.9  12.0
20 58 27.24 -35 52 35.1  12.0
21 10 09.87 -86 18 41.0  12.0
20 59 06.90 +03 04 24.0  12.0
20 59 23.95 +09 03 48.2  12.0
20 58 25.68 +21 58 28.4  12.0
20 58 13.30 +27 08 14.0  12.0
20 58 45.16 +35 10 25.2  12.0
20 58 04.99 +42 54 33.9  12.0
20 58 01.51 +42 55 02.7  12.0
20 58 19.90 +43 22 33.0  12.0
20 58 39.50 +43 26 29.0  12.0
20 58 10.50 +44 33 52.0  12.0
20 58 28.00 +44 46 28.0  12.0
20 57 56.61 +50 16 06.0  12.0
20 57 50.02 +50 19 18.0  12.0
20 57 50.18 +50 19 21.5  12.0
20 58 30.70 +50 25 40.3  20.0
20 59 05.94 -05 12 45.4  12.0
20 59 06.33 -05 12 30.3  12.0
20 59 04.87 -05 13 18.3  12.0
20 59 30.21 +09 02 04.1  12.0
20 59 25.80 +11 33 54.0  12.0
20 59 32.23 +11 50 55.6  12.0
21 00 09.98 +12 25 22.4  12.0
20 59 54.74 +30 02 11.0  12.0
20 58 52.60 +45 05 59.0  12.0
20 59 03.87 +51 17 29.7  20.0
20 59 16.17 +51 48 24.8  20.0
20 56 41.78 +75 14 26.3  12.0
20 59 48.55 -00 08 32.1  12.0
20 59 44.32 -12 23 12.9  12.0
20 59 59.54 -14 40 41.0  12.0
21 00 42.62 -15 22 29.7  12.0
21 00 25.37 -15 26 03.4  12.0
21 00 06.07 -15 17 20.9  12.0
21 00 15.17 -17 45 45.9  12.0
21 00 38.60 -19 20 16.5  12.0
21 00 12.62 -28 29 07.0  12.0
21 00 50.49 -38 39 17.7  12.0
21 01 09.86 +02 06 15.9  12.0
21 01 11.78 +02 06 43.7  12.0
21 00 50.76 +07 20 44.9  12.0
21 01 00.33 +19 51 39.0  12.0
21 00 44.98 +28 05 05.2  12.0
21 00 36.91 +41 28 02.4  12.0
21 00 20.04 +50 00 03.2  20.0
21 00 11.85 +52 34 10.4  20.0
20 59 53.76 +60 23 17.3  12.0
21 00 51.62 -01 53 53.4  12.0
21 00 53.83 -03 35 06.8  12.0
21 01 43.22 -17 47 58.2  12.0
21 01 36.82 -17 49 09.0  12.0
21 01 38.29 -23 33 36.8  12.0
21 01 00.43 -27 21 07.7  12.0
21 01 36.11 -28 00 36.9  12.0
21 01 39.45 -28 03 20.9  12.0
21 01 42.09 -28 03 09.2  12.0
21 02 02.25 -34 38 16.2  12.0
21 01 16.81 -35 34 29.6  12.0
21 02 07.80 -38 21 07.8  12.0
21 02 02.60 -39 34 08.0  12.0
21 02 11.00 +08 31 25.0  12.0
21 02 03.33 +14 13 33.0  12.0
21 01 56.30 +28 34 48.0  12.0
21 01 29.19 +49 34 40.7  20.0
21 00 33.10 +54 32 35.0  12.0
21 02 17.90 -09 20 56.0  30.0
21 02 14.19 -12 34 42.9  12.0
21 02 06.34 -12 37 06.4  12.0
21 01 52.50 -13 18 46.0  30.0
21 02 22.44 -17 47 07.6  12.0
21 02 09.71 -17 54 50.4  12.0
21 02 18.10 -20 58 26.0  12.0
21 01 54.55 -22 36 38.6  12.0
21 02 19.50 -27 16 36.0  12.0
21 02 28.34 -37 51 03.7  12.0
21 03 13.67 +03 43 21.9  12.0
21 02 25.83 +27 48 26.3  20.0
21 01 54.36 +45 50 50.6  12.0
21 01 57.40 +45 51 20.3  12.0
21 01 37.85 +50 11 01.7  20.0
21 02 11.77 +53 06 19.0  20.0
21 02 15.42 +53 11 56.0  20.0
21 02 28.13 +53 38 08.6  20.0
21 02 13.82 +57 03 25.9  12.0
21 02 19.24 +56 59 57.8  12.0
21 03 26.21 -03 26 11.5  12.0
21 03 27.64 -17 56 25.9  12.0
21 02 53.80 -20 58 01.0  30.0
21 02 54.50 -22 48 48.0  12.0
21 03 35.80 -27 49 19.0  12.0
21 03 11.42 -38 35 16.9  12.0
21 03 40.36 -38 43 13.3  12.0
21 02 46.47 +47 00 56.9  20.0
21 03 28.42 +50 59 56.3  20.0
21 02 24.72 +68 10 21.2  12.0
21 04 00.33 -12 34 49.0  12.0
21 04 44.70 -30 49 44.0  12.0
21 05 00.14 -31 24 04.9  12.0
21 04 28.50 -36 33 35.0  12.0
21 04 47.61 -37 08 46.7  12.0
21 04 39.00 -37 08 48.7  12.0
21 04 51.98 -37 10 12.2  12.0
21 05 14.20 +11 17 35.0  12.0
21 04 22.20 +19 16 32.2  12.0
21 04 22.08 +19 17 27.9  12.0
21 04 25.51 +19 16 21.0  12.0
21 04 25.70 +20 31 22.0  12.0
21 04 22.82 +48 53 44.2  20.0
21 03 33.42 +53 19 35.3  20.0
21 02 08.29 +76 53 00.8  12.0
21 05 30.04 -08 08 29.6  12.0
21 05 34.08 -08 08 57.4  12.0
21 05 27.79 -17 37 22.5  12.0
21 05 10.72 -21 10 48.2  12.0
21 05 04.97 -22 22 00.7  12.0
21 05 18.88 -22 20 57.1  12.0
21 05 48.86 -32 24 48.0  12.0
21 06 10.43 -35 48 36.1  12.0
21 05 57.26 -35 49 12.6  12.0
21 06 05.06 -35 48 59.1  12.0
21 06 10.30 -45 57 56.0  12.0
21 06 13.47 +12 39 22.4  20.0
21 05 40.03 +18 54 01.6  12.0
21 05 49.72 +22 36 55.4  12.0
21 06 03.00 +24 11 30.8  12.0
21 06 07.53 +24 11 36.2  12.0
21 05 27.88 +49 39 31.3  12.0
21 05 00.80 +50 40 43.6  20.0
21 05 02.40 +53 35 34.3  20.0
21 06 00.40 -07 31 04.0  12.0
21 06 33.48 -18 56 04.7  12.0
21 06 00.84 -26 26 10.1  12.0
21 06 14.64 +42 37 32.5  12.0
21 06 07.40 +42 43 24.0  12.0
21 06 18.86 +47 51 07.3  12.0
21 06 39.82 +48 11 35.5  20.0
21 06 14.63 +48 49 43.0  20.0
21 06 00.48 +52 50 45.9  20.0
21 05 26.52 +57 13 12.0  12.0
21 04 08.86 +76 33 00.2  12.0
21 07 36.90 -08 53 37.0  12.0
21 07 25.83 -18 12 53.0  12.0
21 06 58.40 -24 05 02.3  12.0
21 07 09.58 -24 03 40.7  12.0
21 07 24.01 -25 29 54.2  12.0
21 07 21.20 -25 26 57.0  12.0
21 08 25.72 +01 39 08.6  12.0
21 08 26.44 +01 38 29.8  12.0
21 07 59.92 +03 41 48.5  12.0
21 07 50.35 +03 41 54.7  12.0
21 08 06.91 +21 40 27.7  12.0
21 08 09.79 +21 40 05.4  12.0
21 07 48.74 +22 39 37.5  12.0
21 07 01.69 +42 14 09.3  12.0
21 06 52.00 +43 00 58.0  12.0
21 07 05.27 +48 26 39.7  20.0
21 07 16.41 +50 46 28.8  20.0
21 07 27.25 +50 56 02.6  20.0
21 07 05.46 +51 18 04.1  20.0
21 08 20.20 -06 17 32.0  12.0
21 07 45.45 -07 01 07.9  12.0
21 08 26.24 -15 57 23.5  20.0
21 08 33.10 -16 07 24.2  20.0
21 08 34.16 -23 36 58.0  12.0
21 08 33.12 -31 06 29.4  12.0
21 08 46.12 +14 24 03.6  12.0
21 08 18.45 +24 15 28.9  12.0
21 08 35.20 +27 02 11.0  12.0
21 08 09.84 +53 28 35.2  20.0
21 08 21.40 +53 40 20.4  20.0
21 07 58.82 +54 45 20.3  12.0
21 08 21.16 +54 43 26.8  12.0
21 07 53.32 +59 30 54.2  12.0
21 09 24.80 -11 47 19.0  12.0
21 09 33.63 -12 49 11.4  12.0
21 09 22.51 -21 19 19.6  12.0
21 09 37.10 -23 58 24.0  12.0
21 09 41.08 +19 12 51.4  12.0
21 09 58.94 +24 01 33.6  12.0
21 09 21.00 +29 04 12.0  12.0
21 09 47.85 +35 13 22.6  12.0
21 08 35.68 +53 17 28.3  12.0
21 09 10.27 +53 35 54.2  12.0
21 09 28.04 +54 05 22.8  20.0
21 10 00.84 -04 42 59.0  12.0
21 10 30.79 -28 18 22.7  12.0
21 10 32.35 -28 17 47.8  12.0
21 11 10.80 +04 11 02.1  12.0
21 10 52.15 +04 55 41.2  12.0
21 11 14.37 +21 35 51.7  12.0
21 09 51.31 +50 03 30.0  20.0
21 10 08.86 +52 10 49.2  20.0
21 09 28.81 +63 08 25.8  12.0
21 11 06.11 -05 49 38.6  12.0
21 11 13.32 -18 19 24.8  12.0
21 11 33.29 -35 46 56.9  12.0
21 11 18.16 -39 42 22.5  12.0
21 17 25.79 -82 55 46.5  12.0
21 11 48.90 +33 05 01.0  12.0
21 11 42.28 +34 11 39.3  12.0
21 11 18.16 +38 35 49.5  12.0
21 11 54.20 +39 19 08.0  12.0
21 11 32.78 +48 53 56.3  20.0
21 10 52.92 +50 01 04.4  20.0
21 11 01.80 +56 40 11.8  12.0
21 08 40.00 +77 52 26.5  12.0
21 11 50.65 -13 16 35.5  12.0
21 12 01.08 -13 23 55.7  12.0
21 12 21.10 -18 40 05.0  30.0
21 12 22.24 -23 09 02.8  12.0
21 12 45.40 -23 18 16.0  30.0
21 13 10.20 -39 40 06.0  20.0
21 13 20.84 +02 30 25.5  20.0
21 12 28.53 +38 56 09.7  12.0
21 12 17.35 +52 43 45.7  20.0
21 12 13.84 +56 55 22.6  12.0
21 11 44.36 +64 17 50.2  12.0
21 12 47.20 -01 34 06.8  12.0
21 13 00.93 -04 19 53.1  12.0
21 13 16.80 -09 01 55.0  12.0
21 12 48.61 -09 46 39.2  12.0
21 13 22.50 -15 48 50.1  12.0
21 13 11.54 -29 44 52.3  12.0
21 13 33.72 -34 02 30.2  12.0
21 14 02.30 -35 02 33.0  12.0
21 14 19.80 +01 43 47.0  12.0
21 13 31.34 +04 45 20.5  12.0
21 13 36.81 +04 45 23.7  12.0
21 13 18.07 +23 21 56.3  12.0
21 13 21.55 +23 21 36.0  12.0
21 13 25.00 +38 01 40.0  12.0
21 12 54.74 +41 57 17.3  12.0
21 13 06.82 +48 29 51.5  20.0
21 13 11.06 +49 37 36.9  20.0
21 13 16.65 +50 03 53.6  20.0
21 12 44.16 +50 08 55.2  20.0
21 13 31.41 +50 39 11.4  12.0
21 12 57.60 +52 16 25.0  12.0
21 13 18.90 +52 21 44.0  12.0
21 13 33.66 +53 29 60.0  20.0
21 12 40.10 +54 18 42.1  20.0
21 12 51.19 +56 46 26.2  12.0
21 12 55.92 +56 46 10.1  12.0
21 13 11.40 +59 40 03.4  12.0
21 12 49.20 +62 15 00.0  12.0
21 14 17.61 -18 18 51.7  12.0
21 14 05.20 -22 06 45.7  12.0
21 14 09.69 -30 14 24.6  12.0
21 15 15.55 +04 35 27.6  12.0
21 14 58.46 +11 01 40.1  12.0
21 14 56.64 +17 29 20.6  12.0
21 15 13.25 +23 14 16.0  12.0
21 14 47.85 +37 50 22.6  12.0
21 14 41.66 +48 16 01.9  20.0
21 13 48.97 +50 05 42.6  20.0
21 14 11.00 +50 07 58.0  12.0
21 14 22.74 +51 45 24.1  20.0
21 14 14.00 +52 14 56.0  12.0
21 09 37.34 +82 55 18.2  12.0
21 15 03.80 -08 18 28.0  12.0
21 15 04.18 -26 30 44.3  12.0
21 15 42.80 -39 36 34.0  12.0
21 15 48.93 +01 29 11.8  12.0
21 15 54.30 +09 11 03.0  12.0
21 15 50.18 +10 15 32.0  12.0
21 16 01.60 +24 02 07.0  12.0
21 15 01.02 +47 59 54.5  20.0
21 15 05.73 +48 53 24.9  20.0
21 14 48.45 +50 36 35.2  20.0
21 15 03.79 +55 10 34.5  12.0
21 14 52.50 +65 17 56.0  12.0
21 13 12.27 +77 20 19.0  12.0
21 09 58.41 +82 53 51.7  12.0
21 16 26.88 -06 44 15.3  12.0
21 16 36.33 -20 56 05.1  12.0
21 16 36.30 -20 55 58.8  12.0
21 16 36.11 -20 55 27.9  12.0
21 16 16.17 -32 19 47.6  12.0
21 16 38.54 -34 20 10.3  12.0
21 17 18.25 +09 22 00.4  20.0
21 17 18.90 +18 34 33.0  12.0
21 16 19.20 +23 34 18.0  12.0
21 17 03.30 +24 59 37.0  12.0
21 16 19.54 +44 21 05.5  12.0
21 16 18.26 +49 51 48.3  20.0
21 16 25.33 +52 33 32.4  12.0
21 16 25.36 +52 33 32.6  12.0
21 16 04.60 +61 00 46.0  12.0
21 17 40.80 -24 47 39.8  12.0
21 18 07.00 +02 58 08.0  12.0
21 17 39.70 +05 51 52.0  12.0
21 18 14.90 +10 07 09.0  12.0
21 18 06.86 +10 51 39.3  12.0
21 17 29.21 +51 51 57.5  20.0
21 16 47.67 +52 26 47.1  20.0
21 18 26.54 -00 26 47.0  12.0
21 18 06.56 -24 13 16.1  12.0
21 17 55.56 -25 06 33.9  12.0
21 18 41.52 -34 48 20.0  12.0
21 18 24.60 -35 17 50.4  12.0
21 18 26.10 +13 23 20.0  12.0
21 18 04.39 +43 48 59.7  12.0
21 15 54.39 +75 16 28.1  12.0
21 19 02.70 -24 52 18.0  12.0
21 19 55.41 -26 25 30.1  12.0
21 19 01.50 -27 25 32.0  12.0
21 19 29.61 -29 11 09.6  12.0
21 19 25.17 -29 11 59.0  12.0
21 19 25.17 -29 11 59.0  12.0
21 19 29.61 -29 11 09.6  12.0
21 19 41.90 -32 46 03.0  12.0
21 20 16.32 +18 27 09.5  12.0
21 20 07.29 +25 49 57.0  12.0
21 19 56.00 +37 23 24.0  12.0
21 18 58.64 +40 08 49.5  20.0
21 18 52.90 +49 36 54.0  12.0
21 19 36.31 +52 06 05.5  20.0
21 18 43.22 +55 19 26.9  20.0
21 19 51.32 -08 46 58.4  12.0
21 19 47.19 -11 35 44.3  12.0
21 20 17.24 -12 30 44.8  12.0
21 20 16.80 -15 14 15.0  12.0
21 20 43.50 -26 44 41.0  12.0
21 20 22.60 -38 55 50.9  12.0
21 20 24.86 +22 25 48.1  12.0
21 20 39.31 +22 54 01.1  12.0
21 20 46.30 +41 56 45.0  12.0
21 20 22.30 +49 52 32.9  20.0
21 20 01.41 +61 27 00.6  12.0
21 20 07.10 +61 26 55.5  12.0
21 19 35.00 +69 26 17.0  12.0
21 18 43.08 +75 04 06.1  12.0
21 18 14.28 +75 12 03.8  12.0
21 18 17.76 +75 11 10.5  12.0
21 21 09.42 -14 46 54.5  12.0
21 21 06.10 -14 47 29.0  30.0
21 21 46.14 -22 23 52.9  12.0
21 21 20.77 -22 33 06.7  12.0
21 21 15.26 -30 58 07.6  12.0
21 21 19.40 +43 46 17.0  12.0
21 20 44.80 +51 53 27.0  12.0
21 20 58.74 +51 57 05.8  20.0
21 21 00.12 +56 21 38.1  20.0
21 22 18.96 -05 25 17.1  12.0
21 22 06.10 -22 46 02.0  12.0
21 22 39.38 -27 23 48.6  12.0
21 22 31.36 -36 40 54.0  12.0
21 22 23.52 -36 38 18.8  12.0
21 23 21.43 +04 39 57.6  12.0
21 23 16.90 +15 47 54.0  12.0
21 22 47.00 +17 04 37.0  12.0
21 22 37.99 +34 51 46.8  12.0
21 22 37.40 +49 21 24.0  12.0
21 22 26.40 +50 02 14.5  12.0
21 21 53.52 +52 10 49.3  12.0
21 21 53.75 +52 10 44.3  12.0
21 22 18.07 +52 11 06.7  12.0
21 22 18.19 +52 11 06.0  12.0
21 22 08.68 +55 57 36.2  20.0
21 21 55.33 +56 10 35.3  20.0
21 21 03.90 +71 55 13.0  12.0
21 21 14.56 +73 04 11.2  12.0
21 20 18.16 +75 16 07.5  12.0
21 19 55.75 +76 57 33.1  12.0
21 23 07.24 -10 36 49.0  30.0
21 23 28.40 -14 43 11.0  12.0
21 23 44.20 -35 25 42.5  12.0
21 23 43.30 +03 04 38.0  12.0
21 23 52.60 +15 47 17.0  12.0
21 23 46.51 +17 12 30.6  12.0
21 23 45.10 +25 04 13.0  12.0
21 23 50.54 +26 59 46.4  12.0
21 23 13.59 +30 12 24.8  12.0
21 23 18.36 +49 59 18.4  12.0
21 23 32.37 +51 10 39.9  12.0
21 23 32.35 +52 43 02.5  12.0
21 22 38.89 +56 16 43.3  20.0
21 24 24.16 -01 04 09.4  12.0
21 24 33.37 -10 49 38.2  12.0
21 24 25.00 -11 13 44.0  12.0
21 24 35.13 -10 50 46.2  12.0
21 24 01.00 -13 22 03.2  12.0
21 23 58.29 -13 24 26.3  12.0
21 24 34.19 -17 21 08.4  12.0
21 24 25.46 -34 12 35.3  12.0
21 24 51.93 -38 08 40.0  12.0
21 24 46.46 +00 14 08.3  12.0
21 25 02.40 +02 16 06.0  12.0
21 25 26.95 +05 28 49.7  12.0
21 24 56.60 +07 57 15.0  12.0
21 24 39.37 +50 58 25.8  12.0
21 23 49.62 +55 56 36.7  20.0
21 24 02.01 +56 27 56.8  12.0
21 24 53.56 -02 00 12.1  12.0
21 25 36.88 -03 09 09.9  12.0
21 24 57.49 -11 39 29.6  12.0
21 25 15.31 -25 01 49.8  12.0
21 25 55.15 -29 09 11.8  12.0
21 25 45.19 -35 03 21.2  12.0
21 26 03.70 -39 40 41.0  12.0
21 26 15.05 -55 21 12.5  12.0
21 26 30.80 -56 11 49.2  12.0
21 26 31.18 -56 11 03.7  12.0
21 25 45.70 +00 56 11.0  12.0
21 25 30.52 +35 09 04.9  12.0
21 25 18.33 +35 12 08.6  12.0
21 25 43.90 +37 38 19.0  12.0
21 24 28.03 +66 21 44.1  20.0
21 23 59.70 +70 27 12.0  12.0
21 25 54.67 -05 34 20.3  12.0
21 25 59.70 -16 35 48.0  12.0
21 26 40.84 -16 19 49.7  12.0
21 26 39.45 -29 00 55.3  12.0
21 26 49.65 -35 07 00.6  12.0
21 26 49.72 -35 07 02.3  12.0
21 26 21.80 -39 21 44.0  12.0
21 27 23.90 +03 18 37.3  12.0
21 27 11.03 +10 13 24.9  12.0
21 26 51.96 +31 26 32.8  12.0
21 26 40.50 +39 30 41.0  12.0
21 25 46.28 +65 14 26.8  20.0
21 27 09.31 -12 10 00.8  12.0
21 26 58.34 -12 12 53.7  12.0
21 27 42.72 +06 54 56.9  12.0
21 27 51.67 +06 52 47.9  12.0
21 27 35.71 +21 32 41.1  12.0
21 26 38.80 +62 51 41.0  12.0
21 26 57.10 +65 42 14.4  20.0
21 27 37.24 -00 34 57.9  12.0
21 28 20.90 -06 21 08.0  12.0
21 27 58.60 -20 42 06.0  30.0
21 27 59.80 -28 09 57.0  12.0
21 28 36.22 -37 27 21.6  12.0
21 28 39.92 -39 33 37.7  20.0
21 29 05.30 +07 33 03.0  12.0
21 28 35.10 +30 24 51.0  12.0
21 28 04.30 +57 19 42.0  12.0
21 29 01.80 -08 30 13.0  12.0
21 29 08.63 -17 00 35.9  12.0
21 29 30.38 -17 38 04.4  12.0
21 29 36.45 -22 48 35.3  12.0
21 29 52.15 -27 18 06.7  20.0
21 29 57.20 -54 13 47.0  12.0
21 30 38.49 -66 23 55.6  12.0
21 29 59.61 +03 07 37.0  12.0
21 30 04.03 +03 08 08.9  12.0
21 29 34.66 +37 43 56.2  12.0
21 29 01.20 +45 52 48.0  12.0
21 28 42.00 +54 37 14.0  20.0
21 28 33.20 +65 57 16.2  20.0
21 27 47.16 +74 50 16.3  12.0
21 29 39.10 -00 07 31.0  12.0
21 30 05.50 -01 02 46.0  12.0
21 29 46.60 -15 28 57.0  12.0
21 30 01.34 -27 21 44.7  12.0
21 30 06.70 -27 21 49.0  12.0
21 30 11.18 -27 22 32.8  12.0
21 30 36.13 -32 13 01.6  12.0
21 30 27.88 -32 12 36.0  12.0
21 30 16.99 -42 44 28.0  12.0
21 30 17.30 -42 43 07.3  12.0
21 30 17.40 -42 43 11.4  12.0
21 30 57.00 +32 32 43.0  12.0
21 30 58.30 +40 37 55.0  12.0
21 29 41.32 +55 12 12.4  20.0
21 29 31.13 +57 18 25.6  20.0
21 29 12.54 +65 41 08.5  20.0
21 30 57.64 -09 08 46.7  12.0
21 31 25.97 -11 15 52.0  12.0
21 31 34.27 -16 03 41.7  12.0
21 31 50.13 -32 05 10.6  12.0
21 32 03.05 -54 18 49.2  12.0
21 32 08.30 -54 20 36.5  12.0
21 32 15.52 -54 20 17.2  12.0
21 31 46.41 +07 32 45.6  12.0
21 32 01.63 +30 49 47.1  12.0
21 31 36.30 +38 22 10.0  12.0
21 31 13.83 +50 10 32.9  20.0
21 31 30.82 +57 03 07.0  20.0
21 30 40.88 +65 45 16.5  20.0
21 31 50.01 -16 04 21.5  12.0
21 32 44.88 -39 30 43.9  12.0
21 32 57.38 +06 50 03.3  12.0
21 32 31.77 +10 31 46.2  12.0
21 32 50.80 +12 57 51.4  12.0
21 32 56.61 +12 57 53.2  12.0
21 33 01.84 +26 09 32.9  12.0
21 32 39.69 +32 45 32.8  12.0
21 32 36.38 +38 36 14.9  12.0
21 32 30.96 +44 35 47.5  12.0
21 32 16.82 +48 58 39.6  20.0
21 32 39.42 +51 03 14.0  20.0
21 31 50.18 +52 33 51.5  12.0
21 31 08.43 +71 07 42.6  12.0
21 33 18.31 -06 17 37.0  12.0
21 33 09.04 -07 12 12.6  12.0
21 33 33.31 -07 12 48.9  12.0
21 33 44.20 -17 42 07.5  12.0
21 33 47.50 -28 23 45.0  12.0
21 33 22.05 -33 28 46.9  12.0
21 33 21.67 -35 58 08.1  12.0
21 33 08.18 -35 56 29.6  12.0
21 33 46.99 +22 45 34.8  12.0
21 33 07.75 +39 03 55.5  12.0
21 33 08.49 +39 38 10.5  12.0
21 33 40.05 +52 19 50.9  12.0
21 33 22.47 +54 51 40.9  20.0
21 32 44.01 +55 09 27.0  20.0
21 33 06.30 +63 05 21.0  12.0
21 31 40.65 +73 35 12.3  12.0
21 33 55.73 -15 02 00.8  12.0
21 33 49.44 -17 29 00.5  12.0
21 35 01.93 -37 05 28.9  12.0
21 34 33.46 -40 49 06.7  20.0
21 34 43.90 +36 06 43.0  12.0
21 33 58.92 +47 48 23.4  12.0
21 34 42.37 +50 44 06.2  20.0
21 33 44.39 +55 26 47.9  20.0
21 34 12.80 +57 30 03.0  12.0
21 33 52.29 +67 01 02.9  20.0
21 35 11.90 -00 52 31.0  12.0
21 34 41.39 -06 41 09.9  12.0
21 35 36.77 -15 51 18.4  12.0
21 35 17.18 -17 34 24.6  12.0
21 35 14.63 -23 22 34.9  12.0
21 35 15.74 -38 26 18.4  12.0
21 35 52.51 +01 18 15.6  20.0
21 36 00.21 +18 32 46.2  12.0
21 36 13.48 +23 39 59.3  12.0
21 36 09.07 +26 41 44.6  12.0
21 35 22.34 +30 49 20.4  12.0
21 35 08.26 +56 51 10.0  20.0
21 34 57.00 +66 04 28.4  20.0
21 33 26.73 +76 13 54.9  12.0
21 32 31.17 +79 30 54.3  12.0
21 36 02.30 -06 11 46.0  12.0
21 35 52.04 -07 52 28.1  12.0
21 35 49.08 -07 52 37.1  12.0
21 36 55.34 -30 49 59.8  12.0
21 36 55.34 -30 49 59.8  12.0
21 36 41.11 -32 12 01.1  12.0
21 36 32.25 -32 20 56.0  12.0
21 36 37.08 -32 23 17.4  12.0
21 36 44.44 -32 13 00.0  12.0
21 36 52.41 -33 30 06.3  12.0
21 36 52.99 -34 19 46.6  12.0
21 36 26.30 -37 35 51.7  12.0
21 36 26.52 -37 36 59.3  12.0
21 37 07.30 +12 46 18.0  12.0
21 36 39.72 +33 07 17.3  12.0
21 36 38.70 +45 37 55.0  12.0
21 36 46.46 +49 53 17.7  12.0
21 36 46.72 +49 53 18.9  12.0
21 36 08.43 +50 52 46.5  20.0
21 36 11.16 +53 24 30.3  20.0
21 36 28.13 +54 38 35.7  20.0
21 35 37.80 +55 03 54.8  20.0
21 36 07.68 +64 20 40.0  20.0
21 29 29.80 +84 53 21.9  12.0
21 37 12.91 -07 30 10.8  12.0
21 37 08.31 -07 38 43.7  12.0
21 37 40.71 -14 32 39.5  12.0
21 37 13.30 -27 55 01.0  12.0
21 38 24.93 +11 58 28.7  12.0
21 38 01.43 +15 49 08.9  12.0
21 37 47.70 +27 12 02.0  12.0
21 37 54.57 +31 54 04.4  12.0
21 37 52.96 +31 54 45.6  12.0
21 37 53.50 +44 34 29.0  12.0
21 37 06.14 +52 26 00.6  20.0
21 37 02.50 +57 30 50.0  12.0
21 36 22.54 +66 58 01.4  20.0
21 36 41.24 +68 34 26.2  12.0
21 38 05.32 -18 43 32.5  12.0
21 38 01.12 -25 31 48.5  12.0
21 38 38.76 +05 05 46.9  12.0
21 38 26.78 +11 57 54.7  12.0
21 38 26.50 +14 47 30.0  12.0
21 38 17.75 +44 49 58.6  12.0
21 38 17.60 +50 21 35.0  12.0
21 37 48.52 +50 37 30.1  20.0
21 38 33.19 +51 35 51.3  12.0
21 37 52.14 +52 49 46.4  20.0
21 38 03.98 +57 43 53.9  12.0
21 36 17.53 +76 38 40.5  12.0
21 39 39.61 -18 38 08.8  12.0
21 39 23.78 -25 56 41.2  12.0
21 39 19.68 -31 46 28.9  12.0
21 39 29.92 -32 18 57.7  12.0
21 39 31.17 -32 18 11.3  12.0
21 39 23.79 -38 05 29.1  12.0
21 40 28.90 +02 05 14.0  12.0
21 40 15.24 +17 25 46.2  12.0
21 39 26.88 +31 20 03.8  12.0
21 40 01.87 +36 43 04.0  12.0
21 39 33.63 +49 37 49.9  20.0
21 39 22.58 +50 16 58.4  20.0
21 39 19.22 +54 41 15.9  20.0
21 40 14.08 -06 45 23.2  12.0
21 40 12.40 -16 16 20.0  20.0
21 40 13.32 -27 46 13.8  12.0
21 40 17.20 -27 45 46.5  12.0
21 41 08.10 +08 20 46.0  12.0
21 40 33.45 +12 17 57.4  12.0
21 40 10.30 +49 24 03.1  20.0
21 40 24.69 +52 05 57.1  20.0
21 40 23.20 +54 32 47.0  20.0
21 40 04.54 +55 02 13.9  20.0
21 40 31.46 +56 28 21.2  20.0
21 39 50.27 +62 03 12.0  12.0
21 39 12.23 +67 08 10.5  20.0
21 41 09.80 +00 13 15.0  12.0
21 41 00.51 -07 05 19.6  12.0
21 41 23.93 -08 16 32.8  12.0
21 41 31.30 -09 26 04.8  12.0
21 41 37.93 -09 26 11.9  12.0
21 41 21.90 -27 43 10.0  12.0
21 41 18.10 -35 15 27.0  12.0
21 42 28.27 +01 23 03.7  12.0
21 41 21.93 +27 44 42.0  12.0
21 41 35.00 +38 50 26.0  12.0
21 41 05.14 +50 27 07.9  20.0
21 41 31.31 +51 19 25.4  20.0
21 41 14.24 +58 38 38.3  20.0
21 42 22.10 -06 43 41.0  30.0
21 42 13.53 -11 50 42.9  12.0
21 41 46.21 -11 52 44.7  12.0
21 42 01.12 -28 00 16.8  12.0
21 42 16.77 -28 58 42.4  12.0
21 43 07.77 +14 14 11.1  12.0
21 42 43.60 +24 48 29.8  12.0
21 42 23.30 +26 28 51.0  12.0
21 41 48.70 +51 11 26.3  20.0
21 42 18.36 +56 55 31.5  20.0
21 41 40.88 +58 01 00.4  20.0
21 41 47.92 +66 44 42.7  20.0
21 41 12.45 +68 27 03.4  12.0
21 43 28.77 -18 10 57.0  12.0
21 43 07.43 -18 35 52.1  12.0
21 43 24.21 -28 45 57.2  12.0
21 43 33.50 -35 11 53.0  12.0
21 47 20.88 -81 31 57.1  12.0
21 44 27.30 +05 11 08.0  12.0
21 44 08.30 +21 08 00.0  12.0
21 44 08.97 +24 26 11.5  12.0
21 43 58.68 +28 56 12.4  12.0
21 43 07.30 +37 53 36.0  12.0
21 43 07.70 +44 55 00.4  12.0
21 43 43.46 +52 39 58.2  12.0
21 42 54.10 +54 56 15.0  12.0
21 43 07.82 +55 51 02.4  20.0
21 42 40.86 +58 07 27.0  20.0
21 42 32.20 +59 36 25.0  12.0
21 42 12.71 +65 20 22.0  20.0
21 42 38.51 +67 25 42.8  20.0
21 44 05.90 -00 28 31.0  12.0
21 44 32.00 -05 54 25.0  12.0
21 43 44.91 -08 58 33.4  12.0
21 43 47.60 -08 58 31.4  12.0
21 45 17.70 +04 31 37.0  12.0
21 44 48.48 +04 41 08.0  12.0
21 45 07.82 +08 00 21.6  12.0
21 44 34.44 +08 03 25.7  12.0
21 44 47.47 +22 50 08.7  12.0
21 44 51.62 +22 50 09.9  12.0
21 44 15.31 +57 40 57.1  20.0
21 39 29.18 +83 39 52.9  12.0
21 45 32.06 -09 57 05.7  12.0
21 44 44.70 -11 16 41.0  12.0
21 45 05.30 -19 59 02.0  30.0
21 45 37.36 -33 43 02.2  12.0
21 45 40.50 -34 41 31.0  12.0
21 45 31.60 +08 43 09.0  12.0
21 45 42.20 +14 43 53.0  12.0
21 45 13.31 +49 38 24.9  20.0
21 45 40.03 +50 56 39.0  20.0
21 44 51.73 +54 11 46.3  20.0
21 45 17.80 +57 25 14.7  20.0
21 45 10.37 +58 43 11.5  20.0
21 44 33.28 +59 02 57.1  20.0
21 44 46.40 +61 06 41.0  12.0
21 45 00.81 +65 53 42.2  20.0
21 46 13.77 -00 30 30.6  12.0
21 46 12.50 -16 38 38.0  30.0
21 46 22.40 -20 35 34.9  12.0
21 46 28.10 -23 17 48.7  12.0
21 46 47.40 +13 24 08.0  12.0
21 46 29.47 +15 45 05.3  12.0
21 47 15.28 +18 43 52.6  12.0
21 46 07.51 +56 56 18.3  20.0
21 46 03.58 +57 17 12.1  20.0
21 45 50.71 +64 50 46.6  20.0
21 46 06.62 +66 22 49.4  20.0
21 47 04.50 -07 51 50.0  12.0
21 47 33.80 -12 03 09.0  12.0
21 47 40.20 -23 23 48.0  12.0
21 47 31.60 -27 42 02.4  12.0
21 47 57.86 +02 33 29.0  12.0
21 48 18.48 +09 08 44.0  12.0
21 47 25.00 +15 20 52.0  12.0
21 48 09.43 +20 17 36.4  12.0
21 47 30.40 +32 58 59.7  12.0
21 48 06.40 +35 52 03.5  12.0
21 47 31.69 +44 19 47.0  12.0
21 46 53.60 +52 12 32.1  20.0
21 47 10.08 +55 07 56.1  20.0
21 46 58.33 +55 28 10.9  20.0
21 46 51.83 +69 30 10.5  12.0
21 45 14.67 +77 11 53.5  12.0
21 48 30.86 -05 11 02.5  12.0
21 48 27.94 -19 41 23.6  12.0
21 48 44.90 -30 14 19.0  12.0
21 48 19.48 -34 57 04.7  20.0
21 49 10.03 +09 57 21.7  12.0
21 49 20.38 +19 40 37.3  20.0
21 48 39.21 +22 38 04.3  12.0
21 48 39.09 +22 38 05.3  12.0
21 48 24.12 +35 51 06.9  12.0
21 48 26.16 +49 51 21.6  20.0
21 48 37.18 +50 45 08.9  20.0
21 48 16.11 +53 24 36.0  20.0
21 48 04.65 +54 54 39.2  20.0
21 48 06.92 +55 43 51.9  20.0
21 46 28.57 +75 36 11.0  12.0
21 49 26.45 -10 36 15.6  12.0
21 49 33.98 -10 35 30.6  12.0
21 49 34.41 -10 34 20.7  12.0
21 49 02.00 -14 57 48.0  12.0
21 49 41.94 -19 12 20.5  12.0
21 49 13.46 -26 57 55.1  12.0
21 49 08.66 -26 58 05.3  12.0
21 49 26.88 +15 36 45.8  12.0
21 49 28.12 +25 07 24.9  12.0
21 49 55.89 +29 12 05.4  12.0
21 48 48.10 +53 31 44.0  12.0
21 49 37.23 +53 48 09.1  20.0
21 49 28.95 +55 04 09.3  20.0
21 49 13.38 +55 13 55.8  20.0
21 48 41.82 +57 21 32.4  20.0
21 48 31.08 +66 04 42.8  20.0
21 50 05.80 -15 23 50.0  12.0
21 50 28.41 -18 57 37.3  12.0
21 50 00.98 -18 59 31.5  12.0
21 50 06.79 -30 00 43.6  12.0
21 50 47.83 -34 36 07.8  12.0
21 50 45.09 -37 48 08.3  12.0
21 50 55.44 -37 48 41.2  12.0
21 51 04.50 +12 19 48.0  12.0
21 50 55.20 +13 48 31.0  12.0
21 50 25.24 +14 15 54.3  12.0
21 50 36.36 +25 03 18.9  12.0
21 50 35.68 +33 01 17.0  12.0
21 49 51.14 +50 04 16.9  20.0
21 50 29.44 +55 16 01.7  20.0
21 39 14.82 +86 58 16.8  12.0
21 50 41.01 -01 42 27.0  20.0
21 51 07.50 -05 25 36.0  12.0
21 51 18.12 -08 35 33.2  12.0
21 51 07.66 -09 32 49.7  12.0
21 50 42.86 -09 42 28.8  12.0
21 51 17.80 -22 36 53.0  12.0
21 51 03.07 -34 33 25.6  12.0
21 51 57.10 +07 45 45.0  12.0
21 51 50.18 +14 18 25.7  12.0
21 51 58.89 +21 14 22.2  12.0
21 52 18.24 +21 36 07.0  12.0
21 52 08.30 +34 40 59.2  12.0
21 51 40.44 +48 49 54.6  12.0
21 50 39.54 +65 57 53.4  20.0
21 50 59.33 +66 29 49.5  20.0
21 52 12.48 -06 01 54.1  12.0
21 52 26.05 -08 10 24.8  20.0
21 52 09.55 -19 43 22.8  12.0
21 51 59.20 -30 28 37.0  12.0
21 52 51.50 -34 07 12.0  12.0
21 52 51.00 +08 05 32.0  12.0
21 52 36.67 +12 06 38.8  12.0
21 52 31.05 +14 50 27.5  12.0
21 52 08.88 +49 59 27.4  12.0
21 52 06.12 +50 00 10.4  12.0
21 52 18.98 +54 45 20.1  20.0
21 51 41.01 +57 13 47.0  20.0
21 52 52.30 -01 31 33.0  12.0
21 52 37.70 -02 54 44.0  12.0
21 52 53.37 -06 15 02.7  12.0
21 52 59.08 -06 11 28.6  12.0
21 53 31.60 -06 10 37.8  12.0
21 52 45.16 -13 49 25.0  12.0
21 53 30.62 -14 02 07.1  12.0
21 52 46.90 -18 16 06.0  30.0
21 53 43.30 -20 00 56.8  12.0
21 53 48.09 -26 49 21.4  12.0
21 53 40.79 -31 48 22.2  12.0
21 54 07.7  -51 50 20.0  12.0
21 54 08.08 +12 37 39.1  12.0
21 53 28.70 +47 16 03.0  12.0
21 53 50.50 +48 24 44.0  12.0
21 52 43.65 +55 43 23.1  20.0
21 53 32.24 +56 32 02.0  20.0
21 52 42.41 +56 47 46.1  20.0
21 52 51.80 +63 50 25.9  12.0
21 52 28.60 +64 45 21.0  12.0
21 54 39.87 -11 09 37.0  12.0
21 54 00.30 -13 11 20.0  12.0
21 53 49.13 -13 46 07.6  12.0
21 54 18.98 -15 05 14.6  12.0
21 54 00.72 -26 46 54.0  12.0
21 54 29.25 -34 45 49.6  12.0
21 54 55.03 -36 30 05.5  12.0
21 54 33.24 +01 58 16.2  12.0
21 54 33.10 +03 05 51.0  12.0
21 55 25.17 +08 46 59.1  12.0
21 54 34.60 +14 43 53.0  12.0
21 54 40.77 +18 54 07.6  12.0
21 54 48.64 +27 41 39.5  12.0
21 54 39.86 +56 30 15.0  20.0
21 53 42.71 +56 54 58.6  20.0
21 53 38.51 +57 39 27.4  20.0
21 53 28.18 +66 19 48.5  12.0
21 55 25.00 -03 55 27.8  12.0
21 55 48.43 -24 42 19.9  12.0
21 55 05.59 -32 19 51.8  12.0
21 55 14.88 -32 18 55.8  12.0
21 55 44.20 -39 01 15.0  12.0
21 55 42.09 +12 31 37.3  12.0
21 55 27.96 +24 28 40.1  12.0
21 55 55.32 +34 07 29.1  12.0
21 56 03.70 +37 16 11.0  12.0
21 55 37.10 -00 47 56.0  12.0
21 56 20.20 -11 54 38.0  12.0
21 56 42.14 -12 39 38.5  12.0
21 56 41.37 -12 35 19.6  12.0
21 56 05.90 -18 37 04.0  12.0
21 56 05.61 -24 41 35.6  12.0
21 56 13.10 -35 25 44.0  12.0
21 57 07.80 +01 23 50.0  12.0
21 57 21.21 +03 40 34.0  12.0
21 57 24.40 +03 40 11.6  12.0
21 57 04.60 +17 51 21.0  12.0
21 56 23.03 +33 18 36.3  20.0
21 56 37.20 +48 30 28.0  12.0
21 56 33.74 +59 23 55.0  20.0
21 55 13.49 +66 52 53.7  20.0
21 54 53.90 +72 51 34.0  12.0
21 54 35.28 +73 49 15.0  12.0
21 56 48.40 -01 25 36.0  12.0
21 56 41.34 -05 57 25.5  12.0
21 57 02.80 -07 50 45.0  30.0
21 57 35.00 -07 47 38.0  30.0
21 56 43.88 -11 28 00.1  12.0
21 56 41.99 -12 39 45.7  12.0
21 57 35.72 -20 17 45.5  12.0
21 57 07.61 -20 24 42.4  12.0
21 57 06.24 -29 07 40.1  12.0
21 57 22.38 -32 20 29.7  20.0
21 58 01.84 +01 21 26.0  12.0
21 57 42.50 +01 46 19.0  12.0
21 57 52.29 +06 27 35.0  12.0
21 58 03.14 +18 44 50.4  12.0
21 57 30.20 +37 33 18.5  12.0
21 57 51.80 +44 40 57.0  12.0
21 57 23.19 +56 23 43.7  20.0
21 56 33.36 +66 29 48.1  20.0
21 56 12.66 +71 45 20.2  12.0
21 57 48.04 -19 57 39.0  12.0
21 57 50.86 -19 58 00.1  12.0
21 58 31.10 -25 03 23.0  12.0
21 59 12.36 +02 35 18.6  12.0
21 58 45.84 +24 55 06.1  12.0
21 58 42.10 +29 59 02.0  12.0
21 58 51.16 +42 09 57.7  12.0
21 58 54.88 +43 47 23.0  12.0
21 58 23.20 +49 00 57.3  12.0
21 58 18.76 +57 44 33.1  20.0
21 59 22.40 -04 09 13.0  12.0
21 59 13.50 -18 58 37.0  12.0
21 59 49.12 -37 10 15.8  12.0
22 00 17.28 +05 18 30.3  12.0
21 59 55.44 +14 42 57.7  12.0
21 59 09.10 +50 12 01.0  12.0
21 59 21.69 +51 45 28.4  12.0
21 59 34.26 +56 56 16.1  12.0
21 59 34.27 +56 56 16.6  12.0
21 59 35.64 +56 56 59.0  12.0
21 59 38.54 +56 55 56.9  12.0
21 58 33.13 +73 26 44.1  12.0
21 57 12.62 +76 46 44.6  12.0
21 59 41.92 -03 07 16.7  12.0
21 59 52.87 -09 53 47.0  12.0
22 00 42.50 -18 55 38.0  30.0
21 59 57.07 -21 10 39.9  12.0
21 59 56.56 -37 11 04.5  12.0
22 00 58.50 +07 08 23.0  20.0
22 01 17.40 +10 23 51.0  12.0
22 00 41.38 +10 33 07.9  12.0
22 00 40.21 +47 19 46.4  12.0
21 59 55.38 +58 09 47.4  20.0
21 59 43.52 +58 26 11.5  20.0
21 58 48.73 +77 22 23.5  12.0
22 00 46.30 -15 47 21.0  12.0
22 01 35.40 -16 48 21.0  30.0
22 01 38.40 -17 32 51.0  12.0
22 01 38.88 -17 33 08.0  12.0
22 01 14.60 -37 46 40.0  12.0
22 02 31.80 +00 55 36.4  12.0
22 02 04.63 +29 14 52.7  12.0
22 01 45.30 +41 06 23.0  12.0
22 01 17.37 +59 25 02.8  20.0
22 00 20.81 +75 35 39.6  12.0
22 02 14.13 -05 34 44.4  12.0
22 02 40.30 -13 14 58.0  12.0
22 02 10.00 -19 02 45.0  30.0
22 02 42.40 -19 55 08.0  30.0
22 02 48.07 +00 56 00.8  12.0
22 03 23.13 +06 22 05.5  12.0
22 03 13.70 +09 59 40.0  12.0
22 02 51.81 +29 42 06.5  12.0
22 01 46.16 +56 15 53.3  20.0
22 02 05.48 +57 18 36.2  20.0
22 03 31.20 -06 48 20.0  12.0
22 03 25.40 -12 51 19.0  30.0
22 02 54.14 -24 51 52.9  12.0
22 03 47.28 +02 04 18.4  12.0
22 03 47.80 +02 04 58.1  12.0
22 03 45.30 +12 17 23.0  12.0
22 03 26.12 +38 21 52.1  12.0
22 03 58.93 +39 46 53.4  12.0
22 02 58.87 +56 06 34.8  20.0
22 04 02.43 -21 26 52.8  20.0
22 04 36.60 -27 01 19.0  12.0
22 04 39.98 -28 19 45.6  12.0
22 04 45.90 -31 18 50.0  12.0
22 05 05.7  -55 17 43.0  12.0
22 04 31.60 +19 05 37.0  12.0
22 05 08.15 +19 06 35.9  12.0
22 05 18.40 +24 15 03.2  12.0
22 04 47.11 +26 54 31.0  12.0
22 04 48.90 +39 21 11.0  12.0
22 04 24.04 +51 40 21.1  12.0
22 04 20.72 +56 48 37.6  20.0
22 04 10.11 +57 06 45.8  20.0
22 04 29.76 +57 16 47.7  20.0
22 04 34.79 +60 24 00.0  12.0
22 05 13.89 -00 04 46.3  12.0
22 05 12.67 -00 04 03.4  12.0
22 05 20.56 -11 36 16.3  12.0
22 05 17.40 -11 33 32.0  12.0
22 04 58.00 -17 42 43.0  30.0
22 05 39.60 -28 44 09.0  12.0
22 05 17.20 -30 32 14.0  12.0
22 05 45.90 +07 21 35.0  12.0
22 06 18.84 +15 27 51.5  12.0
22 06 20.61 +15 28 30.7  12.0
22 05 54.58 +20 38 21.4  12.0
22 06 04.53 +29 29 30.5  12.0
22 05 24.28 +56 10 00.8  12.0
22 05 42.55 +57 08 41.2  20.0
22 05 15.41 +58 03 09.9  20.0
22 04 54.59 +58 23 33.9  20.0
22 03 51.46 +73 22 32.5  12.0
22 06 40.48 -39 14 03.1  12.0
22 07 19.22 +00 51 20.8  12.0
22 06 45.19 +02 22 07.4  12.0
22 06 33.90 +33 31 35.0  12.0
22 06 57.40 +40 35 06.0  12.0
22 05 58.06 +58 08 49.1  20.0
22 06 24.98 +62 25 01.9  12.0
22 05 41.50 +63 01 04.0  12.0
22 07 34.70 -11 19 24.0  30.0
22 07 41.10 -11 35 42.0  12.0
22 07 35.50 -13 35 28.0  12.0
22 07 29.10 -14 55 25.0  30.0
22 06 54.60 -18 00 33.0  30.0
22 07 16.08 -20 03 27.2  12.0
22 07 16.08 -20 03 27.2  12.0
22 08 14.30 +01 42 17.0  12.0
22 07 45.22 +09 36 53.9  12.0
22 07 25.10 +23 51 20.0  12.0
22 07 20.23 +33 30 09.7  12.0
22 07 11.80 +43 27 02.0  12.0
22 07 51.67 +48 43 56.5  12.0
22 08 29.32 -03 55 11.8  12.0
22 08 14.90 -18 05 02.0  30.0
22 08 14.10 -26 30 13.0  12.0
22 08 26.70 -31 32 03.0  12.0
22 08 46.40 +02 11 13.0  12.0
22 08 47.76 +06 52 18.8  12.0
22 08 45.70 +35 23 12.0  12.0
22 08 40.84 +45 44 31.8  20.0
22 08 20.26 +52 16 57.0  20.0
22 08 30.49 +52 37 08.0  20.0
22 08 37.82 +59 45 48.0  12.0
22 08 42.50 -05 21 55.0  12.0
22 10 29.68 +01 08 43.7  12.0
22 09 32.90 +02 18 47.0  12.0
22 09 31.17 +33 40 26.8  12.0
22 09 12.04 +40 54 59.1  12.0
22 09 26.92 +41 58 37.7  12.0
22 09 38.65 +47 06 50.9  12.0
22 09 23.49 +63 38 23.2  12.0
22 09 38.20 -04 26 01.0  30.0
22 09 55.60 -04 34 10.0  12.0
22 09 57.27 -09 36 57.3  12.0
22 09 58.92 -22 15 05.5  12.0
22 11 58.03 -70 39 07.8  12.0
22 10 49.40 +02 57 38.0  12.0
22 11 04.61 +43 06 30.0  12.0
22 10 26.61 +44 20 26.5  12.0
22 10 36.66 +52 20 00.3  20.0
22 10 52.40 -11 55 27.0  30.0
22 11 05.83 -32 30 59.8  12.0
22 11 05.92 -32 31 04.8  12.0
22 11 05.20 -43 33 19.0  12.0
22 11 35.37 +25 51 51.7  12.0
22 12 11.70 +26 27 43.0  12.0
22 12 10.08 +34 07 46.9  12.0
22 11 25.51 +36 04 34.2  12.0
22 11 07.54 +53 44 06.2  20.0
22 10 40.00 +68 52 29.3  12.0
22 09 59.70 +73 59 16.0  12.0
22 11 47.20 -12 26 55.0  12.0
22 12 09.50 -34 17 42.0  12.0
22 12 59.90 +09 19 58.0  12.0
22 13 09.89 +16 41 47.9  12.0
22 12 26.95 +18 56 03.5  12.0
22 12 56.25 +34 31 16.6  12.0
22 12 33.27 +52 47 38.3  20.0
22 12 05.82 +53 17 00.5  20.0
22 12 43.40 +59 46 54.0  12.0
22 13 12.30 -04 20 45.0  30.0
22 13 12.20 -08 54 29.0  20.0
22 13 05.70 -11 53 08.0  12.0
22 13 37.70 -12 27 23.0  12.0
22 13 16.04 -17 50 57.7  30.0
22 13 45.10 -22 51 07.0  12.0
22 13 36.30 -28 03 56.0  20.0
22 14 28.51 +01 29 45.8  12.0
22 14 20.35 +07 26 49.3  12.0
22 14 20.35 +07 26 49.4  12.0
22 12 50.87 +59 00 47.4  12.0
22 13 02.85 +64 16 04.4  20.0
22 14 35.20 -03 18 18.0  12.0
22 13 52.70 -04 25 05.0  12.0
22 14 22.80 -05 31 57.0  12.0
22 14 29.10 -15 39 18.0  12.0
22 14 25.72 -17 01 35.6  12.0
22 14 28.94 -25 01 17.4  12.0
22 14 29.20 -25 01 28.3  12.0
22 14 39.91 -27 27 50.2  12.0
22 14 52.44 +00 59 53.6  12.0
22 14 54.70 +13 51 43.0  12.0
22 14 04.39 +51 26 26.0  20.0
22 14 14.10 +60 28 41.0  12.0
22 14 34.60 +62 27 51.0  12.0
22 09 55.73 +83 53 56.1  12.0
22 15 01.50 -05 25 30.0  30.0
22 15 05.50 -06 51 07.0  12.0
22 14 57.90 -15 44 34.0  30.0
22 15 13.77 -39 41 09.2  12.0
22 15 56.13 +03 45 13.5  12.0
22 15 49.87 +19 13 56.4  12.0
22 16 02.71 +21 16 21.2  12.0
22 15 31.80 +35 14 53.3  12.0
22 16 32.90 -15 24 10.0  30.0
22 16 13.80 -16 32 03.0  12.0
22 16 01.03 -22 21 51.1  12.0
22 16 09.08 -36 50 37.5  20.0
22 16 43.65 +19 58 37.6  12.0
22 16 20.90 +38 26 16.0  12.0
22 16 10.20 +52 13 18.1  20.0
22 15 49.20 +56 58 49.0  12.0
22 16 20.10 +60 05 24.0  20.0
22 16 29.25 +63 39 29.3  20.0
22 17 12.40 -03 19 37.0  30.0
22 17 54.79 +00 35 31.9  12.0
22 17 34.30 +05 19 43.0  12.0
22 17 36.80 +18 55 07.0  12.0
22 17 25.61 +52 52 38.6  20.0
22 18 29.60 +00 12 09.0  12.0
22 17 46.80 -06 40 22.0  12.0
22 18 03.40 -17 43 08.0  20.0
22 18 10.90 -30 23 41.0  12.0
22 18 49.75 -35 04 00.1  12.0
22 18 27.84 -35 31 21.2  12.0
22 18 03.36 -36 37 26.4  12.0
22 18 37.96 +01 49 50.6  12.0
22 18 00.60 +49 29 58.0  12.0
22 18 29.47 +52 04 03.3  12.0
22 18 29.42 +52 03 07.6  12.0
22 17 53.37 +59 29 02.8  12.0
22 18 43.54 -02 46 44.7  30.0
22 19 41.42 -20 21 43.8  12.0
22 19 06.36 -35 02 37.9  12.0
22 19 48.80 +06 19 18.0  12.0
22 20 04.70 +13 07 02.0  12.0
22 19 48.90 +15 58 47.0  12.0
22 19 27.70 +29 23 44.8  12.0
22 20 11.30 +29 29 08.7  12.0
22 19 55.70 +49 25 23.7  12.0
22 19 19.54 +52 25 47.9  20.0
22 19 22.38 +58 46 42.1  20.0
22 19 07.58 +63 17 52.7  20.0
22 18 46.09 +64 49 44.6  20.0
22 17 18.70 +78 58 01.7  12.0
22 20 30.90 -00 22 35.0  12.0
22 20 18.30 -10 53 29.0  12.0
22 20 13.47 -13 05 42.4  12.0
22 20 06.00 -13 05 51.9  12.0
22 20 15.10 -14 56 15.0  30.0
22 19 47.28 -20 21 11.2  12.0
22 20 10.08 -33 35 51.9  12.0
22 20 15.30 -37 32 09.0  12.0
22 20 34.48 +25 19 59.3  12.0
22 20 29.08 +29 29 15.5  12.0
22 20 31.60 +39 48 50.0  12.0
22 20 53.90 +47 02 35.9  12.0
22 19 34.20 +66 52 43.0  12.0
22 21 09.90 -05 55 35.0  12.0
22 22 06.13 +14 43 04.5  20.0
22 21 43.60 +16 45 02.0  12.0
22 21 25.77 +17 54 16.6  12.0
22 22 14.93 +28 33 36.1  12.0
22 21 48.16 +41 36 07.8  12.0
22 21 41.09 +46 09 29.2  12.0
22 21 01.63 +53 11 44.3  20.0
22 21 04.56 +53 13 19.7  20.0
22 21 05.37 +56 10 21.3  12.0
22 21 34.41 +59 32 36.6  12.0
22 20 46.49 +63 47 15.0  20.0
22 22 22.90 -02 50 00.0  12.0
22 22 28.60 -05 05 48.0  30.0
22 21 48.04 -09 01 58.7  12.0
22 22 27.70 -14 47 31.0  12.0
22 22 27.60 -15 11 37.0  12.0
22 22 04.15 -27 40 17.4  12.0
22 22 47.52 -31 15 46.4  12.0
22 22 51.20 +31 56 04.0  12.0
22 22 52.50 +49 53 05.0  12.0
22 22 05.08 +52 04 26.4  20.0
22 21 56.00 +63 35 05.1  20.0
22 21 38.22 +64 44 24.5  20.0
22 23 26.90 -29 10 07.0  12.0
22 24 09.55 +02 46 45.2  12.0
22 24 17.96 +05 13 44.6  12.0
22 24 20.06 +13 04 51.6  12.0
22 23 21.19 +50 14 49.6  12.0
22 23 10.75 +56 20 26.2  12.0
22 23 48.09 -02 01 20.9  12.0
22 23 52.74 -02 10 44.6  12.0
22 23 51.40 -02 07 23.0  12.0
22 23 49.01 -02 04 21.3  12.0
22 23 59.41 -02 00 52.6  12.0
22 24 00.30 -10 13 50.0  12.0
22 24 00.84 -10 13 56.5  12.0
22 24 15.70 -10 53 34.0  12.0
22 24 28.60 -13 41 07.0  12.0
22 24 29.44 -13 41 05.3  12.0
22 24 27.40 -14 37 36.0  12.0
22 24 01.03 -35 37 17.2  12.0
22 25 14.40 +05 27 17.0  12.0
22 24 22.82 +31 10 13.3  12.0
22 24 52.60 +33 44 54.0  12.0
22 24 16.10 +34 48 40.0  12.0
22 24 45.96 +40 56 08.5  12.0
22 23 59.13 +51 57 39.3  20.0
22 24 18.72 +52 36 38.7  20.0
22 24 54.62 +52 58 49.1  20.0
22 23 27.95 +76 31 12.1  12.0
22 24 53.28 -16 02 17.1  12.0
22 24 53.70 -16 02 13.0  12.0
22 25 09.10 -16 21 14.0  30.0
22 25 17.90 -27 27 14.0  12.0
22 25 21.42 -31 20 54.0  20.0
22 25 10.38 -37 27 24.4  12.0
22 25 46.50 +07 15 26.0  12.0
22 26 26.58 +13 01 14.1  12.0
22 25 45.14 +32 26 59.0  12.0
22 25 24.50 +59 09 43.1  12.0
22 25 45.31 +59 19 45.9  12.0
22 25 40.00 +59 19 35.9  12.0
22 25 28.20 +64 11 15.7  20.0
22 25 41.00 -14 21 03.0  12.0
22 26 31.82 -37 48 56.0  12.0
22 26 32.97 -39 43 32.6  12.0
22 26 42.55 -39 45 09.4  12.0
22 27 02.89 -52 33 27.5  12.0
22 26 33.81 +31 11 34.4  12.0
22 27 00.82 +35 10 25.2  12.0
22 26 43.61 +41 43 09.0  12.0
22 26 39.00 +49 28 22.0  12.0
22 26 54.87 +52 03 30.2  20.0
22 26 40.00 -02 09 50.0  30.0
22 27 32.60 -15 00 55.0  12.0
22 27 10.72 -26 26 08.6  12.0
22 27 28.48 -30 30 58.4  12.0
22 28 03.69 +07 58 01.9  12.0
22 28 16.90 +10 20 14.0  12.0
22 27 50.30 +17 38 09.0  12.0
22 27 27.15 +52 00 06.3  20.0
22 28 17.10 -01 43 19.0  30.0
22 28 27.50 -05 18 07.0  12.0
22 27 53.10 -15 50 58.0  30.0
22 28 22.17 -17 58 54.7  12.0
22 28 41.20 -32 20 08.0  12.0
22 28 42.47 +14 29 50.2  12.0
22 28 29.53 +16 46 59.8  12.0
22 29 09.00 +32 47 60.0  12.0
22 28 45.20 +39 57 46.0  12.0
22 28 03.80 +49 34 25.0  12.0
22 28 31.61 +63 21 10.8  20.0
22 28 21.42 +64 26 02.4  20.0
22 27 00.30 +74 13 07.0  12.0
22 28 41.90 -15 11 11.0  12.0
22 28 59.35 -19 25 41.3  12.0
22 29 37.70 -27 57 01.0  12.0
22 29 17.83 -29 31 40.4  12.0
22 29 58.20 +11 27 32.0  12.0
22 29 39.20 +25 09 36.0  12.0
22 29 34.10 +26 20 08.0  12.0
22 29 47.60 +28 48 47.0  12.0
22 29 23.30 +44 44 03.0  12.0
22 29 32.47 +55 29 44.0  12.0
22 29 39.60 -01 39 51.0  12.0
22 29 48.40 -02 40 42.0  12.0
22 30 18.20 -03 26 50.0  12.0
22 29 48.20 -20 49 26.0  12.0
22 30 38.90 -21 12 35.0  12.0
22 29 44.70 -22 10 46.0  12.0
22 31 08.10 +02 58 54.0  12.0
22 30 50.20 +03 48 36.8  12.0
22 30 28.84 +13 59 04.9  12.0
22 31 08.64 +16 23 32.6  20.0
22 31 03.55 +25 06 06.1  12.0
22 30 27.40 +25 15 00.0  12.0
22 29 55.34 +58 57 24.1  12.0
22 30 22.39 +63 30 56.2  20.0
22 29 36.26 +75 31 07.8  12.0
22 31 06.60 -17 02 53.0  30.0
22 30 50.10 -24 57 24.0  12.0
22 31 22.46 -31 40 06.9  12.0
22 31 00.70 -36 32 14.0  12.0
22 32 26.68 +03 11 19.1  12.0
22 31 41.10 +07 02 24.0  12.0
22 31 46.30 +30 20 17.0  12.0
22 31 47.95 +33 26 05.5  12.0
22 31 19.78 +39 22 47.6  12.0
22 31 10.20 +62 49 01.0  12.0
22 31 16.39 +66 11 28.3  12.0
22 32 31.20 -09 03 59.0  12.0
22 33 12.17 +14 40 04.0  20.0
22 32 34.90 +14 54 18.0  12.0
22 32 37.63 +21 33 08.8  12.0
22 32 39.43 +21 34 11.9  12.0
22 32 46.32 +26 54 45.8  12.0
22 32 44.54 +26 56 33.8  12.0
22 32 45.72 +58 28 17.8  12.0
22 32 39.54 +62 44 06.3  12.0
22 32 22.87 +62 49 36.4  12.0
22 32 51.00 -02 08 29.0  12.0
22 32 41.30 -14 42 18.0  30.0
22 33 25.15 -20 24 52.3  12.0
22 33 44.40 -26 07 26.0  12.0
22 33 05.17 -36 56 58.7  12.0
22 33 45.64 -38 31 16.0  12.0
22 33 45.60 -38 30 26.6  12.0
22 33 45.25 +01 50 28.8  12.0
22 34 26.90 +05 52 28.0  12.0
22 33 55.36 +08 24 26.9  12.0
22 33 28.71 +41 18 04.5  12.0
22 33 48.90 +46 52 06.0  12.0
22 32 50.59 +62 44 33.3  20.0
22 33 33.19 +65 38 52.9  12.0
22 34 37.10 -16 13 31.0  30.0
22 34 21.48 -22 36 07.8  12.0
22 34 23.64 -22 37 30.3  12.0
22 34 11.28 -22 57 57.4  12.0
22 34 05.66 -25 47 03.9  12.0
22 35 16.99 +00 22 03.1  12.0
22 34 53.10 +24 31 43.0  12.0
22 34 36.40 +47 22 26.0  12.0
22 34 37.86 +59 30 11.2  20.0
22 34 28.11 +62 26 46.7  20.0
22 34 34.86 +64 58 58.8  20.0
22 35 35.60 -06 34 13.0  12.0
22 35 07.00 -09 48 33.0  12.0
22 35 06.60 -15 18 29.0  30.0
22 35 31.60 -15 19 36.0  30.0
22 35 20.70 -22 59 42.0  12.0
22 35 09.90 -27 00 39.0  12.0
22 35 07.50 -38 53 21.0  12.0
22 36 29.37 +04 27 08.3  12.0
22 36 28.58 +04 28 30.4  12.0
22 35 17.92 +32 34 49.8  12.0
22 36 12.14 +33 31 25.8  12.0
22 36 11.49 +33 33 44.1  12.0
22 36 03.55 +33 58 32.7  12.0
22 35 36.50 +39 06 44.0  12.0
22 35 49.92 +41 09 55.4  12.0
22 35 14.70 +45 49 34.0  12.0
22 36 21.60 -02 17 55.0  12.0
22 35 44.40 -02 52 56.0  12.0
22 35 55.70 -05 02 16.0  12.0
22 36 03.98 -22 45 17.2  12.0
22 37 01.46 +24 02 30.7  12.0
22 37 04.10 +34 24 57.3  20.0
22 36 26.30 +43 00 37.0  12.0
22 36 18.00 +44 43 57.0  12.0
22 36 34.99 +59 32 12.7  12.0
22 36 35.08 +59 32 12.5  12.0
22 36 12.13 +63 01 05.3  20.0
22 37 05.50 -10 41 45.0  12.0
22 36 56.10 -12 47 19.0  30.0
22 37 37.80 -17 12 46.0  12.0
22 37 22.82 -25 10 03.7  12.0
22 37 26.25 -26 18 47.5  12.0
22 37 37.10 +00 20 39.0  12.0
22 38 13.08 +27 21 13.3  12.0
22 38 10.29 +27 21 39.4  12.0
22 37 21.70 +38 50 47.0  12.0
22 37 53.37 +41 01 20.3  20.0
22 37 56.70 +42 11 31.0  12.0
22 37 34.63 +63 05 38.9  12.0
22 37 21.19 +63 06 48.6  12.0
22 36 51.61 +64 35 59.8  20.0
22 36 05.56 +76 48 08.7  12.0
22 38 23.70 -12 22 52.0  30.0
22 38 26.44 -13 44 21.0  12.0
22 38 21.20 -13 52 31.0  30.0
22 37 44.55 -23 53 06.5  12.0
22 38 20.16 -35 47 59.3  12.0
22 39 13.10 +02 17 22.0  12.0
22 38 53.68 +07 07 37.2  12.0
22 38 51.76 +07 05 40.6  12.0
22 39 13.08 +10 27 52.2  12.0
22 39 01.58 +26 27 24.8  12.0
22 39 06.40 +26 26 28.2  12.0
22 38 29.46 +35 19 40.0  20.0
22 39 11.78 +40 48 20.9  12.0
22 39 00.81 +40 48 33.7  12.0
22 38 33.78 +60 20 06.2  20.0
22 38 06.48 +66 20 29.4  12.0
22 37 30.67 +70 22 15.5  12.0
22 37 41.97 +70 22 22.0  12.0
22 39 24.80 -03 45 54.0  12.0
22 38 58.90 -09 01 01.0  12.0
22 39 11.00 -17 20 52.0  12.0
22 39 18.70 -26 10 14.0  12.0
22 39 08.61 -36 47 04.4  12.0
22 39 33.20 +08 50 21.0  12.0
22 40 22.32 +13 13 34.8  12.0
22 39 38.08 +38 00 13.2  12.0
22 40 27.20 -04 36 09.0  30.0
22 40 12.19 -14 25 06.5  12.0
22 40 03.31 -14 26 15.7  12.0
22 40 40.22 -16 16 05.3  12.0
22 40 24.02 -18 37 43.1  12.0
22 39 48.84 -19 13 21.1  12.0
22 39 46.82 -19 11 04.5  12.0
22 40 52.96 +03 36 35.8  12.0
22 40 33.24 +13 11 44.4  12.0
22 40 33.80 +27 08 58.0  12.0
22 40 54.00 +37 33 39.1  12.0
22 40 24.43 +58 57 35.2  20.0
22 40 19.48 +61 17 07.6  12.0
22 40 07.65 +62 27 24.4  20.0
22 39 20.50 +74 24 42.5  12.0
22 39 39.00 +75 21 21.0  12.0
22 38 08.77 +81 48 50.1  12.0
22 40 57.70 -00 53 51.0  30.0
22 40 48.70 -08 20 08.0  12.0
22 40 59.70 -11 06 14.0  12.0
22 41 00.04 -11 06 06.9  12.0
22 40 54.80 -14 39 48.0  12.0
22 40 41.00 -16 16 04.0  30.0
22 41 28.34 -21 20 34.8  12.0
22 41 33.90 +11 45 40.0  12.0
22 41 32.20 +24 30 37.0  12.0
22 41 27.00 +33 37 08.0  12.0
22 41 39.64 +33 49 18.3  12.0
22 41 51.50 +48 43 55.2  12.0
22 41 36.36 +50 12 11.8  12.0
22 41 08.40 +58 58 51.1  20.0
22 41 36.35 +60 33 14.0  20.0
22 41 18.03 +68 22 27.8  12.0
22 42 29.60 -10 41 37.0  30.0
22 42 38.54 -16 30 29.7  12.0
22 41 43.80 -21 21 02.7  12.0
22 42 07.67 -35 18 44.2  12.0
22 42 45.20 +24 59 27.0  12.0
22 42 19.03 +38 06 50.8  12.0
22 42 59.80 +43 24 52.8  12.0
22 42 09.34 +58 20 02.5  20.0
22 42 07.04 +60 36 34.5  20.0
22 42 48.00 -00 19 49.0  30.0
22 42 46.77 -07 30 51.3  12.0
22 42 46.50 -07 31 00.0  12.0
22 42 53.70 -10 30 33.0  30.0
22 42 47.28 -21 53 43.1  12.0
22 42 53.22 -22 32 53.3  12.0
22 42 53.90 -22 33 16.6  12.0
22 43 36.04 -27 50 26.0  12.0
22 43 49.20 +01 36 12.0  12.0
22 44 08.70 +38 50 43.0  12.0
22 43 18.40 +44 00 34.0  12.0
22 43 14.88 +44 42 36.5  12.0
22 43 14.76 +44 43 17.4  12.0
22 43 17.59 +44 40 02.5  12.0
22 44 17.70 -11 56 09.0  30.0
22 43 52.80 -14 39 34.0  12.0
22 43 48.40 -16 08 14.0  30.0
22 44 38.20 -26 23 32.2  12.0
22 43 47.10 -27 48 05.6  12.0
22 45 03.93 +27 42 57.3  12.0
22 44 56.30 +46 27 49.0  12.0
22 44 12.63 +59 06 10.5  20.0
22 44 10.18 +63 46 06.3  20.0
22 44 52.20 -01 42 35.0  30.0
22 44 47.09 -28 31 58.6  12.0
22 44 51.40 -29 29 06.0  12.0
22 45 43.10 +02 40 17.8  12.0
22 45 49.20 +12 12 49.0  12.0
22 46 02.49 +17 43 55.4  12.0
22 45 29.99 +31 51 29.4  20.0
22 46 12.26 +36 45 20.9  12.0
22 45 39.69 +39 40 54.3  12.0
22 45 57.29 +39 41 32.8  12.0
22 46 01.43 +42 10 28.0  12.0
22 45 36.50 +58 51 08.2  20.0
22 45 02.42 +60 25 29.0  20.0
22 45 19.25 +60 45 10.5  20.0
22 45 03.69 +61 15 36.6  20.0
22 45 43.60 -02 04 46.0  12.0
22 45 43.68 -02 04 41.7  12.0
22 45 37.60 -05 04 11.0  12.0
22 45 50.35 -18 55 25.2  12.0
22 46 19.80 -26 50 31.9  12.0
22 46 32.00 -30 44 51.0  12.0
22 46 37.90 -34 19 20.0  12.0
22 47 16.00 +05 08 03.0  12.0
22 47 15.80 +08 09 02.0  12.0
22 47 23.80 +13 19 17.0  12.0
22 47 13.00 +22 07 19.0  12.0
22 46 30.10 +36 56 24.0  12.0
22 47 08.90 +44 20 07.0  12.0
22 46 36.00 +57 42 35.5  12.0
22 46 18.95 +60 17 30.6  20.0
22 46 50.18 +62 47 07.2  20.0
22 46 03.71 +63 27 16.9  20.0
22 17 30.74 +89 18 59.9  20.0
22 46 52.40 -02 37 40.0  30.0
22 47 09.70 -08 03 36.0  12.0
22 47 41.33 -30 01 38.7  12.0
22 48 16.27 +18 26 50.8  12.0
22 47 37.50 +23 27 02.0  12.0
22 48 13.53 +36 41 00.8  12.0
22 48 10.20 +36 40 46.0  12.0
22 47 55.20 +58 05 52.0  12.0
22 47 49.09 +60 22 11.3  20.0
22 47 27.00 +63 21 19.0  12.0
22 36 27.49 +88 14 53.6  12.0
22 48 19.41 -00 36 41.6  12.0
22 48 26.11 -10 43 56.5  12.0
22 48 36.92 -59 42 15.3  12.0
22 48 51.40 -59 44 15.5  12.0
22 48 48.90 -71 51 27.0  12.0
22 49 10.44 +19 53 08.4  12.0
22 49 05.40 +23 15 59.0  12.0
22 48 50.10 +31 35 36.0  12.0
22 48 46.51 +33 47 30.7  12.0
22 48 32.00 +35 52 24.0  12.0
22 48 52.24 +37 06 29.9  12.0
22 48 49.24 +37 06 12.1  12.0
22 48 24.80 +45 02 29.0  12.0
22 48 34.28 +60 07 03.6  20.0
22 48 55.20 -01 59 33.0  30.0
22 49 12.30 -07 07 33.0  12.0
22 49 14.20 -24 16 22.1  12.0
22 49 22.63 -37 28 18.5  20.0
22 49 19.24 -39 36 24.5  12.0
22 49 33.40 +06 52 15.0  12.0
22 49 52.86 +11 36 10.6  20.0
22 49 34.60 +17 03 43.0  12.0
22 49 31.74 +18 00 39.2  12.0
22 50 06.85 +27 18 24.1  12.0
22 49 56.76 +31 28 26.0  12.0
22 49 25.58 +59 55 57.4  12.0
22 49 13.94 +60 27 37.1  20.0
22 49 39.91 +62 09 13.9  20.0
22 50 30.20 -23 01 03.0  20.0
22 49 58.75 -32 48 13.2  12.0
22 51 27.58 +16 07 09.2  12.0
22 50 32.00 +19 31 20.0  12.0
22 50 48.60 +22 22 50.0  12.0
22 50 42.47 +26 41 00.9  12.0
22 51 14.60 +36 43 10.0  12.0
22 50 26.84 +58 06 22.8  20.0
22 49 58.00 +61 57 13.4  20.0
22 50 04.27 +62 45 17.6  20.0
22 50 24.62 +72 54 50.0  12.0
22 49 48.97 +76 01 05.3  12.0
22 51 04.80 -22 04 22.0  12.0
22 51 37.48 -33 11 07.5  12.0
22 51 43.13 +16 09 50.8  12.0
22 51 56.70 +17 17 43.0  12.0
22 52 03.52 +29 50 59.1  12.0
22 51 59.47 +44 03 31.6  12.0
22 51 40.92 +52 58 19.4  12.0
22 51 20.49 +59 48 24.2  12.0
22 51 20.91 +59 48 24.0  12.0
22 51 22.56 +61 19 36.3  20.0
22 50 36.33 +72 55 38.9  12.0
22 51 02.83 +72 57 12.4  12.0
22 50 35.07 +76 19 50.9  12.0
22 47 07.26 +85 55 35.2  12.0
22 52 11.00 -10 47 26.0  12.0
22 52 07.40 -19 30 05.0  12.0
22 52 27.98 -34 04 38.6  12.0
22 52 10.05 -35 38 38.3  12.0
22 52 13.48 -35 39 12.8  12.0
22 52 05.44 -35 41 05.3  12.0
22 52 43.50 +06 18 33.0  12.0
22 52 49.91 +12 43 40.4  12.0
22 52 23.20 +38 12 33.0  12.0
22 52 37.80 +50 27 25.0  12.0
22 52 06.81 +59 28 49.6  20.0
22 51 00.56 +80 13 39.5  12.0
22 53 10.20 -15 45 34.0  12.0
22 53 19.46 -20 45 10.6  12.0
22 52 49.60 -23 46 38.9  12.0
22 53 54.12 +38 10 46.9  12.0
22 53 55.00 +38 10 13.0  12.0
22 53 52.03 +38 11 24.7  12.0
22 53 56.04 +38 09 58.9  12.0
22 53 51.94 +50 44 09.8  12.0
22 53 32.33 +50 56 46.5  12.0
22 53 41.70 +57 48 13.4  20.0
22 53 14.08 +63 39 27.8  20.0
22 54 04.50 -00 10 53.0  12.0
22 54 02.90 -07 08 00.0  12.0
22 53 38.50 -08 40 47.0  30.0
22 54 18.03 -12 40 02.9  12.0
22 53 46.40 -14 12 08.0  30.0
22 54 54.80 +02 24 39.0  12.0
22 55 28.70 +04 55 01.0  12.0
22 55 16.48 +13 12 17.2  12.0
22 55 03.60 +13 13 37.0  12.0
22 55 03.76 +13 13 33.0  12.0
22 54 41.44 +27 53 52.6  12.0
22 54 35.36 +39 24 17.8  12.0
22 54 38.93 +45 34 20.9  12.0
22 54 53.83 +57 56 39.7  12.0
22 54 20.90 +61 39 19.8  20.0
22 53 58.20 +62 24 05.0  12.0
22 55 29.10 -11 34 45.0  30.0
22 54 46.80 -13 22 33.0  30.0
22 55 26.00 -23 05 02.0  12.0
22 55 11.08 -30 25 44.3  12.0
22 55 49.94 -52 45 43.6  12.0
22 56 19.20 +14 32 58.3  12.0
22 56 25.60 +14 35 06.1  12.0
22 56 19.56 +14 33 02.4  12.0
22 56 25.60 +14 35 06.1  12.0
22 55 58.60 +41 30 53.2  12.0
22 55 43.20 +54 09 25.0  12.0
22 55 46.72 +59 45 07.2  20.0
22 55 52.82 +61 39 04.6  20.0
22 55 48.10 -00 20 05.0  30.0
22 55 54.13 -01 08 25.6  12.0
22 56 19.40 -14 29 44.0  30.0
22 56 32.99 -38 21 00.8  12.0
22 56 47.56 -51 58 40.3  12.0
22 58 40.54 -82 49 56.0  12.0
22 57 28.74 +06 24 25.0  12.0
22 57 25.89 +12 29 52.1  12.0
22 56 37.00 +14 33 06.9  12.0
22 57 06.73 +16 58 29.9  12.0
22 56 44.90 +35 41 22.0  12.0
22 56 32.74 +57 25 37.9  20.0
22 56 18.24 +62 01 46.1  12.0
22 56 16.40 +62 22 27.7  20.0
22 47 09.60 +88 08 22.0  12.0
22 57 34.87 -03 41 55.4  12.0
22 57 34.68 -18 28 31.9  12.0
22 57 30.91 -29 11 26.8  12.0
22 57 27.62 -35 45 27.5  12.0
22 57 41.90 +09 32 57.0  12.0
22 57 42.80 +24 23 56.0  12.0
22 58 08.37 +30 15 11.0  12.0
22 57 27.59 +57 59 14.5  20.0
22 58 01.95 +58 59 16.8  20.0
22 57 13.37 +62 15 09.3  20.0
22 57 39.20 +62 39 45.7  12.0
22 57 30.66 +63 14 53.9  20.0
22 57 44.83 +62 36 21.4  20.0
22 57 06.60 +70 28 36.0  12.0
22 57 54.50 +00 11 59.0  12.0
22 57 35.00 -03 42 18.0  30.0
22 58 14.10 -04 25 55.0  12.0
22 58 26.90 -09 05 54.0  30.0
22 58 33.98 -09 49 29.5  12.0
22 58 16.50 -09 58 37.0  12.0
22 58 05.70 -29 55 26.0  12.0
22 58 13.27 -36 03 23.1  12.0
22 59 03.00 +03 33 19.1  12.0
22 58 45.10 +03 42 10.2  12.0
22 58 33.90 +24 07 39.0  12.0
22 59 09.70 +38 48 40.0  12.0
22 58 38.06 +61 14 02.5  20.0
22 58 09.10 +62 32 40.5  20.0
22 58 56.83 +63 28 44.0  12.0
22 58 45.33 +63 29 37.7  12.0
22 58 59.53 +63 25 28.8  12.0
22 57 41.70 +70 58 05.0  12.0
22 58 41.13 -05 10 57.4  12.0
22 58 45.50 -09 59 13.0  30.0
22 59 19.90 -14 42 27.0  12.0
22 58 42.81 -20 27 47.7  12.0
23 00 23.44 +06 54 31.0  12.0
22 59 39.20 +12 36 30.0  12.0
23 00 03.58 +15 58 49.3  12.0
22 59 31.25 +31 43 50.3  12.0
22 59 32.67 +31 43 41.4  12.0
23 00 13.62 +32 51 12.4  12.0
22 59 49.40 +49 53 47.0  12.0
23 00 03.83 +57 58 29.7  20.0
22 59 12.00 +58 45 20.0  12.0
22 59 30.68 +60 18 45.6  20.0
22 59 41.40 +60 55 22.4  20.0
23 00 28.80 -10 11 40.0  30.0
23 00 38.71 -19 38 57.4  12.0
23 00 05.30 -22 27 02.0  12.0
23 00 27.74 -31 19 23.8  12.0
23 01 03.60 +00 28 42.0  30.0
23 00 51.00 +03 21 48.8  12.0
23 01 03.21 +03 19 31.5  12.0
23 00 36.43 +19 40 03.4  12.0
23 01 15.91 +19 40 06.2  12.0
23 00 34.88 +31 38 55.0  20.0
23 01 05.00 +43 23 35.0  12.0
23 00 27.93 +44 24 50.0  12.0
23 00 23.06 +57 49 11.2  20.0
23 00 58.10 +58 38 11.0  12.0
23 01 02.40 +60 50 15.0  20.0
23 00 46.99 +62 48 59.4  20.0
23 01 02.10 -02 33 39.0  12.0
23 00 57.00 -04 40 48.2  12.0
23 00 45.70 -10 38 54.0  30.0
23 00 55.40 -19 45 38.0  12.0
23 01 27.40 -35 09 05.3  12.0
23 01 14.25 -39 37 49.5  12.0
23 01 20.01 -39 38 52.6  12.0
23 01 34.30 +08 38 01.0  12.0
23 02 28.60 +10 39 55.1  12.0
23 02 01.40 +14 01 59.0  12.0
23 01 50.20 +17 08 19.3  12.0
23 01 56.70 +21 07 59.0  12.0
23 02 21.04 +36 29 16.9  12.0
23 01 40.54 +40 44 08.8  12.0
23 01 45.00 +48 24 49.0  12.0
23 01 42.20 +54 55 21.0  12.0
23 01 15.90 +58 53 05.0  12.0
23 02 20.30 -28 06 53.0  12.0
23 03 17.30 +01 43 53.0  30.0
23 03 07.77 +04 20 39.9  12.0
23 03 15.67 +08 52 25.2  20.0
23 02 47.59 +13 42 17.2  12.0
23 03 14.49 +17 40 55.9  12.0
23 03 19.75 +17 43 26.2  12.0
23 03 14.80 +38 28 26.0  12.0
23 02 51.88 +51 59 14.5  12.0
23 02 39.32 +57 50 52.7  20.0
23 02 22.55 +62 35 21.2  20.0
23 01 24.46 +79 54 05.0  12.0
23 02 51.70 -01 04 40.0  12.0
23 03 01.71 -05 06 48.6  30.0
23 03 26.50 -08 53 29.0  30.0
23 03 22.30 -25 13 40.0  12.0
23 04 03.67 +55 05 33.4  12.0
23 03 32.41 +61 58 00.8  20.0
23 03 35.70 +65 34 52.0  12.0
23 03 02.10 +73 51 22.0  12.0
23 04 15.60 -05 17 45.0  30.0
23 04 56.66 +12 19 22.3  12.0
23 05 11.60 +13 32 08.0  12.0
23 05 13.29 +20 49 11.6  12.0
23 05 22.77 +20 50 37.4  12.0
23 04 45.00 +27 03 13.0  20.0
23 04 28.19 +27 21 26.4  20.0
23 04 35.42 +48 11 54.5  12.0
23 04 28.07 +56 38 51.2  20.0
23 04 40.83 +57 07 36.1  20.0
23 04 57.80 +63 10 50.0  12.0
23 04 16.65 +63 19 58.0  20.0
23 04 17.18 +63 28 19.6  12.0
23 04 17.37 +63 28 17.7  12.0
23 04 59.50 -02 18 56.0  12.0
23 05 00.26 -02 18 56.2  12.0
23 04 43.49 -08 41 08.4  12.0
23 04 45.10 -12 42 36.0  30.0
23 04 56.90 -34 32 01.0  12.0
23 05 31.80 -38 30 49.0  12.0
23 05 51.88 +06 34 34.9  12.0
23 05 53.40 +08 35 43.9  12.0
23 05 53.37 +08 35 43.8  12.0
23 05 44.25 +14 43 16.9  12.0
23 06 23.70 +18 40 09.0  12.0
23 05 32.78 +34 14 54.4  12.0
23 06 05.30 +39 26 35.9  20.0
23 05 14.00 +57 13 22.3  20.0
23 05 55.64 +58 43 09.5  20.0
23 05 09.90 +60 14 39.0  12.0
23 05 58.20 +61 33 34.0  12.0
23 05 23.50 +65 38 45.0  12.0
23 06 27.70 -11 35 27.0  30.0
23 05 38.50 -12 00 48.0  30.0
23 06 28.10 -25 07 08.0  12.0
23 06 09.00 -28 14 05.0  12.0
23 06 04.10 -38 20 51.0  12.0
23 06 02.66 -38 28 54.1  12.0
23 06 41.50 +00 56 58.0  30.0
23 07 26.20 +04 06 24.0  12.0
23 06 39.16 +14 43 48.4  12.0
23 07 18.72 +22 08 02.8  12.0
23 07 00.97 +58 55 31.6  20.0
23 06 19.36 +62 38 01.0  20.0
23 06 52.90 -00 56 14.0  30.0
23 07 00.50 -03 11 21.0  12.0
23 07 14.30 -08 15 11.0  12.0
23 06 41.31 -12 09 37.8  12.0
23 07 00.40 -16 48 11.0  12.0
23 07 04.20 -25 26 41.0  12.0
23 08 16.30 +02 28 45.0  30.0
23 08 24.50 +03 37 03.0  12.0
23 07 56.60 +18 34 52.0  12.0
23 07 28.67 +56 15 54.7  20.0
23 07 28.71 +56 18 22.7  20.0
23 07 21.97 +62 24 18.4  20.0
23 06 55.12 +74 25 54.9  12.0
23 07 37.20 -05 24 56.0  12.0
23 08 09.20 -05 27 27.0  12.0
23 08 05.90 -11 49 46.0  30.0
23 08 17.95 -13 25 19.9  12.0
23 07 54.60 -15 31 29.0  12.0
23 08 52.20 +17 29 09.0  12.0
23 08 24.96 +34 29 30.2  12.0
23 08 21.00 +50 19 07.0  12.0
23 08 51.11 +56 20 02.4  20.0
23 07 40.50 +74 44 07.0  12.0
23 08 44.10 -01 52 43.0  12.0
23 09 23.00 -08 28 03.0  12.0
23 08 48.40 -12 51 12.0  30.0
23 09 34.00 -20 24 53.0  12.0
23 09 32.42 -22 40 34.3  12.0
23 09 28.60 -22 40 25.7  12.0
23 09 31.08 -22 43 52.7  12.0
23 09 47.00 -43 25 38.0  20.0
23 09 35.50 +27 08 33.8  12.0
23 09 27.55 +49 14 28.3  12.0
23 09 21.02 +63 01 02.2  12.0
23 10 27.50 -10 55 48.0  30.0
23 10 08.10 -27 57 56.0  20.0
23 10 39.11 -37 32 19.1  12.0
23 09 59.80 -38 40 36.0  12.0
23 10 50.96 +02 01 22.1  20.0
23 10 57.90 +02 02 13.0  30.0
23 11 12.90 +02 38 30.0  30.0
23 10 52.32 +13 58 22.3  12.0
23 10 53.71 +13 57 15.4  12.0
23 10 33.60 +37 51 33.3  12.0
23 10 50.20 -04 37 43.0  30.0
23 11 25.77 -04 46 28.3  12.0
23 11 29.20 -12 25 17.0  30.0
23 11 28.12 -14 28 13.2  12.0
23 10 46.10 -21 08 07.0  12.0
23 12 04.70 +02 04 04.8  12.0
23 12 02.80 +16 54 04.0  12.0
23 12 03.57 +18 44 26.8  12.0
23 12 11.64 +18 46 55.8  12.0
23 12 16.00 +32 59 43.0  12.0
23 12 15.50 +33 19 06.0  12.0
23 12 10.73 +42 49 07.4  12.0
23 11 49.88 +58 13 11.3  20.0
23 11 28.38 +64 00 03.1  20.0
23 11 34.30 -02 08 52.0  12.0
23 11 42.30 -28 59 14.0  12.0
23 11 52.31 -37 55 12.2  12.0
23 13 23.79 +02 40 31.6  20.0
23 12 52.80 +05 16 53.0  12.0
23 12 48.50 +05 16 41.0  12.0
23 12 58.00 +05 17 25.4  12.0
23 12 51.59 +19 26 26.5  20.0
23 12 53.54 +59 38 58.0  12.0
23 12 18.46 +61 08 04.9  20.0
23 13 41.00 -28 37 46.0  12.0
23 13 42.30 -37 16 03.0  12.0
23 14 00.24 +39 01 53.1  12.0
23 13 10.32 +61 10 09.3  12.0
23 13 45.55 +61 28 18.3  12.0
23 13 29.28 +61 30 05.8  12.0
23 13 19.93 +61 56 44.4  20.0
23 13 29.28 +61 30 05.8  12.0
23 13 45.55 +61 28 18.3  12.0
23 13 14.20 +63 09 06.4  12.0
23 13 36.80 -03 03 07.0  12.0
23 14 00.38 -14 51 14.8  12.0
23 13 46.92 -21 31 01.3  12.0
23 13 42.64 -21 33 22.7  12.0
23 14 38.20 -21 55 59.0  12.0
23 13 49.40 -27 31 40.0  12.0
23 14 17.32 -30 37 27.1  12.0
23 14 43.85 +04 32 02.0  20.0
23 14 48.84 +13 45 34.7  12.0
23 14 55.63 +13 46 42.3  12.0
23 14 35.91 +29 55 01.5  12.0
23 15 05.56 +33 55 55.2  12.0
23 14 26.15 +63 46 55.0  20.0
23 15 35.30 -08 24 06.0  12.0
23 16 16.70 +01 27 54.9  20.0
23 16 18.50 +01 29 05.0  30.0
23 15 49.50 +01 40 42.0  12.0
23 15 37.68 +10 27 50.9  12.0
23 15 31.96 +10 26 59.2  12.0
23 15 41.00 +12 42 46.0  12.0
23 16 24.30 +20 57 19.0  12.0
23 15 33.39 +32 10 12.6  12.0
23 16 03.93 +60 02 00.9  12.0
23 15 49.49 +60 06 57.8  20.0
23 15 50.50 +60 09 23.4  20.0
23 15 31.44 +61 07 08.9  12.0
23 15 44.20 +61 51 09.7  20.0
23 15 21.33 +63 09 11.8  20.0
23 15 48.33 +63 10 46.5  20.0
23 15 51.80 +73 06 51.0  12.0
23 16 23.10 -11 57 20.0  12.0
23 16 34.30 -16 25 42.0  12.0
23 15 59.50 -23 20 34.0  12.0
23 16 21.60 -27 29 53.0  12.0
23 16 03.50 -39 41 46.8  12.0
23 16 10.60 -42 35 06.3  20.0
23 16 42.20 +02 32 57.0  30.0
23 17 15.50 +50 40 09.0  12.0
23 16 33.60 +53 57 08.0  12.0
23 16 53.60 -02 43 07.0  12.0
23 17 12.20 -04 45 56.0  12.0
23 17 14.20 -08 24 31.4  12.0
23 16 43.80 -23 38 29.0  12.0
23 16 45.74 -33 50 55.5  12.0
23 17 07.20 -34 14 23.0  12.0
23 16 49.05 -34 42 34.4  12.0
23 18 26.94 +03 28 40.5  30.0
23 18 16.27 +06 35 08.7  12.0
23 18 04.80 +15 47 13.0  12.0
23 17 43.80 +22 04 07.0  12.0
23 18 13.80 +29 13 09.5  12.0
23 17 46.97 +34 08 01.0  12.0
23 17 33.77 +36 15 34.3  12.0
23 17 48.80 +39 52 29.0  12.0
23 17 48.19 +45 12 30.3  12.0
23 17 55.80 -01 17 34.0  12.0
23 18 25.70 -02 08 44.0  30.0
23 17 49.13 -04 05 46.8  12.0
23 18 22.61 -04 24 58.0  20.0
23 18 12.10 -27 20 11.0  12.0
23 17 57.86 -30 13 37.5  12.0
23 18 32.32 -38 39 45.4  12.0
23 19 11.54 +17 57 43.0  12.0
23 18 58.50 +20 33 37.0  12.0
23 18 59.96 +35 56 23.3  12.0
23 18 28.20 +37 15 59.0  12.0
23 18 26.70 +67 53 48.0  12.0
23 17 59.21 +75 54 06.9  12.0
23 18 56.68 +00 14 37.2  20.0
23 18 55.70 -02 29 30.0  30.0
23 19 21.80 -04 55 55.1  12.0
23 18 44.60 -07 45 43.0  30.0
23 19 38.44 -36 22 41.7  12.0
23 20 14.90 +01 21 30.0  12.0
23 19 42.93 +07 28 58.5  12.0
23 19 28.30 +24 11 43.0  12.0
23 19 23.83 +47 18 35.5  12.0
23 19 34.70 +48 21 26.0  12.0
23 19 05.13 +68 43 12.0  12.0
23 19 37.70 -03 24 38.0  12.0
23 20 04.40 -06 55 48.0  30.0
23 20 12.40 -11 35 60.0  30.0
23 19 50.20 -22 05 21.0  12.0
23 19 52.59 -22 06 02.6  12.0
23 19 56.20 -27 27 56.0  12.0
23 19 56.81 -27 30 01.4  12.0
23 20 34.00 -33 53 04.0  12.0
23 19 38.90 -36 23 04.0  12.0
23 20 46.92 +02 56 37.4  20.0
23 20 46.09 +02 57 37.4  20.0
23 21 17.60 +06 31 37.0  12.0
23 20 32.40 +08 09 42.0  12.0
23 21 28.58 +08 25 07.7  12.0
23 20 40.70 +09 03 35.4  12.0
23 21 25.36 +08 23 53.8  12.0
23 20 42.43 +09 04 11.8  12.0
23 20 30.96 +14 28 37.3  12.0
23 20 30.13 +17 13 32.1  12.0
23 20 54.70 +20 50 17.0  12.0
23 21 29.20 +23 46 57.0  12.0
23 21 01.90 +25 57 57.0  12.0
23 21 17.30 +49 51 22.0  12.0
23 20 32.70 +52 05 27.0  12.0
23 21 07.91 +58 47 47.6  20.0
23 20 41.40 +61 11 34.6  12.0
23 21 24.80 +00 08 34.0  30.0
23 21 21.00 -11 02 21.0  30.0
23 20 47.65 -22 08 57.9  20.0
23 21 03.00 -24 10 33.0  12.0
23 21 47.00 +18 55 39.0  12.0
23 21 43.97 +29 55 43.8  12.0
23 22 06.96 +33 29 28.9  12.0
23 22 07.97 +58 41 59.6  20.0
23 22 29.06 -01 52 52.7  12.0
23 22 32.40 -09 12 25.0  30.0
23 22 07.15 -15 03 14.1  12.0
23 21 59.16 -15 50 52.1  12.0
23 21 41.61 -15 52 10.6  12.0
23 22 07.10 -54 45 28.8  12.0
23 23 05.10 +36 28 48.0  12.0
23 22 43.22 +41 58 14.0  12.0
23 22 48.19 +41 59 32.6  12.0
23 22 52.20 -07 27 26.0  12.0
23 23 25.90 -09 17 02.0  30.0
23 22 45.55 -20 40 18.8  12.0
23 23 00.79 -34 59 40.5  12.0
23 24 07.00 +09 47 05.0  12.0
23 23 40.50 +11 55 16.0  12.0
23 23 43.90 +14 57 57.0  12.0
23 23 50.22 +29 08 23.4  12.0
23 23 53.90 +42 36 01.0  12.0
23 23 40.58 +49 59 21.6  20.0
23 23 45.10 +49 59 43.4  20.0
23 23 27.90 +50 24 31.0  12.0
23 23 26.32 +55 44 15.2  12.0
23 23 49.04 +57 54 26.6  20.0
23 23 34.78 +58 47 33.1  20.0
23 23 25.54 +58 48 56.6  20.0
23 22 56.55 +75 23 23.2  12.0
23 24 12.60 -12 31 32.0  12.0
23 24 13.00 -32 01 27.0  12.0
23 25 28.90 +01 22 24.0  12.0
23 24 42.60 +08 06 43.3  12.0
23 24 36.00 +14 38 49.0  12.0
23 24 58.60 +28 03 25.0  12.0
23 24 48.52 +40 40 22.7  12.0
23 24 27.90 +61 47 09.0  12.0
23 24 11.49 +67 35 53.8  12.0
23 24 45.20 +00 15 54.0  12.0
23 25 19.50 -04 57 32.0  30.0
23 24 41.80 -07 36 59.0  30.0
23 24 41.92 -07 37 39.0  12.0
23 25 08.70 -23 24 22.0  20.0
23 26 16.72 +11 45 08.8  12.0
23 25 34.72 +19 55 02.2  12.0
23 26 26.23 +28 27 04.6  12.0
23 25 55.20 +30 58 34.5  12.0
23 25 40.12 +39 05 55.4  12.0
23 25 53.93 +42 32 05.2  12.0
23 26 07.24 +46 59 08.7  12.0
23 26 11.28 +50 29 47.7  12.0
23 25 20.42 +58 40 44.1  20.0
23 25 51.57 +58 48 12.5  20.0
23 25 53.00 -03 36 07.0  30.0
23 25 55.10 -03 47 32.0  12.0
23 26 32.47 -19 39 33.3  12.0
23 26 30.07 -22 06 04.8  12.0
23 26 39.00 -25 41 50.0  12.0
23 27 16.34 +32 26 32.7  12.0
23 26 40.63 +37 48 29.1  12.0
23 26 55.80 +40 47 57.0  12.0
23 26 56.85 +46 19 43.9  12.0
23 27 19.44 +48 03 01.6  12.0
23 26 21.73 +58 09 27.7  20.0
23 26 16.54 +62 09 42.4  20.0
23 26 07.88 +78 13 23.5  12.0
23 26 43.70 -04 25 34.0  12.0
23 26 40.70 -19 41 26.1  12.0
23 27 06.21 -38 40 56.2  12.0
23 27 02.16 -38 41 04.5  12.0
23 27 58.80 +01 38 19.0  12.0
23 28 03.40 +04 36 09.0  30.0
23 27 56.69 +08 46 44.3  20.0
23 28 17.28 +21 45 12.6  20.0
23 28 27.31 +22 25 07.5  20.0
23 27 31.20 +33 18 07.4  12.0
23 27 42.50 +37 16 17.0  12.0
23 26 40.74 +82 31 58.2  12.0
23 27 45.30 -02 39 38.0  30.0
23 28 12.40 -04 56 07.0  30.0
23 28 33.36 -14 53 57.8  12.0
23 28 29.18 -14 54 32.3  12.0
23 28 35.00 -21 05 43.0  12.0
23 27 47.89 -41 35 16.8  12.0
23 29 03.89 +03 32 00.0  12.0
23 28 37.96 +15 18 43.5  12.0
23 28 50.92 +39 47 57.4  12.0
23 28 58.60 +42 32 09.0  12.0
23 28 58.03 +56 35 17.7  12.0
23 28 22.17 +58 54 00.6  20.0
23 29 04.10 +60 43 06.4  20.0
23 28 02.63 +76 17 37.5  12.0
23 29 34.00 -19 23 13.0  12.0
23 28 48.40 -25 08 09.0  12.0
23 30 08.40 +04 42 08.0  30.0
23 30 25.46 +15 30 07.6  12.0
23 30 02.30 +29 34 19.0  12.0
23 30 05.08 +42 33 47.0  12.0
23 29 46.30 -01 21 13.0  12.0
23 30 05.00 -05 24 51.0  12.0
23 30 02.80 -18 08 05.0  12.0
23 30 13.04 -29 50 13.2  12.0
23 30 23.35 -35 59 42.0  12.0
23 30 01.94 -39 50 57.9  12.0
23 31 12.40 +08 28 58.7  12.0
23 30 41.60 +17 02 48.0  12.0
23 30 31.99 +18 08 51.6  12.0
23 31 26.30 +22 51 07.0  12.0
23 30 32.52 +27 06 13.8  12.0
23 31 11.80 -01 29 05.4  12.0
23 31 14.59 -01 29 13.5  12.0
23 31 11.83 -01 29 04.9  12.0
23 30 39.14 -15 38 13.5  12.0
23 31 16.10 -18 40 44.0  12.0
23 31 02.18 -30 41 10.6  12.0
23 31 21.50 -38 41 15.0  12.0
23 32 02.76 +14 49 00.7  12.0
23 31 59.70 +17 28 54.0  12.0
23 32 00.00 +29 57 02.0  12.0
23 31 29.26 +34 57 50.3  12.0
23 31 57.33 +38 02 57.7  12.0
23 31 50.97 +38 05 52.1  12.0
23 32 05.77 +44 29 57.0  12.0
23 31 44.30 +56 42 57.0  12.0
23 32 27.60 -18 51 08.0  12.0
23 31 49.00 -24 52 11.0  12.0
23 33 12.30 +00 48 58.0  12.0
23 33 13.00 +00 49 05.9  12.0
23 33 15.70 +01 50 30.0  30.0
23 32 59.50 +02 47 13.0  30.0
23 33 31.53 +09 26 11.9  12.0
23 33 29.95 +13 36 36.5  12.0
23 33 00.33 +13 46 35.8  12.0
23 33 12.20 +24 24 04.0  12.0
23 32 53.00 +29 17 04.0  12.0
23 33 03.62 +30 55 24.1  12.0
23 33 22.01 +43 46 46.3  12.0
23 32 56.57 +62 36 68.1  20.0
23 32 35.70 +65 18 44.0  12.0
23 32 47.21 +78 01 43.6  12.0
23 33 20.70 -00 26 24.0  12.0
23 32 46.70 -06 18 28.0  30.0
23 32 50.30 -07 21 19.0  30.0
23 32 45.70 -31 38 23.0  12.0
23 34 07.00 +01 12 02.0  30.0
23 33 32.56 +09 25 23.0  12.0
23 33 44.23 +40 12 24.1  12.0
23 33 44.50 +46 26 44.0  12.0
23 33 23.04 +60 49 04.1  20.0
23 33 38.84 +60 47 56.2  20.0
23 33 56.80 -01 56 26.0  30.0
23 33 41.64 -02 43 50.9  12.0
23 34 19.30 -07 45 11.0  12.0
23 33 45.00 -10 32 37.0  30.0
23 34 05.10 -11 30 12.0  12.0
23 34 09.38 -19 28 58.7  12.0
23 33 38.80 -23 37 41.0  12.0
23 34 29.95 -33 44 32.3  12.0
23 34 29.97 -33 44 33.5  12.0
23 35 32.44 +03 46 44.9  12.0
23 34 51.10 +08 05 49.0  12.0
23 35 14.30 +17 41 13.0  12.0
23 34 40.10 +35 17 10.0  12.0
23 34 25.27 +77 56 59.5  12.0
23 33 19.90 +86 23 11.8  12.0
23 34 52.40 -06 30 06.0  30.0
23 34 43.20 -09 09 09.0  12.0
23 35 33.69 -23 43 38.2  12.0
23 35 31.39 -33 05 57.5  12.0
23 35 35.49 -34 33 29.3  12.0
23 35 12.44 -66 37 09.4  12.0
23 36 14.09 +02 09 18.0  12.0
23 36 31.90 +05 24 25.0  12.0
23 35 45.40 +34 13 04.0  12.0
23 35 58.30 +34 57 54.0  12.0
23 35 54.10 +50 03 07.0  12.0
23 35 50.85 +56 27 38.8  12.0
23 36 26.80 +00 02 52.0  30.0
23 36 20.10 -08 38 33.0  30.0
23 36 33.80 -14 22 29.0  12.0
23 36 06.00 -32 30 06.0  12.0
23 36 11.80 -38 07 06.0  12.0
23 37 07.10 +04 16 29.0  30.0
23 36 40.50 +08 49 49.0  12.0
23 37 16.44 +16 31 06.7  12.0
23 36 54.90 +40 05 46.0  12.0
23 36 50.08 -04 37 32.6  12.0
23 36 53.00 -05 53 41.0  30.0
23 37 25.90 -06 31 09.0  30.0
23 37 29.30 -09 09 43.0  12.0
23 36 50.73 -22 35 08.2  12.0
23 37 03.80 -32 41 40.0  12.0
23 37 32.47 -37 28 43.9  12.0
23 38 23.30 +08 11 50.0  12.0
23 37 47.60 +13 07 09.0  12.0
23 37 34.40 +30 23 41.0  12.0
23 37 21.20 +70 48 28.0  12.0
23 38 19.90 -09 46 04.0  30.0
23 38 32.88 -10 00 52.3  30.0
23 37 51.20 -14 35 12.0  12.0
23 37 55.68 -14 35 36.2  12.0
23 37 50.18 -14 34 47.3  12.0
23 37 44.30 -14 36 59.9  12.0
23 37 58.80 -19 37 06.0  12.0
23 38 28.60 -20 29 46.0  12.0
23 38 01.50 -30 39 55.0  12.0
23 37 49.50 -34 54 13.0  12.0
23 39 19.30 +23 30 53.7  12.0
23 38 39.88 +34 57 42.2  12.0
23 38 52.50 +38 23 19.0  12.0
23 39 00.19 +52 07 43.9  12.0
23 38 51.02 +59 03 50.5  12.0
23 38 23.70 +59 58 40.0  12.0
23 39 07.70 -02 04 23.0  30.0
23 38 59.28 -04 13 35.0  12.0
23 39 05.40 -19 24 20.0  12.0
23 40 23.16 +22 20 54.6  20.0
23 39 59.80 +30 26 51.0  12.0
23 39 52.77 +33 40 38.5  12.0
23 40 23.70 +36 15 43.0  12.0
23 40 11.10 +40 31 27.0  12.0
23 39 47.00 +61 55 23.0  12.0
23 39 35.70 -09 14 26.0  30.0
23 40 03.82 -16 57 40.0  12.0
23 40 42.00 +03 09 21.6  12.0
23 41 29.90 +03 17 14.0  12.0
23 41 30.31 +03 17 26.5  12.0
23 41 13.72 +15 20 56.3  12.0
23 41 24.40 +22 58 10.0  12.0
23 41 18.42 +24 35 58.4  12.0
23 40 45.70 +35 53 07.0  12.0
23 41 14.66 +36 18 21.8  12.0
23 40 50.78 +41 13 31.8  12.0
23 41 11.53 +74 44 03.7  12.0
23 41 25.03 -01 52 24.2  12.0
23 41 28.90 -02 24 32.0  30.0
23 41 13.50 -16 20 51.0  12.0
23 40 41.44 -21 46 40.6  12.0
23 40 45.60 -23 02 54.0  12.0
23 41 18.38 -58 16 09.9  12.0
23 42 07.56 +11 56 56.5  12.0
23 42 23.66 +26 11 14.2  12.0
23 41 59.65 +26 48 37.5  12.0
23 42 20.85 +43 23 08.2  12.0
23 42 08.60 +49 10 59.0  12.0
23 42 05.30 +70 53 33.0  12.0
23 41 51.30 -05 31 14.0  30.0
23 42 29.70 -06 15 36.0  30.0
23 42 07.48 -09 23 45.9  12.0
23 42 04.65 -16 10 00.5  12.0
23 42 34.48 -16 56 42.9  12.0
23 41 59.52 -40 08 56.2  12.0
23 42 40.51 +02 23 47.2  12.0
23 42 41.50 +04 07 36.0  30.0
23 43 17.06 +13 01 03.3  12.0
23 42 41.49 +42 53 58.9  12.0
23 43 09.10 -04 56 43.0  30.0
23 43 24.07 -21 41 22.4  12.0
23 42 56.68 -29 40 11.3  12.0
23 43 50.70 +05 22 40.0  30.0
23 44 23.66 +09 26 28.1  12.0
23 43 42.21 +10 01 24.5  12.0
23 44 30.60 +13 49 42.0  12.0
23 44 18.80 +30 35 39.0  12.0
23 43 47.49 +34 49 22.9  12.0
23 43 47.18 +69 49 53.3  12.0
23 44 06.28 +69 48 53.4  12.0
23 44 23.30 -02 42 27.0  30.0
23 44 04.89 -03 20 03.4  20.0
23 44 13.90 -24 07 39.0  12.0
23 44 24.40 -39 24 34.0  12.0
23 44 34.64 +02 36 37.9  12.0
23 45 06.90 +19 16 01.0  12.0
23 45 16.40 +21 51 42.0  12.0
23 44 38.64 +25 59 46.4  12.0
23 45 04.30 +29 42 44.0  12.0
23 45 11.60 -01 09 48.0  30.0
23 45 10.70 -10 09 26.0  12.0
23 44 42.07 -15 04 15.8  12.0
23 45 03.69 -15 06 22.2  12.0
23 44 57.39 -26 50 05.4  12.0
23 44 55.30 -30 40 42.0  12.0
23 45 09.55 -37 30 10.8  12.0
23 46 07.00 +01 01 37.0  12.0
23 46 11.50 +01 59 19.0  30.0
23 46 21.26 +08 52 41.2  12.0
23 45 44.40 +22 57 41.9  12.0
23 46 21.30 +36 17 09.0  12.0
23 46 03.30 +56 33 10.0  12.0
23 45 53.25 +63 03 07.6  12.0
23 45 34.13 +65 57 18.9  12.0
23 46 01.58 +68 53 03.8  12.0
23 46 13.80 -06 34 19.0  30.0
23 45 38.20 -09 36 16.0  12.0
23 47 03.50 +01 07 43.0  30.0
23 47 06.63 +07 03 52.6  20.0
23 46 55.01 +42 36 14.6  12.0
23 47 09.90 +48 01 09.0  12.0
23 46 44.32 -07 28 13.8  12.0
23 46 40.10 -11 50 59.0  12.0
23 47 10.03 -19 44 39.9  12.0
23 46 58.82 -21 16 18.2  12.0
23 47 10.34 -37 57 13.4  12.0
23 47 42.20 +04 11 37.0  30.0
23 48 32.30 +05 07 26.0  30.0
23 48 02.30 +11 57 16.0  12.0
23 47 56.59 +12 18 34.0  12.0
23 48 29.80 +18 44 07.0  12.0
23 47 49.40 +22 00 13.0  12.0
23 47 56.60 +22 17 07.0  12.0
23 47 51.30 +49 08 15.0  12.0
23 47 58.00 +51 20 38.0  12.0
23 48 14.40 -07 03 41.0  30.0
23 48 28.22 -07 37 56.7  12.0
23 48 29.90 -07 37 42.0  12.0
23 47 55.40 -23 25 56.0  12.0
23 47 45.79 -36 39 18.1  12.0
23 48 32.2  -38 40 05.0  12.0
23 48 34.58 +30 45 40.8  12.0
23 48 35.70 +50 43 31.0  12.0
23 48 22.48 +80 38 26.7  12.0
23 48 41.90 -07 37 19.2  12.0
23 48 54.80 -31 17 21.9  12.0
23 48 50.61 -31 44 18.6  12.0
23 49 14.08 -38 32 11.3  12.0
23 50 04.90 +07 00 36.0  30.0
23 50 30.20 +27 40 29.0  12.0
23 50 24.60 +30 29 51.0  12.0
23 49 51.52 +34 36 25.5  12.0
23 50 17.10 +49 42 32.0  12.0
23 49 47.05 +72 38 39.4  20.0
23 49 41.67 +79 13 18.1  12.0
23 50 18.81 -00 06 58.5  12.0
23 49 37.80 -16 35 08.2  12.0
23 49 40.92 -16 36 07.8  12.0
23 50 15.24 -21 58 48.5  12.0
23 50 08.20 -25 03 21.0  12.0
23 49 58.80 -25 52 05.0  12.0
23 49 44.60 -29 20 01.0  12.0
23 50 07.34 -33 24 04.7  12.0
23 50 33.44 -38 10 56.6  12.0
23 51 27.80 +02 54 26.0  12.0
23 50 37.00 +03 04 56.0  12.0
23 51 07.40 +03 01 20.0  30.0
23 50 50.53 +06 08 58.3  12.0
23 51 15.00 +16 18 55.0  12.0
23 51 24.88 +20 06 42.5  20.0
23 51 03.96 +20 09 01.4  12.0
23 51 04.58 +30 19 50.0  12.0
23 51 19.89 +60 19 27.6  12.0
23 51 27.80 -04 02 36.0  30.0
23 50 36.00 -04 21 40.0  30.0
23 50 54.60 -08 17 02.0  30.0
23 51 34.50 -16 07 41.0  12.0
23 51 29.10 -23 17 14.0  12.0
23 50 50.40 -24 57 06.0  12.0
23 50 58.92 -38 35 35.0  12.0
23 51 03.81 -38 39 30.1  12.0
23 51 08.11 -38 41 35.7  12.0
23 51 52.90 +41 21 14.5  12.0
23 51 45.60 +60 56 48.0  12.0
23 51 47.50 -04 12 09.0  12.0
23 52 22.50 -07 30 58.0  30.0
23 51 57.30 -08 30 50.0  12.0
23 51 47.10 -25 21 11.0  12.0
23 51 54.86 -27 58 19.2  12.0
23 51 36.68 -28 21 53.3  20.0
23 51 55.53 -27 58 23.7  12.0
23 52 54.40 +06 00 36.0  30.0
23 53 28.10 +07 12 34.0  30.0
23 53 28.10 +15 03 51.0  12.0
23 52 59.53 +18 36 37.4  20.0
23 52 42.83 +19 44 00.3  12.0
23 52 39.90 +24 07 56.0  12.0
23 52 35.60 +35 30 35.0  12.0
23 52 39.31 +36 08 50.1  12.0
23 52 55.27 +54 28 49.3  12.0
23 53 00.20 +60 29 00.0  12.0
23 52 49.30 -01 36 24.0  30.0
23 52 40.60 -07 47 51.0  30.0
23 52 52.60 -08 36 16.0  30.0
23 53 13.58 -37 13 59.5  12.0
23 54 07.87 +12 19 14.5  12.0
23 54 24.31 +13 39 47.3  12.0
23 54 11.50 +32 55 01.0  12.0
23 54 00.48 +40 17 43.0  12.0
23 53 53.68 +40 18 07.8  12.0
23 54 08.75 +51 50 06.1  12.0
23 54 14.25 +80 47 34.7  12.0
23 54 05.52 -00 32 52.0  12.0
23 54 05.60 -01 10 15.0  30.0
23 54 14.68 -07 06 48.4  30.0
23 54 26.80 -07 50 31.0  30.0
23 54 16.56 -13 35 11.0  20.0
23 54 11.68 -21 56 52.1  12.0
23 53 51.60 -23 11 24.0  12.0
23 55 12.50 +09 54 49.0  12.0
23 54 40.04 +13 53 18.1  20.0
23 55 21.30 +79 55 53.9  12.0
23 55 26.53 -06 32 39.2  30.0
23 54 56.40 -11 00 57.0  12.0
23 55 24.20 -18 21 52.0  12.0
23 55 27.60 -24 12 26.8  12.0
23 56 06.70 +01 19 24.0  30.0
23 56 26.06 +04 31 48.3  20.0
23 56 23.67 +04 34 49.6  20.0
23 55 38.30 +05 22 41.0  30.0
23 55 44.21 +30 12 43.9  20.0
23 55 25.19 +79 54 42.8  12.0
23 55 36.40 -00 02 21.0  30.0
23 56 14.50 -08 25 07.3  30.0
23 55 55.10 -18 10 07.0  12.0
23 55 53.16 -30 00 43.4  12.0
23 56 30.27 -32 22 22.9  12.0
23 55 49.58 -36 44 19.5  12.0
23 56 00.40 -36 43 20.7  12.0
23 57 13.70 +01 06 45.0  30.0
23 56 50.97 +04 26 42.3  20.0
23 56 39.73 +09 02 14.3  12.0
23 57 31.20 +19 15 03.0  12.0
23 57 28.20 +23 02 27.0  12.0
23 56 49.30 +33 04 57.0  12.0
23 56 48.40 +34 37 43.0  12.0
23 57 27.98 +47 52 12.9  20.0
23 57 01.80 +50 21 33.0  12.0
23 56 46.00 +54 16 52.0  12.0
23 57 05.63 -02 26 34.7  12.0
23 57 08.90 -18 17 44.0  12.0
23 56 40.60 -31 49 46.0  12.0
23 57 00.67 -34 45 31.7  12.0
23 57 59.90 +07 14 03.0  30.0
23 57 43.44 +13 28 24.4  12.0
23 57 54.26 +22 51 45.4  12.0
23 58 13.59 +31 30 02.5  12.0
23 57 35.48 +47 26 54.2  12.0
23 58 11.80 +72 00 44.0  12.0
23 58 25.39 -00 44 58.0  12.0
23 58 25.50 -00 44 57.0  12.0
23 57 48.71 -08 23 23.1  30.0
23 57 54.74 -25 14 24.2  12.0
23 57 54.62 -25 14 25.8  12.0
23 59 16.20 +02 06 54.0  30.0
23 58 42.30 +03 37 01.0  30.0
23 59 24.84 +18 11 07.9  12.0
23 59 13.90 +19 24 08.0  12.0
23 58 37.60 +19 35 10.0  12.0
23 58 54.40 +26 39 05.0  12.0
23 58 36.80 +27 54 20.0  12.0
23 58 35.50 +44 04 31.0  12.0
23 59 02.30 -02 35 38.0  30.0
23 59 09.30 -05 13 28.0  30.0
23 59 26.60 -07 07 28.0  30.0
23 59 00.69 -23 16 29.8  12.0
23 58 59.42 -23 19 32.6  12.0
23 59 51.60 +02 10 07.0  12.0
23 59 58.96 +07 57 44.4  20.0
00 00 02.87 +09 57 06.6  12.0
00 00 19.40 +55 39 03.0  12.0
00 00 32.40 +60 20 55.0  12.0
00 00 23.80 +62 15 02.0  12.0
23 59 41.68 +65 42 27.1  20.0
00 00 01.53 +68 10 02.4  12.0
00 00 27.09 -33 19 36.7  12.0
23 59 46.26 -37 42 06.4  12.0
00 00 39.10 +03 07 54.0  30.0
00 01 13.41 +08 19 43.4  12.0
00 01 16.70 +08 20 29.0  12.0
00 01 15.90 +08 46 34.0  12.0
00 01 16.82 +08 21 07.6  12.0
00 01 05.30 +10 19 29.0  12.0
00 01 30.99 +11 01 41.6  12.0
00 00 47.60 +11 14 12.0  12.0
00 00 37.80 +12 13 57.0  12.0
00 01 32.40 +24 02 28.9  12.0
00 01 14.86 +23 58 10.7  12.0
00 00 57.60 +29 47 58.0  12.0
00 01 19.63 +41 53 10.0  12.0
00 00 58.30 +61 26 10.0  12.0
00 01 10.87 +67 33 06.5  20.0
00 01 28.96 +81 21 22.8  12.0
00 01 24.50 -04 37 59.6  12.0
00 00 57.69 -10 54 31.7  12.0
00 01 08.81 -12 33 14.5  12.0
00 00 40.22 -14 23 47.2  12.0
00 01 04.80 -16 59 19.0  12.0
00 00 40.94 -34 24 07.3  12.0
00 00 44.54 -34 23 49.6  12.0
00 00 53.20 -35 54 23.0  12.0
00 00 46.13 -39 22 37.1  12.0
00 00 41.49 -39 25 57.4  12.0
00 01 57.10 +02 04 55.0  30.0
00 01 43.90 +06 07 52.0  30.0
00 01 38.30 +23 29 01.1  20.0
00 01 41.93 +23 29 45.2  20.0
00 02 14.20 +31 39 43.0  12.0
00 01 58.49 +36 38 57.0  12.0
00 01 41.80 +39 46 22.7  12.0
00 02 32.83 +69 01 07.6  12.0
00 02 07.10 -02 47 01.0  30.0
00 02 28.10 -07 43 34.0  30.0
00 02 20.70 -14 06 37.0  12.0
00 01 41.44 -15 40 46.0  12.0
00 02 18.90 -25 39 06.0  12.0
00 01 53.37 -30 25 08.7  12.0
00 01 43.50 -30 57 03.0  12.0
00 02 28.15 -67 16 11.4  12.0


==> anc/datafile13.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Additive error floor model 
================================================================================
Byte-by-byte Description of file: datafile13.txt 
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  5 F5.1   deg   DEdeg     Declination 
   7- 11 F5.3   mas   RAfloor   Right ascension error floor 
  13- 17 F5.3   mas   DEfloor   Declination error floor 
--------------------------------------------------------------------------------
-90.0 0.104 0.214 
-89.0 0.104 0.214 
-88.0 0.103 0.214 
-87.0 0.103 0.214 
-86.0 0.103 0.214 
-85.0 0.103 0.214 
-84.0 0.103 0.214 
-83.0 0.103 0.214 
-82.0 0.103 0.214 
-81.0 0.104 0.214 
-80.0 0.104 0.214 
-79.0 0.105 0.214 
-78.0 0.106 0.214 
-77.0 0.106 0.214 
-76.0 0.107 0.215 
-75.0 0.108 0.214 
-74.0 0.109 0.214 
-73.0 0.110 0.214 
-72.0 0.111 0.214 
-71.0 0.112 0.214 
-70.0 0.113 0.214 
-69.0 0.114 0.214 
-68.0 0.116 0.214 
-67.0 0.117 0.214 
-66.0 0.118 0.214 
-65.0 0.119 0.214 
-64.0 0.120 0.214 
-63.0 0.121 0.214 
-62.0 0.122 0.213 
-61.0 0.124 0.213 
-60.0 0.125 0.213 
-59.0 0.126 0.213 
-58.0 0.127 0.213 
-57.0 0.127 0.212 
-56.0 0.128 0.212 
-55.0 0.129 0.212 
-54.0 0.130 0.212 
-53.0 0.130 0.211 
-52.0 0.131 0.211 
-51.0 0.131 0.211 
-50.0 0.132 0.210 
-49.0 0.132 0.210 
-48.0 0.132 0.210 
-47.0 0.132 0.209 
-46.0 0.132 0.209 
-45.0 0.132 0.208 
-44.0 0.131 0.208 
-43.0 0.131 0.207 
-42.0 0.130 0.207 
-41.0 0.129 0.206 
-40.0 0.128 0.206 
-39.0 0.127 0.205 
-38.0 0.125 0.205 
-37.0 0.124 0.204 
-36.0 0.122 0.203 
-35.0 0.120 0.203 
-34.0 0.118 0.202 
-33.0 0.116 0.201 
-32.0 0.114 0.201 
-31.0 0.112 0.200 
-30.0 0.110 0.199 
-29.0 0.108 0.198 
-28.0 0.106 0.198 
-27.0 0.104 0.197 
-26.0 0.101 0.196 
-25.0 0.099 0.195 
-24.0 0.097 0.195 
-23.0 0.095 0.194 
-22.0 0.093 0.193 
-21.0 0.091 0.192 
-20.0 0.090 0.191 
-19.0 0.088 0.190 
-18.0 0.087 0.190 
-17.0 0.085 0.189 
-16.0 0.084 0.188 
-15.0 0.083 0.187 
-14.0 0.083 0.186 
-13.0 0.082 0.185 
-12.0 0.082 0.185 
-11.0 0.082 0.184 
-10.0 0.082 0.183 
 -9.0 0.082 0.182 
 -8.0 0.082 0.181 
 -7.0 0.082 0.180 
 -6.0 0.083 0.179 
 -5.0 0.084 0.178 
 -4.0 0.084 0.177 
 -3.0 0.085 0.176 
 -2.0 0.086 0.175 
 -1.0 0.087 0.174 
  0.0 0.088 0.173 
  1.0 0.089 0.172 
  2.0 0.091 0.171 
  3.0 0.092 0.170 
  4.0 0.093 0.169 
  5.0 0.094 0.168 
  6.0 0.096 0.167 
  7.0 0.097 0.165 
  8.0 0.098 0.164 
  9.0 0.100 0.163 
 10.0 0.101 0.161 
 11.0 0.102 0.160 
 12.0 0.103 0.158 
 13.0 0.104 0.157 
 14.0 0.105 0.155 
 15.0 0.106 0.154 
 16.0 0.107 0.152 
 17.0 0.108 0.150 
 18.0 0.109 0.149 
 19.0 0.109 0.147 
 20.0 0.110 0.145 
 21.0 0.110 0.143 
 22.0 0.111 0.141 
 23.0 0.111 0.139 
 24.0 0.111 0.137 
 25.0 0.111 0.135 
 26.0 0.111 0.134 
 27.0 0.111 0.132 
 28.0 0.111 0.130 
 29.0 0.111 0.128 
 30.0 0.110 0.126 
 31.0 0.110 0.124 
 32.0 0.109 0.122 
 33.0 0.109 0.120 
 34.0 0.108 0.119 
 35.0 0.107 0.117 
 36.0 0.106 0.115 
 37.0 0.105 0.114 
 38.0 0.104 0.112 
 39.0 0.102 0.111 
 40.0 0.101 0.109 
 41.0 0.100 0.108 
 42.0 0.098 0.107 
 43.0 0.096 0.105 
 44.0 0.095 0.104 
 45.0 0.093 0.103 
 46.0 0.091 0.102 
 47.0 0.089 0.101 
 48.0 0.087 0.100 
 49.0 0.085 0.099 
 50.0 0.083 0.099 
 51.0 0.080 0.098 
 52.0 0.078 0.097 
 53.0 0.076 0.097 
 54.0 0.074 0.096 
 55.0 0.071 0.095 
 56.0 0.069 0.095 
 57.0 0.067 0.095 
 58.0 0.064 0.094 
 59.0 0.062 0.094 
 60.0 0.060 0.093 
 61.0 0.057 0.093 
 62.0 0.055 0.093 
 63.0 0.053 0.093 
 64.0 0.051 0.092 
 65.0 0.049 0.092 
 66.0 0.047 0.092 
 67.0 0.045 0.092 
 68.0 0.043 0.092 
 69.0 0.041 0.092 
 70.0 0.039 0.092 
 71.0 0.037 0.092 
 72.0 0.036 0.092 
 73.0 0.034 0.092 
 74.0 0.033 0.092 
 75.0 0.031 0.092 
 76.0 0.030 0.092 
 77.0 0.029 0.092 
 78.0 0.028 0.092 
 79.0 0.027 0.092 
 80.0 0.026 0.092 
 81.0 0.026 0.092 
 82.0 0.025 0.092 
 83.0 0.025 0.092 
 84.0 0.025 0.092 
 85.0 0.025 0.092 
 86.0 0.025 0.092 
 87.0 0.025 0.092 
 88.0 0.026 0.092 
 89.0 0.027 0.092 
 90.0 0.028 0.092 


==> anc/datafile14.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Non-canonical RFC designators
================================================================================
Byte-by-byte Description of file: datafile14.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---     Name    Non-canonical RFC designator
  16- 25 A10    ---     RFC     RFC designator to the closest source with a canonical designator
  27- 31 A5     ---     Reason  Reason of assigning a non-canonical name
  33- 38 F6.2   arcsec  Sep     ?="" Distance to the corresponding source
--------------------------------------------------------------------------------
RFC J0008-233A J0008-2339 close 481.2  
RFC J0023+273A J0023+2734 pair    0.2  
RFC J0031+540A J0031+5401 pair    0.1  
RFC J0116+242A J0116+2422 close  73.8  
RFC J0131+435A J0131+4358 pair    0.2  
RFC J0132+521A J0132+5211 pair    0.1  
RFC J0132-065A J0132-0652 pair    0.3  
RFC J0134-093A J0134-093B pair    0.2  
RFC J0134-093B J0134-093A pair    0.2  
RFC J0134-093C J0134-093A pair    0.1  
RFC J0134-093D J0134-093A pair    0.7  
RFC J0134-093E J0134-093A pair    0.4  
RFC J0157+315A J0157+315B pair    2.6  
RFC J0157+315B J0157+315A pair    2.6  
RFC J0157-104A J0157-1043 pair    0.9  
RFC J0207+795A J0207+7956 pair    5.4  
RFC J0212-2411 J0211-2411 close 246.6  
RFC J0221+355A J0221+355B lens    0.3  
RFC J0221+355B J0221+355A lens    0.3  
RFC J0241+612A J0241+6126 pair    0.2  
RFC J0241+654A J0241+6543 close 158.4  
RFC J0257+060A J0257+0601 pair   16.2  
RFC J0345+121A J0345+1218 close 132.0  
RFC J0403+702A J0403+7026 pair    0.1  
RFC J0414+053A J0414+053B pair    0.4  
RFC J0414+053B J0414+053A pair    0.4  
RFC J0417+332A J0417+3324 pair    1.7  
RFC J0449-012A J0449-0128 close 190.8  
RFC J0453+100A J0453+1001 pair    0.2  
RFC J0516+041A J0516+0415 close 217.2  
RFC J0535-052E J0535-0523 pair    4.4  
RFC J0543+811A J0543+8118 pair    0.3  
RFC J0627-055B J0627-0553 pair   15.8  
RFC J0635+515A J0635+5157 pair    0.9  
RFC J0635-262A J0635-262B pair   25.6  
RFC J0635-262B J0635-262A pair   25.6  
RFC J0716+470A J0716+470B lens    0.2  
RFC J0716+470B J0716+470A lens    0.2  
RFC J0725-353A J0725-3530 close 303.6  
RFC J0735+234A J0735+2341 pair    0.2  
RFC J0744-141A J0744-1414 pair  703.8  
RFC J0749+225A J0749+225B pair    0.5  
RFC J0749+225B J0749+225A pair    0.5  
RFC J0813+481B J0813+4813 pair    2.4  
RFC J0813+481C J0813+4813 pair    3.4  
RFC J0855-071A J0855-0715 pair    0.2  
RFC J0904+593A J0904+5938 pair    0.1  
RFC J0911-020A J0911-0207 close  95.4  
RFC J0920+223A J0920+2235 close 148.8  
RFC J0927-333A J0927-3336 close  96.0  
RFC J0952+282A J0952+2828 pair    0.3  
RFC J1000+275A J1000+2752 close 289.2  
RFC J1001+555A J1001+555B lens    6.1  
RFC J1001+555B J1001+555A lens    6.1  
RFC J1006+345A J1006+3454 close 673.8  
RFC J1033+071A J1033+071B lens    1.7  
RFC J1033+071B J1033+071A lens    1.7  
RFC J1041+523A J1041+523B pair   33.5  
RFC J1041+523B J1041+523A pair   33.5  
RFC J1043-135A J1043-1353 pair    0.2  
RFC J1116+291A J1116+2915 close 156.0  
RFC J1130+381A J1130+381B lens    0.7  
RFC J1130+381B J1130+381A lens    0.7  
RFC J1145+695A J1145+6958 pair    0.2  
RFC J1154+122A J1154+1225 close 348.6  
RFC J1155+193A J1155+193B lens    1.6  
RFC J1155+193B J1155+193A lens    1.6  
RFC J1156+312A J1156+3128 pair    0.9  
RFC J1209+433A J1209+433B lens   10.3  
RFC J1209+433B J1209+433C lens    5.5  
RFC J1209+433C J1209+433A lens    4.8  
RFC J1245+4345            obrs1        
RFC J1300+141A J1300+141B close 292.8  
RFC J1300+141B J1300+141A close 292.8  
RFC J1308+654A J1308+6544 pair    1.2  
RFC J1319-065A J1319-0656 pair    0.2  
RFC J1325+651A J1325+651B pair    3.1  
RFC J1325+651B J1325+651A pair    3.1  
RFC J1338-062A J1338-062B pair    4.8  
RFC J1338-062B J1338-062A pair    4.8  
RFC J1342+602A J1342+602B pair    3.0  
RFC J1342+602B J1342+602A pair    3.0  
RFC J1401+151A J1401+151B lens    1.3  
RFC J1401+151B J1401+151C lens    0.5  
RFC J1401+151C J1401+151A lens    1.7  
RFC J1406-273A J1406-2736 pair    1.2  
RFC J1406-273B J1406-2736 pair    0.5  
RFC J1424+225A J1424+225B lens    0.5  
RFC J1424+225B J1424+225C lens    0.8  
RFC J1424+225C J1424+225A lens    1.3  
RFC J1437+351A J1437+3519 pair   54.1  
RFC J1440+160A J1440+1600 pair   97.2  
RFC J1506+081A J1506+0814 close  78.6  
RFC J1520+384A J1520+3843 close 138.6  
RFC J1557+372A J1557+372C lens    0.4  
RFC J1557+372C J1557+372A lens    0.4  
RFC J1559+255A J1559+2556 pair   28.1  
RFC J1601+431A J1601+431B lens    1.4  
RFC J1601+431B J1601+431A lens    1.4  
RFC J1621+540A J1621+5403 pair  119.4  
RFC J1628+024A J1628+0249 close 257.4  
RFC J1632-003B J1632-0033 pair    1.5  
RFC J1650-294A J1650-2943 close  85.2  
RFC J1711+301A J1711+3019 pair    0.4  
RFC J1753+275A J1753+2750 close 115.2  
RFC J1812-064A J1812-0648 pair    1.9  
RFC J1833-210A J1833-210B lens    1.0  
RFC J1833-210B J1833-210A lens    1.0  
RFC J1934+502A J1934+5025 lens    1.2  
RFC J1938+664A J1938+664B lens    1.1  
RFC J1938+664B J1938+664C lens    0.4  
RFC J1938+664C J1938+664A lens    0.9  
RFC J2004-134A J2004-134B lens    1.1  
RFC J2004-134B J2004-134A lens    1.1  
RFC J2014+233A J2014+233B pair   10.6  
RFC J2014+233B J2014+233A pair   10.6  
RFC J2015+655A J2015+6554 close 196.2  
RFC J2019+112A J2019+112B lens    3.4  
RFC J2019+112B J2019+112C lens    2.0  
RFC J2019+112C J2019+112A lens    3.8  
RFC J2020+294A J2020+2942 pair    0.5  
RFC J2047+264A J2047+264C lens    0.8  
RFC J2047+264C J2047+264A lens    0.8  
RFC J2108-210A J2108-2101 pair    0.1  
RFC J2112-131B J2112-1312 pair    1.5  
RFC J2116+022B J2116+0225 pair    0.4  
RFC J2116+022D J2116+0225 pair    2.6  
RFC J2127+492A J2127+4921 close 135.6  
RFC J2157+662A J2157+662B pair    1.9  
RFC J2157+662B J2157+662A pair    1.9  
RFC J2209-233A J2209-2331 pair    0.2  
RFC J2211+385A J2211+3855 pair   43.0  
RFC J2215+063A J2215+0634 close 463.8  
RFC J2309-363A J2309-3632 pair   28.0  
RFC J2319+282A J2319+2828 pair    0.3  
RFC J2340-284A J2340-2848 close 117.0  
RFC J0000+030B J0000+0307 close 262.2  


==> anc/datafile15.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Non-canonical common names
================================================================================
Byte-by-byte Description of file: datafile15.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---    Name        RFC designator of a source with non-canonical common name
  16- 23 A8     ---    Non-Common  non-canonical common name
  25- 32 A8     ---    Common      common canonical name of the closest source
  34- 41 A8     ---    Reason      Reason of assigning a non-canonical name
  43- 48 F6.1   arcsec Sep         ?="" Distance to the corresponding source
--------------------------------------------------------------------------------
RFC J0009+0625 0006+06A 0006+061 close     244.2 
RFC J0013-3227 0011-32B 0011-327 close      53.6 
RFC J0017+6750 0014+67A 0014+675 close      52.0 
RFC J0023+273A 0020+27A 0020+272 pair        0.2 
RFC J0025-0942 0022-09A 0022-099 close     411.6 
RFC J0030+0555 0027+05A 0027+056 close     396.0 
RFC J0031+540A 0028+53A 0028+537 pair        0.1 
RFC J0034+0130 0032+01A 0032+012 close     451.8 
RFC J0036+2620 0033+26A 0033+260 close           
RFC J0037+3002 0034+29A 0034+297 close     264.6 
RFC J0058-3236 0055-32A 0055-328 close     231.0 
RFC J0108+1838 0106+18A 0106+183 close     211.8 
RFC J0108-1622 0106-16A 0106-166 close     149.4 
RFC J0112+2353 0109+23A 0109+236 close     205.8 
RFC J0113+2742 0110+27A 0110+274 close     215.4 
RFC J0112-3551 0110-36A 0110-361 close     452.4 
RFC J0115+1324 0112+13A 0112+131 close     271.8 
RFC J0116+242A 0113+24A 0113+241 close      73.8 
RFC J0116-1630 0113-16A 0113-167 close     244.8 
RFC J0125+2703 0122+26A 0122+268 close     169.8 
RFC J0131+0415 0128+04A 0128+040 close       0.0 
RFC J0131+435A 0128+43A 0128+437 close       0.2 
RFC J0132+521A 0129+51A 0129+519 pair        0.1 
RFC J0132-065A 0129-07A 0129-071 pair        0.3 
RFC J0134-093B 0132-09B 0132-097 lens        0.2 
RFC J0134-093C 0132-09C 0132-097 lens        0.1 
RFC J0134-093D 0132-09D 0132-097 lens        0.7 
RFC J0134-093E 0132-09E 0132-097 lens        0.4 
RFC J0153-0333 0150-03A 0150-038 close     195.6 
RFC J0152-2720 0150-27A 0150-275 close     497.4 
RFC J0157+315A 0154+31A 0154+316 pair        2.6 
RFC J0157+315B 0154+31B 0154+316 pair        2.6 
RFC J0157-104A 0155-10A 0155-109 close       0.9 
RFC J0156-5301 0155-53A 0155-532 close     199.2 
RFC J0203+3042 0200+30A 0200+304 close      70.2 
RFC J0207+795A 0201+79A 0201+796 close       5.4 
RFC J0209-0438 0206-048 0207-048 icrf2           
RFC J0209-0736 0207-07A 0207-078 close     671.4 
RFC J0211-0644 0208-06A 0208-069 close     138.0 
RFC J0212-2411 0209-24A 0209-244 close     246.6 
RFC J0221+355A 0218+35A 0218+357 lens        0.3 
RFC J0221+355B 0218+35B 0218+357 lens        0.3 
RFC J0224+5645 0220+56A 0220+565 close     239.4 
RFC J0229+2858 0226+28A 0226+287 close      70.8 
RFC J0232+2313 0229+23A 0229+230 close     312.0 
RFC J0241+612A 0237+61A 0237+612 close       0.2 
RFC J0241+654A 0237+65A 0237+655 close     158.4 
RFC J0239-1354 0237-14A 0237-141 close     656.4 
RFC J0243-0936 0240-09A 0240-097 close      94.2 
RFC J0244-0502 0241-05A 0241-052 close     569.4 
RFC J0250+1708 0247+16A 0247+169 close     380.4 
RFC J0253+5911 0250+58A 0250+589 close     229.8 
RFC J0257+060A 0255+05A 0255+058 close      16.2 
RFC J0302-2758 0300-28A 0300-281 close     342.0 
RFC J0308+6954 0303+69A 0303+697 close     115.2 
RFC J0320+7329 0315+73B 0315+733 close      76.8 
RFC J0327-0814 0324-08A 0324-084 close     719.4 
RFC J0329+2756 0326+278 0326+277 icrf1           
RFC J0342+1524 0339+15A 0339+152 close     229.2 
RFC J0345+121A 0342+12A 0342+121 close     132.0 
RFC J0352+4700 0349+46A 0349+468 close     156.6 
RFC J0408+3032 0405+305 0405+304 icrf1           
RFC J0411-2758 0409-280 0409-281 vcs4            
RFC J0414+053B 0411+05B 0411+054 close       0.4 
RFC J0413-1618 0411-16A 0411-164 close      47.2 
RFC J0417+332A 0414+33A 0414+332 close       1.7 
RFC J0422+0549 0420+05A 0420+057 close     226.8 
RFC J0438-3932 0436-39A 0436-396 close     318.6 
RFC J0447+1709 0444+17A 0444+170 close     220.8 
RFC J0449-012A 0446-01A 0446-015 close     190.8 
RFC J0453+100A 0450+09A 0450+099 close       0.2 
RFC J0504+0412 0502+04A 0502+041 close     816.0 
RFC J0510+1801 0507+17A 0507+179 close     646.2 
RFC J0512+1200 0509+11A 0509+119 close      67.2 
RFC J0513-2202 0511-22B 0508-220 close    2149.8 
RFC J0524-3128 0523-31A 0523-315 close     601.8 
RFC J0535-052E 0532-05E 0532-054 close       4.4 
RFC J0543+811A 0533+81A 0533+812 close       0.3 
RFC J0540-1906 0538-19A 0538-191 close      90.0 
RFC J0551+3751 0548+37A 0548+378 close     301.8 
RFC J0558-0300 0555-03A 0555-030 close     693.6 
RFC J0604+2019 0601+20A 0601+203 close      97.8 
RFC J0604-0647 0601-06A 0601-067 close     403.8 
RFC J0642+8811 0603+882 0603+882 vcs5            
RFC J0606-2023 0604-20A 0604-203 close     145.8 
RFC J0627-055B 0624-05B 0624-058 close      15.8 
RFC J0635+515A 0631+51A 0631+519 close       0.9 
RFC J0635-262A 0633-26A 0633-26B close      25.6 
RFC J0635-262B 0633-26B 0633-26A close      25.6 
RFC J0643+4214 0639+42A 0639+422 close     268.8 
RFC J0644-2851 0642-28A 0642-288 close     255.0 
RFC J0656-1408 0654-14B 0654-140 close     127.2 
RFC J0708+4303 0705+43A 0705+431 close     266.4 
RFC J0708-0123 0705-01A 0705-013 close     305.4 
RFC J0710+0026 0708+00A 0708+005 close      84.6 
RFC J0715+3810 0712+38A 0712+382 close     149.4 
RFC J0716+470A 0712+47A 0712+472 lens        0.2 
RFC J0716+470B 0712+47B 0712+472 lens        0.2 
RFC J0726+7911 0718+793 0718+792 icrf1           
RFC J0725+3917 0722+39A 0722+393 close     347.4 
RFC J0725-353A 0723-35A 0723-354 close     303.6 
RFC J0731-2341 0728-235 0728-235 vcs3            
RFC J0735+234A 0732+23A 0732+237 close       0.2 
RFC J0742+3944 0739+39A 0739+398 close     418.2 
RFC J0747-1914 0745-19A 0745-191 close     166.8 
RFC J0749+225A 0746+23A 0746+23B lens        0.5 
RFC J0749+225B 0746+23B 0746+23A lens        0.5 
RFC J0752+5809 0748+58A 0748+582 close      72.6 
RFC J0813+481B 0809+48B 0809+483 close       2.4 
RFC J0813+481C 0809+48C 0809+483 close       3.4 
RFC J0815-2524 0812-25A 0812-252 close     174.6 
RFC J0822+4705 0818+47A 0818+472 close     415.8 
RFC J0831+0621 0828+06A 0828+065 close     232.2 
RFC J0831-2228 0828-222 0828-223 vcs5            
RFC J0835+6832 0830+68A 0830+687 close     196.2 
RFC J0840+6420 0835+64A 0835+645 close      72.0 
RFC J0846+1733 0843+17A 0843+177 close     202.2 
RFC J0848+2938 0845+29A 0845+298 close     290.4 
RFC J0855-071A 0852-07A 0852-070 close       0.2 
RFC J0902+2720 0900+27A 0900+275 close     444.6 
RFC J0904+593A 0900+59A 0900+598 close       0.1 
RFC J0909+4749 0906+48A 0906+468 close    4408.2 
RFC J0911-020A 0908-01A 0908-019 close      95.4 
RFC J0912+2755 0909+28A 0909+281 close     255.0 
RFC J0920+223A 0917+22A 0917+227 close     148.8 
RFC J0923+5136 0919+51A 0919+518 close     147.6 
RFC J0924-0418 0921-04A 0921-040 close     164.4 
RFC J0930+0149 0927+02A 0927+020 close     259.8 
RFC J0931-3315 0929-33A 0929-330 close     177.0 
RFC J0935+1343 0932+13A 0932+139 close     306.6 
RFC J0939+1656 0936+17A 0936+171 close     351.0 
RFC J0946+0105 0943+01A 0943+013 close      93.0 
RFC J0952+282A 0949+28A 0949+287 close       0.3 
RFC J1000+275A 0957+28A 0957+281 close     289.2 
RFC J1001+555A 0957+56A 0957+56B lens        6.1 
RFC J1001+555B 0957+56B 0957+56A lens        6.1 
RFC J1008+0728 1005+07A 1005+077 close     181.8 
RFC J1009-0933 1006-09A 1006-093 close     352.2 
RFC J1010-0202 1008-01A 1008-017 close     126.0 
RFC J1011-0423 1009-041 1008-041 vcs5            
RFC J1017+6116 1014+615 1013+615 icrf1           
RFC J1022-0443 1020-045 1020-044 vcs5            
RFC J1023-1034 1020-10A 1020-103 close     772.8 
RFC J1033+071B 1030+07B 1030+074 lens        1.7 
RFC J1041+523A 1038+52A 1038+52B close      33.5 
RFC J1041+523B 1038+52B 1038+52A close      33.5 
RFC J1043-135A 1040-13A 1040-136 close       0.2 
RFC J1043-3401 1041-33A 1041-337 close     268.8 
RFC J1057-1331 1054-13A 1054-132 close     685.8 
RFC J1101+7013 1058+70A 1058+705 close     301.8 
RFC J1103-0859 1101-08A 1101-087 close     605.4 
RFC J1112-2219 1109-22A 1109-220 close      88.8 
RFC J1111-4626 1109-46A 1109-461 close       0.0 
RFC J1115-1649 1112-16A 1112-162 close       0.0 
RFC J1114-3652 1112-365 1112-366 vcs4            
RFC J1116+291A 1113+29A 1113+295 close     156.0 
RFC J1125+0445 1123+05A 1123+050 close     116.4 
RFC J1127-0213 1124-01A 1124-019 close     695.4 
RFC J1130+381A 1127+38A 1127+38B lens        0.7 
RFC J1130+381B 1127+38B 1127+38A lens        0.7 
RFC J1134+2833 1131+28A 1131+288 close     166.8 
RFC J1145+695A 1142+70A 1142+702 close       0.2 
RFC J1145-0850 1143-08A 1143-085 close     214.8 
RFC J1154+122A 1151+12A 1152+126 close     348.6 
RFC J1155+193A 1152+19A 1152+19B lens        1.6 
RFC J1155+193B 1152+19B 1152+19A lens        1.6 
RFC J1155+5452 1152+55A 1152+551 close     115.8 
RFC J1156+312A 1153+31A 1153+317 close       0.9 
RFC J1208+0054 1205+011 1205+011 vcs5            
RFC J1209+433A 1206+43A 1206+43B lens       10.3 
RFC J1209+433B 1206+43B 1206+43C lens        5.5 
RFC J1209+433C 1206+43C 1206+43A lens        4.8 
RFC J1216+1710 1213+17A 1213+174 close     680.4 
RFC J1216-0601 1214-05A 1214-057 close     361.2 
RFC J1239+0443 1236+049 1236+049 vcs1            
RFC J1245+4345 1243+440 1243+440 obrs1           
RFC J1248-0630 1245-06A 1245-062 close      97.8 
RFC J1256-2143 1253-21A 1253-214 close      85.8 
RFC J1258+2821 1255+28A 1255+286 close       0.0 
RFC J1304-2412 1301-23A 1301-239 close     489.0 
RFC J1308+654A 1306+66A 1306+660 close       1.2 
RFC J1309+4047 1307+41A 1307+410 close     126.0 
RFC J1319-065A 1316-06A 1316-066 pair        0.2 
RFC J1318-1235 1316-12A NGC5077  close     760.8 
RFC J1325+651A 1323+65A 1323+65B pair        3.1 
RFC J1325+651B 1323+65B 1323+65A pair        3.1 
RFC J1328+1743 1326+17A 1326+179 close      81.0 
RFC J1335+4539 1333+45A 1333+459 close     445.8 
RFC J1338-062A 1335-06A 1335-06B pair        4.8 
RFC J1338-062B 1335-06B 1335-06A pair        4.8 
RFC J1342+602A 1340+60A 1340+60B pair        3.0 
RFC J1342+602B 1340+60B 1340+60A pair        3.0 
RFC J1344-3656 1341-36A 1341-366 close     283.2 
RFC J1401+151A 1359+15A 1359+15B lens        1.3 
RFC J1401+151B 1359+15B 1359+15C lens        0.5 
RFC J1401+151C 1359+15C 1359+15A lens        1.7 
RFC J1404-2535 1402-25A 1402-253 close     578.4 
RFC J1406-273A 1403-27A 1403-273 close       1.2 
RFC J1406-273B 1403-27B 1403-273 close       0.5 
RFC J1408-3006 1405-29A 1405-298 close     258.0 
RFC J1410-2207 1407-21A 1407-218 close     153.0 
RFC J1411-1937 1408-19A 1408-193 close     357.6 
RFC J1411-1934 1408-19B 1408-193 close     278.4 
RFC J1419+2525 1416+25A 1416+256 close      95.4 
RFC J1421+3119 1419+31A 1419+315 close     136.2 
RFC J1424+225A 1422+23A 1422+231 lens        0.5 
RFC J1424+225B 1422+23B 1422+231 lens        0.8 
RFC J1424+225C 1422+23C 1422+231 lens        1.3 
RFC J1433-2132 1430-21B 1430-213 close     209.4 
RFC J1433-2136 1430-21C 1430-213 close     318.6 
RFC J1435+3800 1432+38A 1432+383 close     401.4 
RFC J1437+351A 1435+35A 1435+355 close      54.1 
RFC J1440+160A 1438+16A 1438+162 close       0.0 
RFC J1450-0908 1447-08A 1447-089 close     873.6 
RFC J1452-1515 1449-15A 1449-150 close     493.8 
RFC J1459-1641 1456-16A 1456-164 close     250.2 
RFC J1503+6854 1503+69A 1503+691 close     129.0 
RFC J1506+081A 1504+08A 1504+084 close      78.6 
RFC J1509+1556 1507+16A 1507+161 close     114.6 
RFC J1511-0513 1509-05A 1509-050 close     111.0 
RFC J1514-1159 1511-11A 1511-118 close     219.0 
RFC J1518+1032 1516+10A 1516+107 close     525.6 
RFC J1520+384A 1518+38A 1518+389 close     138.6 
RFC J1523+2838 1521+28A 1521+288 close     144.0 
RFC J1522+7645 1524+76A 1524+769 close      59.0 
RFC J1537-3732 1533-37A 1533-373 close     220.8 
RFC J1541-1810 1538-18A 1538-180 close     304.8 
RFC J1542+1111 1539+11A 1539+113 close       0.0 
RFC J1557+372A 1555+37A 1555+37C lens        0.4 
RFC J1557+372C 1555+37C 1555+37A lens        0.4 
RFC J1559+255A 1557+26A 1557+260 close      28.1 
RFC J1601+431A 1600+43A 1600+43B lens        1.4 
RFC J1601+431B 1600+43B 1600+43A lens        1.4 
RFC J1605+1743 1602+17A 1602+178 close     608.4 
RFC J1618+0621 1616+06A 1616+064 close      80.4 
RFC J1621+540A 1620+54A 1620+541 close       0.0 
RFC J1628+024A 1625+02A 1625+029 close     257.4 
RFC J1628+2527 1626+25A 1626+256 close     142.2 
RFC J1631+0941 1628+09B 1628+09B close       0.0 
RFC J1632-003B 1630-00B 1630-004 close       1.5 
RFC J1635+3808 1633+38  1633+382 icrf1           
RFC J1637+1314 1634+13A 1634+133 close     208.8 
RFC J1643-0827 1641-08A 1641-083 close     135.6 
RFC J1645+4639 1644+46A 1644+467 close       0.0 
RFC J1650-294A 1647-29A 1647-296 close      85.2 
RFC J1648+7547 1650+75A 1650+758 close     108.0 
RFC J1658+3443 1656+348 1656+347 icrf1           
RFC J1705+5214 1704+52A 1704+523 close     291.0 
RFC J1711+301A 1709+30A 1709+303 close       0.4 
RFC J1715+2146 1713+21A 1713+218 close      59.5 
RFC J1715-0453 1713-04A 1713-048 close     438.6 
RFC J1716-0614 1713-06A 1713-061 close      64.8 
RFC J1734+0806 1731+08A 1731+081 close     429.6 
RFC J1740-1518 1737-15A 1737-152 close     231.0 
RFC J1741+5735 1740+57A 1740+576 close     268.8 
RFC J1747+4658 1746+470 1746+469 icrf1           
RFC J1750-1533 1747-15A 1747-155 close     102.6 
RFC J1753+275A 1751+27A 1751+278 close     115.8 
RFC J1757-2239 1754-22A 1754-226 close       0.0 
RFC J1801+1618 1759+16A 1759+163 close     248.4 
RFC J1802-2728 1759-27A 1759-274 close     395.4 
RFC J1812-064A 1810-06A 1810-068 close       1.9 
RFC J1814+0923 1811+09A 1811+093 close     165.0 
RFC J1818-1106 1815-11A 1815-111 close     153.0 
RFC J1826+5959 1825+59A 1825+599 close     165.0 
RFC J1833-210A 1830-21A 1830-21B lens        1.0 
RFC J1833-210B 1830-21B 1830-21A lens        1.0 
RFC J1833-210B 1830-21C 1830-21A lens        1.0 
RFC J1833-0713 1831-07A 1831-072 close     205.8 
RFC J1848-1327 1845-13A 1845-135 close     359.4 
RFC J1858-0048 1855-00A 1855-008 close     246.6 
RFC J1854+7351 1856+736 1856+737 icrf1           
RFC J1911+1614 1909+16A 1909+161 close     391.8 
RFC J1911-1501 1909-15A 1909-151 close     304.2 
RFC J1918+1944 1916+19A 1916+196 close     224.4 
RFC J1919+7434 1920+74A 1920+744 close      46.8 
RFC J1922+6741 1922+67A 1922+676 close      49.6 
RFC J1930+0910 1927+09A 1927+090 close     430.2 
RFC J1934+502A 1933+50A 1933+503 close       1.2 
RFC J1938+664A 1938+66A 1938+66B lens        1.1 
RFC J1938+664B 1938+66B 1938+66C lens        0.4 
RFC J1938+664C 1938+66C 1938+66A lens        0.9 
RFC J1950+5701 1949+56A 1949+569 close     381.6 
RFC J1958+3436 1956+34A 1956+342 close     872.4 
RFC J2004-134A 2001-13A 2001-13B lens        1.1 
RFC J2004-134B 2001-13B 2001-13A lens        1.1 
RFC J2004+1053 2002+10A 2002+107 close     109.2 
RFC J2014+233A 2012+23A 2012+23B pair       10.6 
RFC J2014+233B 2012+23B 2012+23A pair       10.6 
RFC J2015+6554 2014+65A 2014+657 close     513.6 
RFC J2019+112A 2016+11A 2016+11B lens        3.4 
RFC J2019+112B 2016+11B 2016+11C lens        2.0 
RFC J2019+112C 2016+11C 2016+11A lens        3.8 
RFC J2017+7440 2017+743 2017+745 icrf1           
RFC J2020+294A 2018+29A 2018+295 close       0.5 
RFC J2025+3343 2023+336 2023+335 icrf1           
RFC J2047-3715 2043-37A 2043-374 close      37.3 
RFC J2047+264A 2045+26A 2045+26C lens        0.8 
RFC J2047+264C 2045+26C 2045+26A lens        0.8 
RFC J2102-2435 2059-24A 2059-247 close     238.2 
RFC J2103+0346 2100+03B 2100+035 close     177.0 
RFC J2102+0342 2100+03D 2100+035 close     135.6 
RFC J2105-2111 2102-21A 2102-213 close     154.2 
RFC J2107-2525 2104-25B 2104-256 close     192.6 
RFC J2108-210A 2105-21A 2105-212 close       0.1 
RFC J2111+1742 2108+17A 2108+174 close     189.6 
RFC J2112-131B 2110-13B 2110-134 close       1.5 
RFC J2116+022B 2114+02B 2114+022 close       0.4 
RFC J2116+022D 2114+02D 2114+022 close       2.6 
RFC J2121+1032 2118+10A 2118+103 close     392.4 
RFC J2123+2659 2121+26A 2121+267 close     144.0 
RFC J2127+492A 2125+49A 2125+491 close     135.6 
RFC J2126+6423 2125+64A 2124+641 close     346.8 
RFC J2129-0925 2127-09A 2127-096 close     333.0 
RFC J2129-0926 2127-09B 2127-096 close     390.6 
RFC J2136+0041 2134+00  2134+004 icrf1           
RFC J2144+1904 2142+18A 2142+188 close      35.2 
RFC J2150-1859 2147-19B 2147-192 close     405.6 
RFC J2150+1433 2148+14A 2148+143 close     102.6 
RFC J2152-1207 2149-12A 2149-123 close     198.6 
RFC J2151-3027 2149-306 2149-307 icrf1           
RFC J2157+662A 2155+66A 2155+66B close       1.9 
RFC J2157+662B 2155+66B 2155+66A close       1.9 
RFC J2209-233A 2206-23A 2206-237 close       0.2 
RFC J2211+3855 2209+38A 2209+386 close      43.0 
RFC J2215+063A 2212+06A 2213+063 close     463.8 
RFC J2222-1604 2220-16A 2220-163 close     760.8 
RFC J2227+0034 2225+00A 2225+003 close     243.6 
RFC J2227+5012 2225+49A 2225+499 close     196.2 
RFC J2227-3033 2225-30A 2225-308 close      69.0 
RFC J2242+0053 2239+00A 2239+006 close     116.4 
RFC J2255-0844 2252-089 2252-090 icrf1           
RFC J2259+3139 2257+31A 2257+313 close     408.6 
RFC J2308+0947 2305+09A 2305+095 close     268.8 
RFC J2309-363A 2306-36A 2306-368 close      28.0 
RFC J2312+0902 2310+08A 2310+087 close     183.6 
RFC J2316+3801 2314+37A 2314+377 close     229.8 
RFC J2319+282A 2317+28A 2317+282 close       0.3 
RFC J2329-2113 2327-21A 2327-215 close     240.0 
RFC J2340-284A 2338-29A 2338-290 close     117.0 
RFC J2346+0930 2344+09A 2344+092 close     431.4 
RFC J0432+4138 3C119    0429+415 vcs1            
RFC J0433+0521 3C120    0430+052 icrf1           
RFC J0521+1638 3C138    0518+165 icrf1           
RFC J0542+4951 3C147    0538+498 icrf1           
RFC J0645+2121 3C166    0642+214 icrf1           
RFC J1042+1203 3C245    1040+123 icrf1           
RFC J1229+0203 3C273B   1226+023 icrf1           
RFC J1230+1223 3C274    1228+126 icrf1           
RFC J1256-0547 3C279    1253-055 icrf1           
RFC J1331+3030 3C286    1328+307 icrf1           
RFC J1459+7140 3C309.1  1458+718 icrf1           
RFC J1634+6245 3C343    1634+628 historic        
RFC J1638+6234 3C343.1  1637+626 vips            
RFC J1642+3948 3C345    1641+399 icrf1           
RFC J1806+6949 3C371    1807+698 icrf1           
RFC J1829+4844 3C380    1828+487 vcs4            
RFC J1842+7946 3C390.3  1845+797 icrf1           
RFC J1902+3159 3C395    1901+319 icrf1           
RFC J2038+5119 3C418    2037+511 icrf1           
RFC J2225-0457 3C446    2223-052 icrf1           
RFC J2253+1608 3C454.3  2251+158 icrf1           
RFC J0137+3309 3C48     0134+329 icrf1           
RFC J0319+4130 3C84     0316+413 icrf1           
RFC J0022+0014 4C+00.02 0019-000 vcs1            
RFC J0927+3902 4C39.25  0923+392 icrf1           
RFC J0957+5522 4C55.17  0954+556 icrf1           
RFC J0228+6721 4C67.05  0224+671 icrf1           
RFC J1325-4301 CEN-A    1322-427 icrf1           
RFC J2050+3127 CL4      2048+312 icrf1           
RFC J2232+1143 CTA102   2230+114 icrf1           
RFC J0318+1628 CTA21    0316+162 vcs1            
RFC J0339-0146 CTA26    0336-019 icrf1           
RFC J1609+2641 CTD93    1607+268 vips            
RFC J1959+4044 CYGNUS-A 1957+405 icrf1           
RFC J1653+3945 DA426    1652+398 icrf1           
RFC J1500-0831 HD132742 1458-083 historic        
RFC J0336+0035 HR1099   0334+004 historic        
RFC J0010+1058 IIIZW2   0007+106 icrf1           
RFC J1833+0115 LANA     1830+012 vcs4            
RFC J0240+6113 LSI61303 0236+610 historic        
RFC J1239-1137 M104     1237-113 icrf1           
RFC J0955+6903 M81      0951+693 icrf1           
RFC J1225+1253 M84      1222+131 icrf1           
RFC J0615+7102 MRK003   0609+710 historic        
RFC J1136+7009 MRK180   1133+704 icrf1           
RFC J0047-2517 NGC0253  0045-255 historic        
RFC J0048+3157 NGC0262  0046+316 icrf1           
RFC J0057+3021 NGC0315  0055+300 icrf1           
RFC J0241-0815 NGC1052  0238-084 icrf1           
RFC J0308+0406 NGC1218  0305+039 icrf1           
RFC J0758+3747 NGC2484  0755+379 vcs2            
RFC J1145+1936 NGC3862  1142+198 icrf1           
RFC J1148+5924 NGC3894  1146+596 icrf1           
RFC J1219+0549 NGC4261  1216+061 icrf1           
RFC J1220+2916 NGC4278  1217+295 icrf1           
RFC J1319-1239 NGC5077  1316-123 vcs4            
RFC J1324+3622 NGC5141  1322+366 historic        
RFC J1428+2724 NGC5635  1426+276 historic        
RFC J1432+3618 NGC5675  1430+365 icrf1           
RFC J1603+1711 NGC6034  1601+173 icrf1           
RFC J1632+8232 NGC6251  1637+826 icrf1           
RFC J1744+5542 NGC6454  1744+557 icrf1           
RFC J1755+1820 NGC6500  1753+183 icrf1           
RFC J2338+2701 NGC7720  2335+267 historic        
RFC J0336+3218 NRAO140  0333+321 icrf1           
RFC J0359+5057 NRAO150  0355+508 icrf1           
RFC J0442-0017 NRAO190  0440-003 icrf1           
RFC J1640+3946 NRAO512  1638+398 icrf1           
RFC J1733-1304 NRAO530  1730-130 icrf1           
RFC J0026+3508 OB338    0024+348 vcs1            
RFC J0854+2006 OJ287    0851+202 icrf1           
RFC J0956+2515 OK290    0953+254 icrf1           
RFC J1317+3425 OP326    1315+346 icrf1           
RFC J1445+0958 OQ172    1442+101 icrf1           
RFC J1407+2827 OQ208    1404+286 icrf1           
RFC J2011-0644 OW-015   2008-068 icrf1           
RFC J1745-2900 SGR-A    1742-289 historic        
RFC J1614+3351 SIGCRB   1612+339 historic        
RFC J0955+6901 SN1993J  0951+692 icrf1           
RFC J1427+2632 TON202   1425+267 historic        
RFC J0223+4259 UG01841  0220+427 historic        
RFC J0737+5941 UG03927  0733+597 icrf1           
RFC J0327+0233 UGC02748 0325+023 historic        
RFC J0326+2842 UXARI    0323+285 historic        
RFC J0833-4441 VELA-G   0831-445 icrf1           
RFC J2202+4216 VR422201 2200+420 icrf1           


==> anc/datafile16.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Pairs of RFC sources within 1 arcminute
================================================================================
Byte-by-byte Description of file: datafile16.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label  Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---    Name1  RFC designator of the first source in the pair
  16- 29 A14    ---    Name2  RFC designator of the second source in the pair
  31- 34 F4.1   arcsec Sep    Arc distance between the sources in the pair
--------------------------------------------------------------------------------
RFC J0031+5401 RFC J0031+540A  0.1 
RFC J0134-093A RFC J0134-093C  0.1 
RFC J0403+702A RFC J0403+7026  0.1 
RFC J0904+5938 RFC J0904+593A  0.1 
RFC J2108-2101 RFC J2108-210A  0.1 
RFC J0023+273A RFC J0023+2734  0.2 
RFC J0131+435A RFC J0131+4358  0.2 
RFC J0132+521A RFC J0132+5211  0.2 
RFC J0134-093B RFC J0134-093A  0.2 
RFC J0134-093B RFC J0134-093C  0.2 
RFC J0241+612A RFC J0241+6126  0.2 
RFC J0453+1001 RFC J0453+100A  0.2 
RFC J0716+470A RFC J0716+470B  0.2 
RFC J0735+234A RFC J0735+2341  0.2 
RFC J0855-071A RFC J0855-0715  0.2 
RFC J1043-135A RFC J1043-1353  0.2 
RFC J1145+6958 RFC J1145+695A  0.2 
RFC J1319-065A RFC J1319-0656  0.2 
RFC J2209-233A RFC J2209-2331  0.2 
RFC J0132-0652 RFC J0132-065A  0.3 
RFC J0134-093C RFC J0134-093E  0.3 
RFC J0221+355A RFC J0221+355B  0.3 
RFC J0543+8118 RFC J0543+811A  0.3 
RFC J0952+2828 RFC J0952+282A  0.3 
RFC J2319+282A RFC J2319+2828  0.3 
RFC J0134-093A RFC J0134-093E  0.4 
RFC J0414+053A RFC J0414+053B  0.4 
RFC J1557+372C RFC J1557+372A  0.4 
RFC J1711+3019 RFC J1711+301A  0.4 
RFC J1938+664C RFC J1938+664B  0.4 
RFC J2116+0225 RFC J2116+022B  0.4 
RFC J0134-093B RFC J0134-093E  0.5 
RFC J0749+225A RFC J0749+225B  0.5 
RFC J1401+151B RFC J1401+151C  0.5 
RFC J1406-2736 RFC J1406-273B  0.5 
RFC J1424+225B RFC J1424+225A  0.5 
RFC J2020+2942 RFC J2020+294A  0.5 
RFC J0134-093C RFC J0134-093D  0.6 
RFC J0134-093A RFC J0134-093D  0.7 
RFC J0134-093B RFC J0134-093D  0.7 
RFC J0134-093E RFC J0134-093D  0.7 
RFC J1130+381A RFC J1130+381B  0.7 
RFC J1424+225C RFC J1424+225B  0.8 
RFC J2047+264C RFC J2047+264A  0.8 
RFC J0157-104A RFC J0157-1043  0.9 
RFC J0635+515A RFC J0635+5157  0.9 
RFC J1156+3128 RFC J1156+312A  0.9 
RFC J1938+664C RFC J1938+664A  0.9 
RFC J1833-210B RFC J1833-210A  1.0 
RFC J1938+664B RFC J1938+664A  1.1 
RFC J2004-134B RFC J2004-134A  1.1 
RFC J1308+654A RFC J1308+6544  1.2 
RFC J1406-273A RFC J1406-2736  1.2 
RFC J1406-273A RFC J1406-273B  1.2 
RFC J1934+5025 RFC J1934+502A  1.2 
RFC J1401+151B RFC J1401+151A  1.3 
RFC J1424+225C RFC J1424+225A  1.3 
RFC J1601+431A RFC J1601+431B  1.4 
RFC J1632-0033 RFC J1632-003B  1.5 
RFC J2112-131B RFC J2112-1312  1.5 
RFC J1155+193A RFC J1155+193B  1.6 
RFC J0417+332A RFC J0417+3324  1.7 
RFC J1033+071A RFC J1033+071B  1.7 
RFC J1401+151C RFC J1401+151A  1.7 
RFC J1812-0648 RFC J1812-064A  1.8 
RFC J2157+662A RFC J2157+662B  1.9 
RFC J2019+112B RFC J2019+112C  2.0 
RFC J2116+022B RFC J2116+022D  2.3 
RFC J0813+4813 RFC J0813+481B  2.4 
RFC J0157+315B RFC J0157+315A  2.6 
RFC J2116+0225 RFC J2116+022D  2.6 
RFC J1342+602A RFC J1342+602B  3.0 
RFC J1325+651A RFC J1325+651B  3.1 
RFC J0813+481C RFC J0813+4813  3.4 
RFC J2019+112B RFC J2019+112A  3.4 
RFC J2019+112C RFC J2019+112A  3.8 
RFC J0535-052E RFC J0535-0523  4.4 
RFC J1209+433A RFC J1209+433C  4.8 
RFC J1338-062B RFC J1338-062A  4.8 
RFC J0207+795A RFC J0207+7956  5.4 
RFC J1209+433C RFC J1209+433B  5.5 
RFC J0813+481C RFC J0813+481B  5.9 
RFC J1001+555A RFC J1001+555B  6.1 
RFC J1209+433A RFC J1209+433B 10.3 
RFC J2014+233A RFC J2014+233B 10.6 
RFC J0627-055B RFC J0627-0553 15.7 
RFC J0257+0601 RFC J0257+060A 16.2 
RFC J0635-262B RFC J0635-262A 25.6 
RFC J2309-3632 RFC J2309-363A 28.0 
RFC J1559+255A RFC J1559+2556 28.1 
RFC J1041+523A RFC J1041+523B 33.5 
RFC J2144+1905 RFC J2144+1904 35.2 
RFC J1542+1110 RFC J1542+1111 36.1 
RFC J2047-3715 RFC J2047-3716 37.3 
RFC J2211+3855 RFC J2211+385A 43.0 
RFC J1919+7433 RFC J1919+7434 46.8 
RFC J0413-1619 RFC J0413-1618 47.2 
RFC J1922+6741 RFC J1922+6742 49.6 
RFC J0017+6751 RFC J0017+6750 52.0 
RFC J1152+2312 RFC J1152+2313 52.3 
RFC J0013-3226 RFC J0013-3227 53.6 
RFC J1437+351A RFC J1437+3519 54.1 
RFC J1522+7645 RFC J1523+7645 59.0 
RFC J1715+2146 RFC J1715+2145 59.4 


==> anc/datafile17.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Table of the names and dates of astrometic experiments
================================================================================
Byte-by-byte Description of file: datafile17.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---   ExpName  Experiment name
  12- 19 A8     ---   ExpCode  Experiment code
  21- 25 A5     ---   Archive  Data archive
--------------------------------------------------------------------------------
19940708_p br005    NRAO  
19940812_p bb023a   NRAO  
19941203_p 94tc01   NRAO  
19941228_p bw008    NRAO  
19950412_p br025    NRAO  
19950419_p bb023b   NRAO  
19950531_p wap951   NRAO  
19950607_p rdg951   NRAO  
19950625_p bb041b   NRAO  
19950628_p wap952   NRAO  
19950710_p wap953   NRAO  
19950715_p bb023c   NRAO  
19950719_p bw008c   NRAO  
19950724_p rdgtr3   NRAO  
19950830_p wap954   NRAO  
19950918_p wap955   NRAO  
19951002_p rdg953   NRAO  
19951012_p bf012    NRAO  
19951107_p wap956   NRAO  
19951207_p rdg954   NRAO  
19960102_p bb023d   NRAO  
19960209_p bw025a   NRAO  
19960216_p bb041d   NRAO  
19960311_p rdwap    NRAO  
19960313_p bb023e   NRAO  
19960320_p rdg961   NRAO  
19960423_p be10a    NRAO  
19960502_p be10b    NRAO  
19960515_p bb023f   NRAO  
19960605_p bh019    NRAO  
19960607_p bb023g   NRAO  
19960614_p rdg962   NRAO  
19960620_p be10c    NRAO  
19960711_p wap962   NRAO  
19960810_p bb023h   NRAO  
19960826_p wap963   NRAO  
19960828_p rdg963   NRAO  
19960928_p bw025b   NRAO  
19961030_p rdg964   NRAO  
19961107_p rdv961   NRAO  
19961108_p rdv962   NRAO  
19961111_p rdv963   NRAO  
19961113_p rdv964   NRAO  
19961114_p rdv965   NRAO  
19961115_p rdv966   NRAO  
19961125_p rdwps9   NRAO  
19961204_p rdgeo9   NRAO  
19961219_p bu007    NRAO  
19970110_p bf025a   NRAO  
19970111_p bf025b   NRAO  
19970130_p rdv01    NRAO  
19970331_p rdv02    NRAO  
19970406_p bg069    NRAO  
19970507_p bb023l   NRAO  
19970519_p rdv03    NRAO  
19970702_p bb023m   NRAO  
19970724_p rdv04    NRAO  
19970827_p bb023n   NRAO  
19970908_p rdv05    NRAO  
19971217_p rdv06    NRAO  
19980209_p rdv07    NRAO  
19980415_p rdv08    NRAO  
19980624_p rdv09    NRAO  
19980810_p rdv10    NRAO  
19981001_p rdv11    NRAO  
19981003_p bg081    NRAO  
19981221_p rdv12    NRAO  
19990308_p rdv13    NRAO  
19990415_p rdv14    NRAO  
19990510_p rdv15    NRAO  
19990621_p rdv16    NRAO  
19990802_p rdv17    NRAO  
19991121_p bb119a   NRAO  
19991123_p bb119b   NRAO  
19991126_p bb119c   NRAO  
19991220_p rdv18    NRAO  
20000122_p bg094    NRAO  
20000131_p rdv19    NRAO  
20000313_p rdv20    NRAO  
20000522_p rdv21    NRAO  
20000531_p ec013    EVN   
20000706_p rdv22    NRAO  
20001023_p rdv23    NRAO  
20001204_p rdv24    NRAO  
20010129_p rdv25    NRAO  
20010312_p rdv26    NRAO  
20010409_p rdv27    NRAO  
20010509_p rdv28    NRAO  
20010705_p rdv29    NRAO  
20011029_p rdv30    NRAO  
20020116_p rdv31    NRAO  
20020131_p bf071a   NRAO  
20020306_p rdv32    NRAO  
20020506_p ec017a   EVN   
20020508_p rdv33    NRAO  
20020514_p bf071b   NRAO  
20020515_p br079a   NRAO  
20020724_p rdv34    NRAO  
20020825_p br079b   NRAO  
20020925_p rdv35    NRAO  
20021211_p rdv36    NRAO  
20021226_p br079c   NRAO  
20030312_p rdv37    NRAO  
20030507_p rdv38    NRAO  
20030522_p bl115a   NRAO  
20030618_p rdv39    NRAO  
20030709_p rdv40    NRAO  
20030913_p bl115b   NRAO  
20030917_p rdv41    NRAO  
20031017_p ec017c   EVN   
20031217_p rdv42    NRAO  
20040206_p bb177    NRAO  
20040215_p bl115c   NRAO  
20040303_p rdv43    NRAO  
20040430_p bp110a   NRAO  
20040505_p rdv44    NRAO  
20040508_p bp110b   NRAO  
20040527_p bp110c   NRAO  
20040714_p rdv45    NRAO  
20040825_p rdv46    NRAO  
20041006_p rdv47    NRAO  
20041201_p rdv48    NRAO  
20041214_p bl122a   NRAO  
20050209_p rdv49    NRAO  
20050427_p rdv50    NRAO  
20050512_p bp118a   NRAO  
20050601_p bp118b   NRAO  
20050616_p bc151a   NRAO  
20050617_c bg158d   NRAO  
20050620_p bc151b   NRAO  
20050626_p bc151c   NRAO  
20050629_p rdv51    NRAO  
20050630_p bp118c   NRAO  
20050708_p bk124a   NRAO  
20050709_p bk124b   NRAO  
20050720_p bk124c   NRAO  
20050804_p bc151d   NRAO  
20050824_p rdv52    NRAO  
20050826_p bl122b   NRAO  
20050928_p rdv53    NRAO  
20051214_p rdv54    NRAO  
20060103_p bt085l   NRAO  
20060127_p bt085a   NRAO  
20060128_p bt085b   NRAO  
20060201_p rdv55    NRAO  
20060209_p bt085c   NRAO  
20060214_p npcsa    NRAO  
20060216_p npcsb    NRAO  
20060223_p npcsc    NRAO  
20060403_p bt085f   NRAO  
20060414_p bt085g   NRAO  
20060425_p rdv56    NRAO  
20060501_p bt085h   NRAO  
20060514_p bt085i   NRAO  
20060527_p bt085m   NRAO  
20060531_p bt085j   NRAO  
20060604_p bp125a   NRAO  
20060611_p bp125b   NRAO  
20060619_p bt085k   NRAO  
20060629_p bf90     NRAO  
20060709_p bl122c   NRAO  
20060711_p rdv57    NRAO  
20060717_p bt085n   NRAO  
20060803_p bt085p   NRAO  
20060805_p bt085q   NRAO  
20060807_p bt085r   NRAO  
20060812_p bt085s   NRAO  
20060830_p rdv58    NRAO  
20060913_p rdv59    NRAO  
20061020_p bp125c   NRAO  
20061106_p bm252a   NRAO  
20061108_p bp138    NRAO  
20061113_p bm252b   NRAO  
20061206_p rdv60    NRAO  
20061218_p bp133a   NRAO  
20070111_p bp133b   NRAO  
20070124_p rdv61    NRAO  
20070130_v gaps-v1  VERA  
20070321_v gaps-v2  VERA  
20070327_p rdv62    NRAO  
20070330_p bl122d   NRAO  
20070624_r v230r    ATNF  
20070626_p rdv63    NRAO  
20070710_p rdv64    NRAO  
20070801_p rdv65    NRAO  
20071205_p rdv66    NRAO  
20080123_p rdv67    NRAO  
20080205_r v254br   ATNF  
20080307_p gc030    NRAO  
20080402_p rdv68    NRAO  
20080514_p rdv69    NRAO  
20080709_p rdv70    NRAO  
20080710_p bl151a   NRAO  
20080810_r v271ar   ATNF  
20080903_p rdv71    NRAO  
20081128_r v271br   ATNF  
20081217_p rdv72    NRAO  
20081218_p bl151b   NRAO  
20090121_p rdv73    NRAO  
20090421_p rdv74    NRAO  
20090513_p rdv75    NRAO  
20090704_r v271cr   ATNF  
20090729_p rdv76    NRAO  
20091007_s rds77    NRAO  
20091027_p ep066    EVN   
20091116_p br145a1  NRAO  
20091122_s s2078a   NRAO  
20091202_p rdv78    NRAO  
20091212_r v271dr   ATNF  
20091213_p s2078b   NRAO  
20100104_p s2078c   NRAO  
20100107_p br145a2  NRAO  
20100113_p br145aj  NRAO  
20100115_p br145a4  NRAO  
20100119_p br145ad  NRAO  
20100122_p br145ag  NRAO  
20100124_p br145a5  NRAO  
20100126_p br145af  NRAO  
20100130_p br145a3  NRAO  
20100206_p bm317    NRAO  
20100209_p br145aq  NRAO  
20100210_p br145a6  NRAO  
20100213_p br145a7  NRAO  
20100218_p br145aa  NRAO  
20100219_p br145a8  NRAO  
20100220_p br145a9  NRAO  
20100224_p br145ah  NRAO  
20100303_p br145ac  NRAO  
20100308_p br145ae  NRAO  
20100311_r v271er   ATNF  
20100320_p br145ai  NRAO  
20100323_p gc034a   NRAO  
20100329_p br145am  NRAO  
20100415_p br145an  NRAO  
20100427_p br145ao  NRAO  
20100512_p br145ap  NRAO  
20100521_p br145ar  NRAO  
20100531_p br145ab  NRAO  
20100602_p br145ak  NRAO  
20100607_p br145at  NRAO  
20100608_p br145al  NRAO  
20100610_p br145au  NRAO  
20100613_p br145as  NRAO  
20100614_p br145av  NRAO  
20100623_p rdv79    NRAO  
20100630_p bt110a   NRAO  
20100703_p bt110b   NRAO  
20100711_p bt110c   NRAO  
20100715_p bc191a   NRAO  
20100721_p bc191b   NRAO  
20100725_p v271f    ATNF  
20100730_p bt110d   NRAO  
20100803_p bc191c   NRAO  
20100804_p rdv80    NRAO  
20100810_p bc191d   NRAO  
20100811_p bc191e   NRAO  
20100811_q bc191f   NRAO  
20100820_p bc191g   NRAO  
20100820_q br145ax  NRAO  
20100821_p bc191h   NRAO  
20100825_p br145ay  NRAO  
20100829_p bc191i   NRAO  
20100829_q br145az  NRAO  
20100907_p bc191j   NRAO  
20100911_p bc191k   NRAO  
20100914_p bc191l   NRAO  
20100914_s rdv81    NRAO  
20100916_p bc191m   NRAO  
20101013_p rdv82    NRAO  
20101023_p bc191n   NRAO  
20101029_p v271g    ATNF  
20101108_p gc034b   NRAO  
20101110_p gc034c   NRAO  
20101111_p gc034d   NRAO  
20101117_p rdv83    NRAO  
20101205_p s3111a   NRAO  
20101207_p rdv84    NRAO  
20101211_p bc191o   NRAO  
20101212_p bc191p   NRAO  
20101219_p bc191q   NRAO  
20101221_p bc191r   NRAO  
20101226_p s3111b   NRAO  
20110109_p s3111c   NRAO  
20110113_p bc196a   NRAO  
20110114_p bl166a   NRAO  
20110115_p bc196b   NRAO  
20110120_p bc196c   NRAO  
20110121_p bc196d   NRAO  
20110201_p bc196e   NRAO  
20110205_p bl166b   NRAO  
20110207_p bc196f   NRAO  
20110216_p bc196g   NRAO  
20110219_p bc196h   NRAO  
20110223_p rdv85    NRAO  
20110227_p bc196i   NRAO  
20110312_p bc196j   NRAO  
20110314_p bc196k   NRAO  
20110315_p gc034e   NRAO  
20110316_p gc034f   NRAO  
20110324_p bc196l   NRAO  
20110402_p v271h    ATNF  
20110405_p rdv86    NRAO  
20110419_p bc196m   NRAO  
20110426_p bc196n   NRAO  
20110513_p bc196o   NRAO  
20110515_p bc196p   NRAO  
20110516_p bc196q   NRAO  
20110530_p bc196r   NRAO  
20110603_p bc196s   NRAO  
20110607_p bc196t   NRAO  
20110614_p bc196u   NRAO  
20110619_p bc196v   NRAO  
20110622_p bc196w   NRAO  
20110628_q rdv87    NRAO  
20110723_p v271i    ATNF  
20110724_p bc196x   NRAO  
20110727_p bc196y   NRAO  
20110802_p bc196z   NRAO  
20110802_q rdv88    NRAO  
20110806_p bc196za  NRAO  
20110814_p bc196zb  NRAO  
20110817_p bc196zc  NRAO  
20110830_p bc196zd  NRAO  
20110901_p bc196ze  NRAO  
20110907_p bc196zf  NRAO  
20110910_p bc196zg  NRAO  
20111012_p bc196zh  NRAO  
20111012_q rdv89    NRAO  
20111015_p bc196zi  NRAO  
20111026_p bc196zj  NRAO  
20111111_p v271j    ATNF  
20111112_p v441a    ATNF  
20111201_p bc196zk  NRAO  
20111207_p bc196zl  NRAO  
20111211_p bc196zm  NRAO  
20111219_p bc196zn  NRAO  
20111220_q rdv90    NRAO  
20120108_p bc196zo  NRAO  
20120109_p bc196zp  NRAO  
20120112_p bc196zq  NRAO  
20120113_p bc196zr  NRAO  
20120123_p bc196zs  NRAO  
20120202_p bc201aa  NRAO  
20120203_p bc201ab  NRAO  
20120208_p bc201ac  NRAO  
20120208_q rdv91    NRAO  
20120210_p bc201ad  NRAO  
20120213_p bc201ae  NRAO  
20120213_q bc201af  NRAO  
20120214_p bc201ag  NRAO  
20120220_p bc201ah  NRAO  
20120220_q bc201ai  NRAO  
20120221_p bc201aj  NRAO  
20120225_p bc201ak  NRAO  
20120229_p bc201al  NRAO  
20120307_p bc201am  NRAO  
20120309_p bc201an  NRAO  
20120311_p bc201ao  NRAO  
20120313_p bc201ap  NRAO  
20120314_p bc201aq  NRAO  
20120315_p bc201ar  NRAO  
20120317_p bc201as  NRAO  
20120326_p bc201au  NRAO  
20120327_p bc201av  NRAO  
20120402_p bc201aw  NRAO  
20120405_p bc201ax  NRAO  
20120409_p bc201ay  NRAO  
20120410_p bc201az  NRAO  
20120418_p rdv92    NRAO  
20120422_p bc201a0  NRAO  
20120428_p v271k    ATNF  
20120501_p bc201a1  NRAO  
20120506_p bc201a2  NRAO  
20120513_p bc201a3  NRAO  
20120527_p gb073    NRAO  
20120602_p bc201a4  NRAO  
20120605_p bc201a5  NRAO  
20120627_p rdv93    NRAO  
20120807_p br149ab  NRAO  
20120818_p br149aj  NRAO  
20120820_p br149ah  NRAO  
20120820_q br149ai  NRAO  
20120821_p br149ag  NRAO  
20120822_p rdv94    NRAO  
20120911_p br149ak  NRAO  
20120916_p br149al  NRAO  
20120916_q br149an  NRAO  
20120917_p br149am  NRAO  
20120917_q br149ao  NRAO  
20120921_q br149aq  NRAO  
20121001_q br149ap  NRAO  
20121003_p rdv95    NRAO  
20121205_p rdv96    NRAO  
20130109_p rdv97    NRAO  
20130208_p bp171a0  NRAO  
20130209_p bp171a1  NRAO  
20130212_p bp171a2  NRAO  
20130222_p bp171a3  NRAO  
20130304_p bp171a4  NRAO  
20130315_p v271l    ATNF  
20130326_p bp171a5  NRAO  
20130408_p bp171a6  NRAO  
20130409_p bp171a7  NRAO  
20130410_p rdv98    NRAO  
20130420_p bp171a8  NRAO  
20130421_p bp171a9  NRAO  
20130422_p bp171aa  NRAO  
20130428_p bp171ab  NRAO  
20130429_p bp171ac  NRAO  
20130507_p s4195a   NRAO  
20130518_p s4195b   NRAO  
20130608_p bp171ad  NRAO  
20130615_p v271m    ATNF  
20130619_p rdv99    NRAO  
20130622_p s4195c   NRAO  
20130708_p bp171ae  NRAO  
20130717_p bp171af  NRAO  
20130721_p bc204    NRAO  
20130724_p rv100    NRAO  
20130801_p bp171ag  NRAO  
20130804_p br149z8  NRAO  
20130806_p s5272a   NRAO  
20130904_k n13jl01a VERA  
20130906_k n13jl01b VERA  
20130911_p rv101    NRAO  
20131019_p s5272b   NRAO  
20131026_p bp175a0  NRAO  
20131102_p bp175a1  NRAO  
20131106_p bp175a2  NRAO  
20131108_p bp175a3  NRAO  
20131117_p bp175a4  NRAO  
20131130_p bp175a5  NRAO  
20131201_p bp175a7  NRAO  
20131201_q bp175a6  NRAO  
20131202_p s5272c   NRAO  
20131205_p s5272d   NRAO  
20131206_s bc204a   NRAO  
20131210_p bp175a8  NRAO  
20131211_p rv102    NRAO  
20131226_p bp175a9  NRAO  
20140104_p bg219a   NRAO  
20140107_p bp177a   NRAO  
20140127_p bp177b   NRAO  
20140128_p bp177c   NRAO  
20140129_p bp177d   NRAO  
20140130_p bp177e   NRAO  
20140203_p bp177f   NRAO  
20140207_p bp177g   NRAO  
20140212_p rv103    NRAO  
20140217_p bp177h   NRAO  
20140218_p bp177i   NRAO  
20140223_p bp177j   NRAO  
20140401_p rv104    NRAO  
20140412_k s14tj05a KVN   
20140531_p bg219b   NRAO  
20140603_p v493a    ATNF  
20140609_p bg219d   NRAO  
20140625_p rv105    NRAO  
20140805_p bg219c   NRAO  
20140809_p bg219e   NRAO  
20140903_p rv106    NRAO  
20141014_p rv107    NRAO  
20141203_p rv108    NRAO  
20141207_k s14jl01a KVN   
20141209_k s14jl01b KVN   
20141217_k s14jl01c KVN   
20141220_p bg219f   NRAO  
20141224_k s14jl01d KVN   
20150122_p bg219g   NRAO  
20150123_p bg219h   NRAO  
20150128_p rv109    NRAO  
20150213_p veps01   CVN   
20150214_p veps02   CVN   
20150216_p bs241b   NRAO  
20150217_p bs241a   NRAO  
20150224_p bs241d   NRAO  
20150317_p bg219i   NRAO  
20150325_p rv110    NRAO  
20150407_p v271n    ATNF  
20150415_p bs241e   NRAO  
20150422_p rv111    NRAO  
20150423_p veps03   CVN   
20150424_p veps04   CVN   
20150611_p bs241c   NRAO  
20150612_p bs241f   NRAO  
20150701_p bs241g   NRAO  
20150715_p rv112    NRAO  
20150721_p bj083a   NRAO  
20150807_p bp192a0  NRAO  
20150810_p veps05   CVN   
20150818_p bp192a1  NRAO  
20150819_n veps06n  CVN   
20150819_s veps06s  CVN   
20150823_p bp192a2  NRAO  
20150824_p bp192a3  NRAO  
20150827_p bp192a4  NRAO  
20150831_p bp192a5  NRAO  
20150901_p bp192a6  NRAO  
20150905_p bp192a7  NRAO  
20150909_p rv113    NRAO  
20150915_p bp192a8  NRAO  
20150920_p bp192a9  NRAO  
20150928_p bp192b0  NRAO  
20150929_p bp192b1  NRAO  
20150929_q v271o    ATNF  
20151006_p bp192b2  NRAO  
20151007_p bp192b3  NRAO  
20151012_p bp192b4  NRAO  
20151013_p bp192b5  NRAO  
20151016_p bp192b6  NRAO  
20151019_p bp192b7  NRAO  
20151025_p bp192b8  NRAO  
20151028_p bp192b9  NRAO  
20151030_p bp192c0  NRAO  
20151109_p bp192c1  NRAO  
20151110_p bp192c2  NRAO  
20151116_p bp192c3  NRAO  
20151117_p bp192c4  NRAO  
20151118_p bp192c5  NRAO  
20151118_s v493b    ATNF  
20151201_p bp192c6  NRAO  
20151202_p rv114    NRAO  
20151208_p bp192c7  NRAO  
20151211_p bp192c8  NRAO  
20151212_p bp192c9  NRAO  
20151215_p bj083a1  NRAO  
20151223_p bp192d0  NRAO  
20151227_p bp192d1  NRAO  
20151230_p bp192d2  NRAO  
20160103_p bp192d3  NRAO  
20160104_p bp192d4  NRAO  
20160105_p bp192d5  NRAO  
20160107_p bp192d6  NRAO  
20160108_p bp192d7  NRAO  
20160109_p bp192d8  NRAO  
20160110_p bp192d9  NRAO  
20160119_p rv115    NRAO  
20160120_p bp192e0  NRAO  
20160124_p bp192e1  NRAO  
20160128_p bj083b   NRAO  
20160129_p bp192e2  NRAO  
20160209_p rv116    NRAO  
20160217_p bp192e3  NRAO  
20160302_p veps07   CVN   
20160311_p veps08   CVN   
20160322_p bs250c   NRAO  
20160328_p bs250b   NRAO  
20160418_p bp192e4  NRAO  
20160419_p bp192e5  NRAO  
20160419_s rv117    NRAO  
20160425_p bs250a   NRAO  
20160426_p bp192e6  NRAO  
20160502_p bp192e7  NRAO  
20160505_p bp192e8  NRAO  
20160507_p bp192f0  NRAO  
20160509_p bp192e9  NRAO  
20160513_p veps09   CVN   
20160514_p veps10   CVN   
20160515_p bp192f1  NRAO  
20160516_p bp192f2  NRAO  
20160518_p bp192f3  NRAO  
20160519_p bs250d   NRAO  
20160519_q bp192f4  NRAO  
20160524_p bp192f5  NRAO  
20160527_p bp192f6  NRAO  
20160528_p bp192f7  NRAO  
20160529_p bp192f8  NRAO  
20160530_p bp192f9  NRAO  
20160531_p bp192g0  NRAO  
20160605_p bp192g1  NRAO  
20160606_p bj083c   NRAO  
20160611_p bp192g2  NRAO  
20160614_p bp192g3  NRAO  
20160615_p el054    EVN   
20160619_p bp192g4  NRAO  
20160620_p bj083d   NRAO  
20160621_p bp192g5  NRAO  
20160625_p s7104a2  NRAO  
20160627_p s7104a0  NRAO  
20160627_q s7104a5  NRAO  
20160628_p s7104a1  NRAO  
20160628_q v493c    ATNF  
20160628_s bp192g6  NRAO  
20160703_p s7104a4  NRAO  
20160706_p veps11   CVN   
20160706_q bp192g7  NRAO  
20160706_s rv118    NRAO  
20160710_p bp192g8  NRAO  
20160710_q bp192g9  NRAO  
20160712_p bp192h0  NRAO  
20160715_p s7104a3  NRAO  
20160716_p s7104b0  NRAO  
20160717_p bp192h1  NRAO  
20160722_p bp192h2  NRAO  
20160723_p s7104b1  NRAO  
20160723_s bp192h3  NRAO  
20160724_p bp192h4  NRAO  
20160725_p bp192h5  NRAO  
20160726_p s7104b2  NRAO  
20160726_s bp192h6  NRAO  
20160727_q bp192h7  NRAO  
20160728_p bp192h8  NRAO  
20160729_p bp192h9  NRAO  
20160802_p bp192i0  NRAO  
20160805_p bp192i1  NRAO  
20160806_p bp192i2  NRAO  
20160807_p bp192i3  NRAO  
20160807_q bp192i4  NRAO  
20160811_p bp192i5  NRAO  
20160814_p bp192i6  NRAO  
20160818_p bp192i7  NRAO  
20160819_p bp192i8  NRAO  
20160820_p bp192i9  NRAO  
20160820_q bp192j0  NRAO  
20160821_p bp192j1  NRAO  
20160821_q bp192j2  NRAO  
20160823_p bp192j3  NRAO  
20160824_p bp192j4  NRAO  
20160826_p bp192j5  NRAO  
20160829_p bp192j6  NRAO  
20160830_p bp192j7  NRAO  
20160902_p veps12   CVN   
20160903_p veps13   CVN   
20160907_p bp192j8  NRAO  
20160914_p rv119    NRAO  
20161130_p rv120    NRAO  
20170108_p ud001a   NRAO  
20170116_p uf001a   NRAO  
20170121_p uf001b   NRAO  
20170126_p ud001b   NRAO  
20170131_p rv121    NRAO  
20170219_p uf001c   NRAO  
20170223_p ud001c   NRAO  
20170224_p uf001d   NRAO  
20170304_p ud001d   NRAO  
20170323_p uf001e   NRAO  
20170327_p uf001f   NRAO  
20170407_q sofus01  ATNF  
20170409_p ud001e   NRAO  
20170423_p ud001f   NRAO  
20170425_p veps14   CVN   
20170425_q rv122    NRAO  
20170428_p uf001g   NRAO  
20170501_q uf001h   NRAO  
20170511_p ud001g   NRAO  
20170518_p ud001h   NRAO  
20170527_p uf001i   NRAO  
20170531_p uf001j   NRAO  
20170610_p uf001k   NRAO  
20170615_p uf001l   NRAO  
20170616_p v561a    ATNF  
20170628_p rv123    NRAO  
20170709_p uf001m   NRAO  
20170710_p sofus02  ATNF  
20170716_p uf001n   NRAO  
20170717_p rv124    NRAO  
20170801_p rv125    NRAO  
20170805_p uf001o   NRAO  
20170812_p uf001p   NRAO  
20170822_q aua025   CDDIS 
20170906_p rv126    NRAO  
20170913_p aua026   CDDIS 
20170917_p ud001i   NRAO  
20170918_p uf001q   NRAO  
20170919_a aua027   CDDIS 
20170922_p veps15   CVN   
20170922_q ud001j   NRAO  
20170923_p veps16   CVN   
20170926_p uf001r   NRAO  
20171007_p aua029   CDDIS 
20171009_p uf001s   NRAO  
20171016_p ud001k   NRAO  
20171021_s uf001t   NRAO  
20171030_q ud001l   NRAO  
20171112_p ud001m   NRAO  
20171124_p aua032   CDDIS 
20171124_q ud001n   NRAO  
20171128_a v1701    NRAO  
20171129_a v1702    NRAO  
20171130_a v1703    NRAO  
20171201_a v1704    NRAO  
20171202_a v1705    NRAO  
20171203_a v1706    NRAO  
20171204_a v1707    NRAO  
20171205_a v1708    NRAO  
20171206_a v1709    NRAO  
20171207_a v1710    NRAO  
20171208_a v1711    NRAO  
20171209_a v1712    NRAO  
20171210_a v1713    NRAO  
20171211_a v1714    NRAO  
20171212_a v1715    NRAO  
20171214_p veps17   CVN   
20171220_p aua034   CDDIS 
20171226_p ud001o   NRAO  
20171230_p ud001p   NRAO  
20180103_p rv127    NRAO  
20180118_p ug002a   NRAO  
20180124_p epa001   CVN   
20180125_p ug002b   NRAO  
20180126_p aua036   CDDIS 
20180129_p ud001q   NRAO  
20180203_p ud001r   NRAO  
20180209_p ug002c   NRAO  
20180210_p epa002   CVN   
20180220_p rv128    NRAO  
20180228_p aua038   CDDIS 
20180303_p ud001s   NRAO  
20180307_p aua039   CDDIS 
20180314_p v561b    ATNF  
20180317_p ud001t   NRAO  
20180321_p bs264d   NRAO  
20180326_p ug002d   NRAO  
20180331_p bs264e   NRAO  
20180401_p bs264a   NRAO  
20180404_p rv129    NRAO  
20180408_p bs262a0  NRAO  
20180408_q ug002e   NRAO  
20180418_p aua042   CDDIS 
20180429_p bs262a1  NRAO  
20180429_q ug002f   NRAO  
20180501_p bs262a2  NRAO  
20180503_p bs262a4  NRAO  
20180505_p ud001u   NRAO  
20180507_p ug002g   NRAO  
20180508_p bs264c   NRAO  
20180509_p aua043   CDDIS 
20180515_p bp222k   NRAO  
20180519_p ug002h   NRAO  
20180522_p bs262a5  NRAO  
20180525_p bs262a6  NRAO  
20180526_p bs262a7  NRAO  
20180528_p bs262a8  NRAO  
20180528_q ud001v   NRAO  
20180530_p bs262a9  NRAO  
20180602_p bs262aa  NRAO  
20180603_p ug002i   NRAO  
20180604_p bs262ab  NRAO  
20180605_p bs262ac  NRAO  
20180606_p aua045   CDDIS 
20180609_p ug002j   NRAO  
20180612_p bs262ad  NRAO  
20180613_p bs264f   NRAO  
20180615_p bs262ae  NRAO  
20180615_q bs264b   NRAO  
20180619_p bs262af  NRAO  
20180630_p ud001w   NRAO  
20180701_p ug002k   NRAO  
20180705_p ug002l   NRAO  
20180710_p bs262ag  NRAO  
20180714_p bs262ah  NRAO  
20180714_q bs262ai  NRAO  
20180720_p bs262aj  NRAO  
20180721_p bp222a   NRAO  
20180722_p bs262ak  NRAO  
20180722_q ud001x   NRAO  
20180724_p bs262al  NRAO  
20180727_p ug002m   NRAO  
20180729_p bp222b   NRAO  
20180730_p bp222e   NRAO  
20180731_p ug002n   NRAO  
20180810_p ug002o   NRAO  
20180814_p bp222c   NRAO  
20180815_p bp222f   NRAO  
20180821_p rv130    NRAO  
20180825_p sb072a0  NRAO  
20180829_p sb072a1  NRAO  
20180831_p sb072a2  NRAO  
20180831_s bp222d   NRAO  
20180901_p bp222i   NRAO  
20180902_p ug002p   NRAO  
20180907_p sb072a3  NRAO  
20180909_p ud009a   NRAO  
20180912_p rv131    NRAO  
20180915_p sb072a4  NRAO  
20180918_p sb072a5  NRAO  
20180919_p sb072a6  NRAO  
20180920_p ug002q   NRAO  
20180923_p sb072a7  NRAO  
20180924_p ug002r   NRAO  
20180925_k gaji02   KVN   
20180926_p sb072a8  NRAO  
20181009_p sb072a9  NRAO  
20181009_s ap001a1  KVN   
20181011_k gaji03   KVN   
20181016_p sb072b0  NRAO  
20181019_p ud009a1  NRAO  
20181023_p sb072b1  NRAO  
20181024_p sb072b2  NRAO  
20181027_p ud009b   NRAO  
20181029_p bp222g   NRAO  
20181103_p ug002s   NRAO  
20181106_p sb072b3  NRAO  
20181109_p sb072b4  NRAO  
20181114_p rv132    NRAO  
20181116_p sb072b5  NRAO  
20181117_p bp222j   NRAO  
20181118_p ug002t   NRAO  
20181123_k gaji04   KVN   
20181125_p ud009c   NRAO  
20181130_p ud009d   NRAO  
20181201_p sb072b6  NRAO  
20181204_p ug002u   NRAO  
20181207_p sb072b7  NRAO  
20181210_p bp222b2  NRAO  
20181212_p sb072b8  NRAO  
20181213_p ud009e   NRAO  
20181214_p bp222h   NRAO  
20181218_p sb072b9  NRAO  
20181220_p ug002v   NRAO  
20181221_p sb072c0  NRAO  
20181223_p ud009f   NRAO  
20181226_p sb072c1  NRAO  
20181229_k gaji05   KVN   
20181229_s ug002w   NRAO  
20190102_p sb072c2  NRAO  
20190104_p sb072c3  NRAO  
20190105_p ud009g   NRAO  
20190107_p rv133    NRAO  
20190113_p ud009h   NRAO  
20190114_k ap001a2  KVN   
20190115_p sb072c4  NRAO  
20190116_k ap001a3  KVN   
20190116_p sb072c5  NRAO  
20190116_s aua048   CDDIS 
20190121_p ug002x   NRAO  
20190127_p ug003a   NRAO  
20190128_k ap001a4  KVN   
20190128_p bp222l   NRAO  
20190129_p ug003b   NRAO  
20190202_p sb072d4  NRAO  
20190202_q sb072d1  NRAO  
20190204_p sb072d2  NRAO  
20190210_p sb072d0  NRAO  
20190213_p aua049   CDDIS 
20190216_p ug003c   NRAO  
20190217_p sb072d3  NRAO  
20190226_p ug003d   NRAO  
20190309_p ug003e   NRAO  
20190312_p aua050   CDDIS 
20190314_p ug003f   NRAO  
20190316_p bp236c   NRAO  
20190317_p bp236a   NRAO  
20190318_p cn1886   NRAO  
20190323_p ud009i   NRAO  
20190326_p bp236f   NRAO  
20190401_p cn1888   NRAO  
20190403_p bp236b   NRAO  
20190414_p aua051   CDDIS 
20190418_p ud009j   NRAO  
20190419_p ug003g   NRAO  
20190427_p ug003h   NRAO  
20190429_p rv134    NRAO  
20190513_p cn1894   NRAO  
20190515_p aua052   CDDIS 
20190518_p ug003i   NRAO  
20190528_p ug003j   NRAO  
20190530_p bp222e2  NRAO  
20190531_p ug003k   NRAO  
20190610_p ug003l   NRAO  
20190619_p aua053   CDDIS 
20190621_p ud009k   NRAO  
20190624_p rv135    NRAO  
20190705_p ug003m   NRAO  
20190708_p rv136    NRAO  
20190709_p aua054   CDDIS 
20190713_p ug003n   NRAO  
20190724_p bp242a   NRAO  
20190726_p bp242b   NRAO  
20190727_p bp242c   NRAO  
20190729_p bp242d   NRAO  
20190729_q bp242e   NRAO  
20190730_p bp242f   NRAO  
20190801_p bp242g   NRAO  
20190805_p cn1906   NRAO  
20190808_p bp242h   NRAO  
20190809_p ud009l   NRAO  
20190810_p bp236d   NRAO  
20190812_p bp236g   NRAO  
20190817_p ug003o   NRAO  
20190819_p bp236e   NRAO  
20190820_p bp242i   NRAO  
20190820_q aua055   CDDIS 
20190822_p bp236j   NRAO  
20190824_p ud009m   NRAO  
20190825_p bp236h   NRAO  
20190826_s bp236k   NRAO  
20190918_p aua056   CDDIS 
20190920_p ug003p   NRAO  
20190923_p bp242j   NRAO  
20190926_p ud009n   NRAO  
20190930_p rv137    NRAO  
20191002_p bp242k   NRAO  
20191009_p aua057   CDDIS 
20191013_p bp236n   NRAO  
20191014_p cn1916   NRAO  
20191024_p ud009o   NRAO  
20191025_p bp242l   NRAO  
20191026_p bp236m   NRAO  
20191026_q bp236i   NRAO  
20191028_p bp242m   NRAO  
20191107_p ug003q   NRAO  
20191109_p bp236p   NRAO  
20191110_p bp236s   NRAO  
20191111_q bp242o   NRAO  
20191111_s bp242n   NRAO  
20191112_p bp236r   NRAO  
20191116_p ug003r   NRAO  
20191118_q ud009p   NRAO  
20191120_p bp236v   NRAO  
20191125_p rv138    NRAO  
20191128_p aua058   CDDIS 
20191201_p bp236w   NRAO  
20191204_q aua059   CDDIS 
20191209_p cn1924   NRAO  
20191212_p ug003s   NRAO  
20191219_p bp236q   NRAO  
20191220_p ud009q   NRAO  
20200101_p bp236l   NRAO  
20200108_p rv139    NRAO  
20200113_p ug003t   NRAO  
20200128_p ud009r   NRAO  
20200131_p bp245r   NRAO  
20200201_p bp245s   NRAO  
20200202_p bp245t   NRAO  
20200203_p bp236o   NRAO  
20200204_p bp236u   NRAO  
20200211_p bp245p   NRAO  
20200220_p ug003u   NRAO  
20200221_p bp236x   NRAO  
20200223_p ud009s   NRAO  
20200302_p bp245u   NRAO  
20200305_q n20lp01c KVN   
20200308_p bp245v   NRAO  
20200310_p bp245w   NRAO  
20200312_k n20lp01d KVN   
20200313_k n20lp01e KVN   
20200313_p ug003v   NRAO  
20200316_p bp245x   NRAO  
20200317_p bp245y   NRAO  
20200317_q bp245q   NRAO  
20200320_p ud009t   NRAO  
20200323_p bp245z   NRAO  
20200328_k n20lp01f KVN   
20200403_p ug003w   NRAO  
20200410_k n20lp01g KVN   
20200415_k n20lp01h KVN   
20200419_p bp236t   NRAO  
20200428_k n20lp01i KVN   
20200507_k s20tj02a KVN   
20200510_p bb409a   NRAO  
20200512_p ug003x   NRAO  
20200514_p ud009u   NRAO  
20200518_k n20lp01q KVN   
20200519_p rv140    NRAO  
20200521_k n20lp01k KVN   
20200525_k a20t4    KVN   
20200531_k n20lp01l KVN   
20200601_p bb409b   NRAO  
20200602_k n20lp01m KVN   
20200605_k n20lp01r KVN   
20200607_k n20lp01n KVN   
20200607_p ud009v   NRAO  
20200616_k n20lp01p KVN   
20200629_p bb409c   NRAO  
20200707_p rv141    NRAO  
20200710_p ud009w   NRAO  
20200720_p bb409d   NRAO  
20200728_p ug003y   NRAO  
20200808_p ud009x   NRAO  
20200809_p ug003z   NRAO  
20200819_p rv142    NRAO  
20200911_p br235a   NRAO  
20200918_p uh007a   NRAO  
20200919_p ud009y   NRAO  
20200922_p rv143    NRAO  
20200924_p br235b   NRAO  
20200925_p br235c   NRAO  
20201002_p br235d   NRAO  
20201004_p br235e   NRAO  
20201018_p uh007b   NRAO  
20201019_p ud009z   NRAO  
20201023_k ec076    EVN   
20201104_p br235f   NRAO  
20201105_k s20tj02b KVN   
20201106_p ud009aa  NRAO  
20201107_p uh007c   NRAO  
20201113_p br235g   NRAO  
20201114_k s20tj02c KVN   
20201114_p br235h   NRAO  
20201118_p rv144    NRAO  
20201120_p br235i   NRAO  
20201203_p br235j   NRAO  
20201205_p br235k   NRAO  
20201206_p ud009ab  NRAO  
20201207_p uh007d   NRAO  
20201213_p br235l   NRAO  
20210116_k a20t4b   KVN   
20210116_p uh007e   NRAO  
20210117_p ud009ac  NRAO  
20210125_p br235m   NRAO  
20210127_p rv145    NRAO  
20210129_p br235n   NRAO  
20210131_p br235o   NRAO  
20210201_p br235p   NRAO  
20210215_p br235q   NRAO  
20210215_q v592a    ATNF  
20210216_p br235r   NRAO  
20210225_p ud009ad  NRAO  
20210226_p uh007f   NRAO  
20210306_p ud009ae  NRAO  
20210307_p uh007g   NRAO  
20210319_k bp251a   NRAO  
20210324_p rv146    NRAO  
20210415_k bp251b   NRAO  
20210416_p uh007h   NRAO  
20210418_p ud009af  NRAO  
20210508_p v592b    ATNF  
20210519_p rv147    NRAO  
20210523_p ud009ag  NRAO  
20210524_p uh007i   NRAO  
20210612_p ud009ah  NRAO  
20210613_p uh007j   NRAO  
20210707_p rv148    NRAO  
20210710_p uh007k   NRAO  
20210726_p ud015a   NRAO  
20210814_p uh007l   NRAO  
20210826_p ud015b   NRAO  
20210903_p uh007m   NRAO  
20210908_p rv149    NRAO  
20210918_p ud015c   NRAO  
20210921_p bp252c3  NRAO  
20210926_p bp252e   NRAO  
20210927_p bp252d   NRAO  
20210930_p bp252f   NRAO  
20211011_p bp252g   NRAO  
20211012_p bp252h   NRAO  
20211016_p ud015d   NRAO  
20211018_p bp252i   NRAO  
20211021_p uh007n   NRAO  
20211030_p bp252j   NRAO  
20211104_p uh007o   NRAO  
20211107_p ud015e   NRAO  
20211121_p bp252k   NRAO  
20211124_p rv150    NRAO  
20211207_k a2129a   KVN   
20211207_p bp252l   NRAO  
20211209_p bp252m   NRAO  
20211212_p uh007p   NRAO  
20211217_p bp252n   NRAO  
20211218_p bp252o   NRAO  
20211227_p ud015f   NRAO  
20220107_p uh007q   NRAO  
20220109_k a21t4a   KVN   
20220117_p ud015g   NRAO  
20220119_p bp252p   NRAO  
20220119_s rv151    NRAO  
20220211_p ud015h   NRAO  
20220214_q bp252q   NRAO  
20220216_k bp251c   NRAO  
20220216_p rv152    NRAO  
20220219_k bp251d   NRAO  
20220221_q uh007r   NRAO  
20220304_p uh007s   NRAO  
20220311_p bp252r   NRAO  
20220322_q bp252s   NRAO  
20220326_p ud015i   NRAO  
20220408_k bp251e   NRAO  
20220411_p bp252t   NRAO  
20220420_k bp251f   NRAO  
20220424_p uh007t   NRAO  
20220425_p ud015j   NRAO  
20220504_p rv153    NRAO  
20220508_p uh007u   NRAO  
20220511_k bp251g   NRAO  
20220522_p ud015k   NRAO  
20220525_k bp251h   NRAO  
20220525_p bp252u   NRAO  
20220609_p ud015l   NRAO  
20220610_k a22t1a   KVN   
20220612_p uh007v   NRAO  
20220614_p bp252v   NRAO  
20220623_p bp252w   NRAO  
20220626_p bp252x   NRAO  
20220627_p bp252y   NRAO  
20220701_p bp252z   NRAO  
20220703_p bp252aa  NRAO  
20220705_p rv154    NRAO  
20220707_p bp252ab  NRAO  
20220709_p bp252ac  NRAO  
20220712_p bp252ad  NRAO  
20220716_p uh007w   NRAO  
20220721_p ud015m   NRAO  
20220724_p bp252ae  NRAO  
20220726_p bp252af  NRAO  
20220727_p bp252ag  NRAO  
20220728_p bp252ah  NRAO  
20220729_p bp252ai  NRAO  
20220730_p bp252aj  NRAO  
20220731_p bp252ak  NRAO  
20220731_q bp252al  NRAO  
20220802_p bp252am  NRAO  
20220803_p bp252an  NRAO  
20220805_p bp252ao  NRAO  
20220812_p ud015n   NRAO  
20220822_q bp252ap  NRAO  
20220823_p bp252aq  NRAO  
20220825_p uh007x   NRAO  
20220906_p rv155    NRAO  
20220909_p ud015o   NRAO  
20220914_p bp252ar  NRAO  
20220918_p bp252as  NRAO  
20220920_p bp252at  NRAO  
20221004_p bp252au  NRAO  
20221006_p bp252av  NRAO  
20221013_p bp252aw  NRAO  
20221015_p uh007y   NRAO  
20221023_p uh007z   NRAO  
20221111_p uh007aa  NRAO  
20221118_p bp252b0  NRAO  
20221118_q ud015p   NRAO  
20221122_p bp252b1  NRAO  
20221123_p ud015q   NRAO  
20221128_q rv156    NRAO  
20221129_p bp252b5  NRAO  
20221201_k a22t1b   KVN   
20221201_p bp252b2  NRAO  
20221202_p bp252b4  NRAO  
20221212_p uh007ab  NRAO  
20221218_p bp252b3  NRAO  
20230106_p ud015r   NRAO  
20230221_p rv157    NRAO  
20230425_p rv158    NRAO  
20230523_p rv159    NRAO  
20230608_k a23t1a   KVN   
20230703_p ud018a   NRAO  
20230704_p rv160    NRAO  
20230710_p ud018b   NRAO  
20230717_p ud018c   NRAO  
20230724_p ud018d   NRAO  


==> anc/datafile18.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Table of the names and dates of 24 hr geodetic experiments
================================================================================
Byte-by-byte Description of file: datafile18.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---   ExpName  Experiment name
  12- 18 A7     ---   ExpCode  Experiment code
  20- 24 A5     ---   Archive  Data archive
--------------------------------------------------------------------------------
19800411_a xus801  CDDIS 
19800413_a hdsrvy  CDDIS 
19800726_a mert01  CDDIS 
19800727_a mert02  CDDIS 
19800728_a mert03  CDDIS 
19800926_a mert04  CDDIS 
19800927_a mert05  CDDIS 
19800928_a mert06  CDDIS 
19800929_a mert07  CDDIS 
19800930_a mert08  CDDIS 
19801001_a mert09  CDDIS 
19801002_a mert10  CDDIS 
19801016_a mert11  CDDIS 
19801017_a mert12  CDDIS 
19801018_a mert13  CDDIS 
19801019_a mert14  CDDIS 
19801020_a mert15  CDDIS 
19801021_a mert16  CDDIS 
19801022_a mert17  CDDIS 
19801103_a pol001  CDDIS 
19801201_a pol003  CDDIS 
19801219_a pol004  CDDIS 
19810107_a pol005  CDDIS 
19810113_a onstie  CDDIS 
19810122_a pol006  CDDIS 
19810212_a pol007  CDDIS 
19810227_a pol008  CDDIS 
19810316_a pol009  CDDIS 
19810513_a pol012  CDDIS 
19810616_a xus811  CDDIS 
19810617_a ast811  CDDIS 
19810624_a pol014  CDDIS 
19810701_a pol015  CDDIS 
19810708_a pol016  CDDIS 
19810722_a pol018  CDDIS 
19810729_a pol019  CDDIS 
19810805_a pol020  CDDIS 
19810826_a pol023  CDDIS 
19810902_a pol024  CDDIS 
19810909_a pol025  CDDIS 
19810916_a pol026  CDDIS 
19810923_a pol027  CDDIS 
19810930_a pol028  CDDIS 
19811015_a pol029  CDDIS 
19811021_a pol030  CDDIS 
19811028_a pol031  CDDIS 
19811104_a pol032  CDDIS 
19811110_a pol033  CDDIS 
19811118_a xat811  CDDIS 
19811119_a xat812  CDDIS 
19811124_a pol035  CDDIS 
19811202_a pol036  CDDIS 
19811216_a pol037  CDDIS 
19811222_a pol038  CDDIS 
19811229_a pol039  CDDIS 
19820106_a pol040  CDDIS 
19820113_a pol041  CDDIS 
19820120_a pol042  CDDIS 
19820127_a pol043  CDDIS 
19820201_a pol044  CDDIS 
19820210_a pol045  CDDIS 
19820217_a pol046  CDDIS 
19820224_a pol047  CDDIS 
19820303_a pol048  CDDIS 
19820310_a pol049  CDDIS 
19820317_a pol050  CDDIS 
19820324_a pol051  CDDIS 
19820329_a pol052  CDDIS 
19820407_a pol053  CDDIS 
19820413_a pol054  CDDIS 
19820419_a pol055  CDDIS 
19820426_a pol056  CDDIS 
19820503_a pol057  CDDIS 
19820510_a pol058  CDDIS 
19820517_a pol059  CDDIS 
19820602_a pol061  CDDIS 
19820607_a pol062  CDDIS 
19820616_a xal821  CDDIS 
19820617_a ast821  CDDIS 
19820618_a xal822  CDDIS 
19820619_a xal823  CDDIS 
19820620_a xal824  CDDIS 
19820621_a xal825  CDDIS 
19820628_a pol065  CDDIS 
19820706_a pol066  CDDIS 
19820712_a pol067  CDDIS 
19820719_a pol068  CDDIS 
19820726_a pol069  CDDIS 
19820804_a pol070  CDDIS 
19820809_a pol071  CDDIS 
19820830_a pol074  CDDIS 
19820907_a pol075  CDDIS 
19820913_a pol076  CDDIS 
19820920_a pol077  CDDIS 
19820927_a pol078  CDDIS 
19821004_a pol079  CDDIS 
19821013_a pol080  CDDIS 
19821016_a mob821  CDDIS 
19821017_a mob822  CDDIS 
19821018_a xus821  CDDIS 
19821021_a mob823  CDDIS 
19821023_a mob824  CDDIS 
19821025_a pol082  CDDIS 
19821101_a pol083  CDDIS 
19821108_a pol084  CDDIS 
19821115_a pol085  CDDIS 
19821122_a pol086  CDDIS 
19821129_a pol087  CDDIS 
19821206_a pol088  CDDIS 
19821215_a xal826  CDDIS 
19821216_a xal827  CDDIS 
19821218_a ast823  CDDIS 
19821220_a pol090  CDDIS 
19821227_a pol091  CDDIS 
19830103_a pol092  CDDIS 
19830110_a pol093  CDDIS 
19830117_a pol094  CDDIS 
19830124_a pol095  CDDIS 
19830131_a pol096  CDDIS 
19830207_a pol097  CDDIS 
19830214_a pol098  CDDIS 
19830221_a ari83a  CDDIS 
19830228_a pol100  CDDIS 
19830307_a pol101  CDDIS 
19830314_a pol102  CDDIS 
19830321_a pol103  CDDIS 
19830328_a pol104  CDDIS 
19830404_a pol105  CDDIS 
19830411_a pol106  CDDIS 
19830418_a pol107  CDDIS 
19830425_a pol108  CDDIS 
19830502_a pol109  CDDIS 
19830505_a xal831  CDDIS 
19830509_a pol110  CDDIS 
19830511_a frame0  CDDIS 
19830516_a pol111  CDDIS 
19830523_a pol112  CDDIS 
19830531_a pol113  CDDIS 
19830606_a gsfca   CDDIS 
19830607_a gsfcb   CDDIS 
19830607_b pol114  CDDIS 
19830609_a jpl83e  CDDIS 
19830613_a pol115  CDDIS 
19830620_a pol116  CDDIS 
19830627_a jpl83f  CDDIS 
19830628_a pol117  CDDIS 
19830629_a mb8301  CDDIS 
19830705_a pol118  CDDIS 
19830711_a pol119  CDDIS 
19830725_a pol121  CDDIS 
19830801_a pol122  CDDIS 
19830808_a pol123  CDDIS 
19830815_a pol124  CDDIS 
19830822_a cdp83h  CDDIS 
19830822_b pol125  CDDIS 
19830823_a mb8302  CDDIS 
19830825_a cdp83i  CDDIS 
19830827_a cdp83j  CDDIS 
19830829_a pol126  CDDIS 
19830830_a xal832  CDDIS 
19830831_a cdp83k  CDDIS 
19830902_a pol127  CDDIS 
19830907_a pol128  CDDIS 
19830912_a pol129  CDDIS 
19830917_a pol130  CDDIS 
19830922_a pol131  CDDIS 
19830923_a xal833  CDDIS 
19830927_a pol132  CDDIS 
19831002_a pol133  CDDIS 
19831007_a pol134  CDDIS 
19831012_a pol135  CDDIS 
19831022_a pol137  CDDIS 
19831027_a pol138  CDDIS 
19831028_a xal834  CDDIS 
19831029_a cdp83l  CDDIS 
19831031_a cdp83m  CDDIS 
19831101_a pol139  CDDIS 
19831103_a cdp83n  CDDIS 
19831105_a cdp83o  CDDIS 
19831106_a pol140  CDDIS 
19831108_a cdp83p  CDDIS 
19831110_a cdp83q  CDDIS 
19831111_a pol141  CDDIS 
19831112_a cdp83r  CDDIS 
19831116_a pol142  CDDIS 
19831117_a dsn836  CDDIS 
19831121_a pol143  CDDIS 
19831126_a pol144  CDDIS 
19831201_a pol145  CDDIS 
19831206_a pol146  CDDIS 
19831211_a pol147  CDDIS 
19831216_a dsn837  CDDIS 
19831221_a pol149  CDDIS 
19831222_a xal836  CDDIS 
19831226_a pol150  CDDIS 
19831231_a pol151  CDDIS 
19840104_a ia152   CDDIS 
19840107_a curtk2  CDDIS 
19840109_a ia154   CDDIS 
19840114_a ia155   CDDIS 
19840114_b curtk3  CDDIS 
19840124_a ia156   CDDIS 
19840124_b pac841  CDDIS 
19840125_a syn184  CDDIS 
19840129_a ia157   CDDIS 
19840203_a ia158   CDDIS 
19840208_a ia159   CDDIS 
19840213_a ia160   CDDIS 
19840218_a ia161   CDDIS 
19840220_a cdp84a  CDDIS 
19840221_a pd841   CDDIS 
19840223_a cdp84b  CDDIS 
19840223_b ia162   CDDIS 
19840224_a xat841  CDDIS 
19840224_b pac842  CDDIS 
19840226_a cdp84c  CDDIS 
19840228_a ia163   CDDIS 
19840229_a cdp84d  CDDIS 
19840303_a cdp84e  CDDIS 
19840304_a ia164   CDDIS 
19840309_a ia165   CDDIS 
19840314_a ia166   CDDIS 
19840315_a syn284  CDDIS 
19840319_a ia167   CDDIS 
19840325_a ia168   CDDIS 
19840330_a ia169   CDDIS 
19840403_a ia170   CDDIS 
19840408_a ia171   CDDIS 
19840409_a cdp84f  CDDIS 
19840412_a cdp84g  CDDIS 
19840413_a ia172   CDDIS 
19840417_a cdp84h  CDDIS 
19840418_a ia173   CDDIS 
19840419_a xat842  CDDIS 
19840422_a cdp84i  CDDIS 
19840423_a ia174   CDDIS 
19840426_a nap841  CDDIS 
19840428_a ia175   CDDIS 
19840503_a ia176   CDDIS 
19840508_a ia177   CDDIS 
19840513_a ia178   CDDIS 
19840518_a ia179   CDDIS 
19840519_a xat843  CDDIS 
19840523_a ia180   CDDIS 
19840528_a ia181   CDDIS 
19840602_a ia182   CDDIS 
19840607_a ia183   CDDIS 
19840612_a ia184   CDDIS 
19840617_a ia185   CDDIS 
19840622_a ia186   CDDIS 
19840627_a ia187   CDDIS 
19840702_a ia188   CDDIS 
19840707_a ep841   CDDIS 
19840707_b ia189   CDDIS 
19840712_a ia190   CDDIS 
19840714_a dsn843  CDDIS 
19840717_a ia191   CDDIS 
19840718_a gsi841  CDDIS 
19840721_a ep842a  CDDIS 
19840722_a ep843b  CDDIS 
19840722_b ia192   CDDIS 
19840723_a cdp84l  CDDIS 
19840727_a ia193   CDDIS 
19840728_a wp841a  CDDIS 
19840729_a wp841b  CDDIS 
19840731_a cdp84m  CDDIS 
19840801_a ia194   CDDIS 
19840804_a wp842a  CDDIS 
19840805_a wp842b  CDDIS 
19840806_a ia195   CDDIS 
19840807_a cdp84n  CDDIS 
19840811_a ia196   CDDIS 
19840816_a ia197   CDDIS 
19840821_a ia198   CDDIS 
19840824_a nap842  CDDIS 
19840826_a ia199   CDDIS 
19840828_a nap843  CDDIS 
19840830_a pol841  CDDIS 
19840831_a ia200   CDDIS 
19840902_a pol842  CDDIS 
19840905_a ia201   CDDIS 
19840910_a ia202   CDDIS 
19840915_a ia203   CDDIS 
19840920_a ia204   CDDIS 
19840923_a lel841  CDDIS 
19840925_a ia205   CDDIS 
19840930_a ia206   CDDIS 
19841005_a ia207   CDDIS 
19841010_a ia208   CDDIS 
19841015_a ia209   CDDIS 
19841020_a ia210   CDDIS 
19841022_a cdp84o  CDDIS 
19841023_a pd842   CDDIS 
19841025_a cdp84p  CDDIS 
19841025_b ia211   CDDIS 
19841026_a xat844  CDDIS 
19841028_a cdp84q  CDDIS 
19841030_a ia212   CDDIS 
19841031_a cdp84r  CDDIS 
19841104_a ia213   CDDIS 
19841109_a ia214   CDDIS 
19841114_a ia215   CDDIS 
19841115_a xat845  CDDIS 
19841116_a lel842  CDDIS 
19841119_a ia216   CDDIS 
19841124_a ia217   CDDIS 
19841129_a ia218   CDDIS 
19841204_a ia219   CDDIS 
19841209_a ia220   CDDIS 
19841214_a ia221   CDDIS 
19841219_a ia222   CDDIS 
19841223_a ia223   CDDIS 
19841229_a ia224   CDDIS 
19850103_a ia225   CDDIS 
19850108_a ia226   CDDIS 
19850109_a cdp85a  CDDIS 
19850112_a cdp85b  CDDIS 
19850113_a ia227   CDDIS 
19850115_a cdp85c  CDDIS 
19850118_a cdp85d  CDDIS 
19850118_b ia228   CDDIS 
19850123_a ia229   CDDIS 
19850124_a xat851  CDDIS 
19850125_a lel853  CDDIS 
19850128_a ia230   CDDIS 
19850202_a ia231   CDDIS 
19850207_a ia232   CDDIS 
19850212_a ia233   CDDIS 
19850217_a ia234   CDDIS 
19850222_a ia235   CDDIS 
19850227_a ia236   CDDIS 
19850301_a cdp85e  CDDIS 
19850304_a cdp85f  CDDIS 
19850304_b ia237   CDDIS 
19850305_a nat851  CDDIS 
19850307_a cdp85g  CDDIS 
19850309_a ia238   CDDIS 
19850310_a cdp85h  CDDIS 
19850313_a cdp85i  CDDIS 
19850314_a ia239   CDDIS 
19850319_a ia240   CDDIS 
19850320_a lel854  CDDIS 
19850324_a ia241   CDDIS 
19850329_a ia242   CDDIS 
19850403_a ia243   CDDIS 
19850408_a ia244   CDDIS 
19850413_a ia245   CDDIS 
19850418_a ia246   CDDIS 
19850423_a ia247   CDDIS 
19850424_a xat852  CDDIS 
19850428_a ia248   CDDIS 
19850502_a cdp85j  CDDIS 
19850503_a ia249   CDDIS 
19850506_a cdp85k  CDDIS 
19850507_a npa851  CDDIS 
19850508_a ia250   CDDIS 
19850509_a nat852  CDDIS 
19850512_a cdp85l  CDDIS 
19850513_a cdp85m  CDDIS 
19850513_b ia251   CDDIS 
19850514_a cdp85n  CDDIS 
19850515_a xpc851  CDDIS 
19850518_a ia252   CDDIS 
19850523_a ia253   CDDIS 
19850528_a ia254   CDDIS 
19850530_a lel855  CDDIS 
19850602_a ia255   CDDIS 
19850607_a ia256   CDDIS 
19850612_a ia257   CDDIS 
19850617_a ia258   CDDIS 
19850618_a xat853  CDDIS 
19850619_a pol851  CDDIS 
19850622_a ia259   CDDIS 
19850627_a ia260   CDDIS 
19850702_a ia261   CDDIS 
19850706_a epc851  CDDIS 
19850707_a ia262   CDDIS 
19850712_a ia263   CDDIS 
19850717_a ia264   CDDIS 
19850718_a cdp85o  CDDIS 
19850720_a xpc852  CDDIS 
19850722_a ia265   CDDIS 
19850725_a cdp85p  CDDIS 
19850727_a epc852  CDDIS 
19850727_b ia266   CDDIS 
19850801_a ia267   CDDIS 
19850805_a cdp85q  CDDIS 
19850806_a ia268   CDDIS 
19850808_a gsi851  CDDIS 
19850810_a xpc853  CDDIS 
19850811_a ia269   CDDIS 
19850812_a cdp85r  CDDIS 
19850813_a lel856  CDDIS 
19850816_a ia270   CDDIS 
19850821_a ia271   CDDIS 
19850824_a npc851  CDDIS 
19850826_a ia272   CDDIS 
19850831_a ia273   CDDIS 
19850901_a np85bs  CDDIS 
19850904_a npb851  CDDIS 
19850905_a ia274   CDDIS 
19850910_a ia275   CDDIS 
19850911_a xat854  CDDIS 
19850912_a lel857  CDDIS 
19850915_a ia276   CDDIS 
19850920_a ia277   CDDIS 
19850925_a ia278   CDDIS 
19850930_a npc852  CDDIS 
19850930_b ia279   CDDIS 
19851002_a lel858  CDDIS 
19851005_a ia280   CDDIS 
19851010_a ia281   CDDIS 
19851015_a ia282   CDDIS 
19851019_a cdp85t  CDDIS 
19851020_a ia283   CDDIS 
19851023_a cdp85u  CDDIS 
19851025_a pd852   CDDIS 
19851025_b ia284   CDDIS 
19851027_a cdp85v  CDDIS 
19851029_a nat853  CDDIS 
19851030_a cdp85w  CDDIS 
19851030_b ia285   CDDIS 
19851102_a cdp85x  CDDIS 
19851104_a ia286   CDDIS 
19851105_a ymp851  CDDIS 
19851107_a lel859  CDDIS 
19851109_a ia287   CDDIS 
19851114_a ia288   CDDIS 
19851119_a ia289   CDDIS 
19851120_a xat855  CDDIS 
19851121_a pol852  CDDIS 
19851124_a ia290   CDDIS 
19851129_a ia291   CDDIS 
19851204_a ia292   CDDIS 
19851209_a ia293   CDDIS 
19851210_a xat856  CDDIS 
19851212_a ymp852  CDDIS 
19851213_a le8510  CDDIS 
19851214_a ia294   CDDIS 
19851219_a ia295   CDDIS 
19851229_a ia297   CDDIS 
19860103_a ia298   CDDIS 
19860105_a ymp861  CDDIS 
19860108_a ia299   CDDIS 
19860109_a is8601  CDDIS 
19860113_a ia300   CDDIS 
19860114_a xat861  CDDIS 
19860115_a is8602  CDDIS 
19860118_a ia301   CDDIS 
19860119_a is8603  CDDIS 
19860120_a lel861  CDDIS 
19860123_a ia302   CDDIS 
19860128_a ia303   CDDIS 
19860129_a is8604  CDDIS 
19860202_a ia304   CDDIS 
19860203_a is8605  CDDIS 
19860207_a ia305   CDDIS 
19860211_a is8606  CDDIS 
19860212_a ia306   CDDIS 
19860217_a gsi861  CDDIS 
19860217_b ia307   CDDIS 
19860218_a lel862  CDDIS 
19860222_a ia308   CDDIS 
19860223_a cdp86b  CDDIS 
19860226_a cdp86c  CDDIS 
19860227_a ia309   CDDIS 
19860304_a ia310   CDDIS 
19860309_a ia311   CDDIS 
19860311_a lel863  CDDIS 
19860312_a sur861  CDDIS 
19860313_a xpc861  CDDIS 
19860314_a ia312   CDDIS 
19860319_a ia313   CDDIS 
19860320_a xat862  CDDIS 
19860324_a ia314   CDDIS 
19860326_a cdp86d  CDDIS 
19860329_a ia315   CDDIS 
19860330_a cdp86e  CDDIS 
19860401_a nap861  CDDIS 
19860402_a cdp86f  CDDIS 
19860403_a ia316   CDDIS 
19860404_a nat861  CDDIS 
19860406_a pd861   CDDIS 
19860407_a ymp862  CDDIS 
19860408_a npc861  CDDIS 
19860408_b ia317   CDDIS 
19860410_a cdp86h  CDDIS 
19860413_a cdp86i  CDDIS 
19860413_b ia318   CDDIS 
19860417_a lel864  CDDIS 
19860418_a ia319   CDDIS 
19860423_a ia320   CDDIS 
19860428_a ia321   CDDIS 
19860502_a xpc862  CDDIS 
19860503_a ia322   CDDIS 
19860508_a ia323   CDDIS 
19860513_a ia324   CDDIS 
19860514_a nat862  CDDIS 
19860517_a ia325   CDDIS 
19860518_a cdp86j  CDDIS 
19860521_a ymp863  CDDIS 
19860523_a ia326   CDDIS 
19860528_a ia327   CDDIS 
19860529_a lel865  CDDIS 
19860602_a ia328   CDDIS 
19860607_a ia329   CDDIS 
19860611_a lel866  CDDIS 
19860612_a ia330   CDDIS 
19860613_a xpc863  CDDIS 
19860616_a xat863  CDDIS 
19860617_a ia331   CDDIS 
19860618_a pol861  CDDIS 
19860622_a ia332   CDDIS 
19860627_a ia333   CDDIS 
19860702_a ia334   CDDIS 
19860705_a epc861  CDDIS 
19860707_a ia335   CDDIS 
19860712_a wpc861  CDDIS 
19860712_b ia336   CDDIS 
19860716_a xat864  CDDIS 
19860717_a ia337   CDDIS 
19860722_a cd86la  CDDIS 
19860722_b ia338   CDDIS 
19860724_a cd86lb  CDDIS 
19860726_a epc862  CDDIS 
19860727_a ia339   CDDIS 
19860731_a cdp86m  CDDIS 
19860801_a ia340   CDDIS 
19860802_a wpc862  CDDIS 
19860806_a ia341   CDDIS 
19860811_a cd86na  CDDIS 
19860811_b ia342   CDDIS 
19860813_a cd86nb  CDDIS 
19860814_a lel867  CDDIS 
19860816_a ia343   CDDIS 
19860818_a cd860a  CDDIS 
19860820_a cd860b  CDDIS 
19860821_a ia344   CDDIS 
19860825_a xat865  CDDIS 
19860826_a ia345   CDDIS 
19860827_a cd86n1  CDDIS 
19860831_a ia346   CDDIS 
19860905_a xpc864  CDDIS 
19860905_b ia347   CDDIS 
19860910_a ia348   CDDIS 
19860915_a ia349   CDDIS 
19860916_a xat866  CDDIS 
19860917_a lel868  CDDIS 
19860920_a ia350   CDDIS 
19860925_a ia351   CDDIS 
19860930_a ia352   CDDIS 
19861005_a ia353   CDDIS 
19861009_a lel869  CDDIS 
19861010_a ia354   CDDIS 
19861015_a ia355   CDDIS 
19861016_a nat863  CDDIS 
19861018_a cd86pa  CDDIS 
19861019_a cd86pb  CDDIS 
19861020_a gsi863  CDDIS 
19861020_b ia356   CDDIS 
19861022_a cdp86q  CDDIS 
19861023_a npc862  CDDIS 
19861025_a ia357   CDDIS 
19861026_a cdp86r  CDDIS 
19861028_a pd862   CDDIS 
19861029_a ymp864  CDDIS 
19861030_a ia358   CDDIS 
19861031_a nap86d  CDDIS 
19861101_a cdp86t  CDDIS 
19861103_a xat867  CDDIS 
19861104_a cdp86u  CDDIS 
19861104_b ia359   CDDIS 
19861105_a pol862  CDDIS 
19861107_a xpc865  CDDIS 
19861109_a ia360   CDDIS 
19861112_a le8610  CDDIS 
19861114_a ia361   CDDIS 
19861119_a ia362   CDDIS 
19861124_a ia363   CDDIS 
19861129_a ia364   CDDIS 
19861204_a ia365   CDDIS 
19861205_a xpc866  CDDIS 
19861208_a xat868  CDDIS 
19861209_a ia366   CDDIS 
19861210_a ymp865  CDDIS 
19861213_a cdp86w  CDDIS 
19861214_a ia367   CDDIS 
19861216_a cdp86x  CDDIS 
19861217_a le8611  CDDIS 
19861219_a ia368   CDDIS 
19861223_a ia369   CDDIS 
19861229_a ia370   CDDIS 
19870103_a ia371   CDDIS 
19870108_a ia372   CDDIS 
19870113_a ia373   CDDIS 
19870114_a atd871  CDDIS 
19870118_a ia374   CDDIS 
19870119_a is8707  CDDIS 
19870120_a xpc871  CDDIS 
19870123_a ia375   CDDIS 
19870128_a cdp87a  CDDIS 
19870128_b ia376   CDDIS 
19870129_a is8708  CDDIS 
19870131_a cdp87b  CDDIS 
19870202_a ia377   CDDIS 
19870203_a cdp87c  CDDIS 
19870203_b xat871  CDDIS 
19870204_a is8709  CDDIS 
19870206_a cdp87d  CDDIS 
19870207_a ia378   CDDIS 
19870208_a is8710  CDDIS 
19870209_a cdp87e  CDDIS 
19870212_a ia379   CDDIS 
19870213_a as87s1  CDDIS 
19870217_a xpc872  CDDIS 
19870217_b ia380   CDDIS 
19870218_a is8711  CDDIS 
19870222_a ia381   CDDIS 
19870223_a gsi871  CDDIS 
19870223_b is8712  CDDIS 
19870224_a atd872  CDDIS 
19870227_a ia382   CDDIS 
19870304_a ia383   CDDIS 
19870309_a ia384   CDDIS 
19870310_a svy871  CDDIS 
19870314_a ia385   CDDIS 
19870319_a ia386   CDDIS 
19870320_a as87s2  CDDIS 
19870322_a cdp87f  CDDIS 
19870324_a npc871  CDDIS 
19870324_b ia387   CDDIS 
19870325_a cdp87g  CDDIS 
19870325_b xat872  CDDIS 
19870326_a atd873  CDDIS 
19870328_a cdp87h  CDDIS 
19870329_a ia388   CDDIS 
19870403_a ia389   CDDIS 
19870408_a ia390   CDDIS 
19870409_a nat871  CDDIS 
19870413_a ia391   CDDIS 
19870414_a atd874  CDDIS 
19870418_a ia392   CDDIS 
19870421_a xpc873  CDDIS 
19870423_a ia393   CDDIS 
19870428_a ia394   CDDIS 
19870429_a ip7119  CDDIS 
19870501_a nap87a  CDDIS 
19870502_a nap87b  CDDIS 
19870503_a ia395   CDDIS 
19870504_a nat872  CDDIS 
19870506_a cdp87i  CDDIS 
19870507_a xpc874  CDDIS 
19870508_a ia396   CDDIS 
19870510_a cdp87j  CDDIS 
19870513_a ia397   CDDIS 
19870514_a cdp87k  CDDIS 
19870517_a cdp87l  CDDIS 
19870518_a ia398   CDDIS 
19870521_a cdp87m  CDDIS 
19870523_a ia399   CDDIS 
19870524_a atd875  CDDIS 
19870528_a ia400   CDDIS 
19870529_a ip7149  CDDIS 
19870602_a ia401   CDDIS 
19870606_a ia402   CDDIS 
19870609_a xpc875  CDDIS 
19870612_a ia403   CDDIS 
19870617_a ia404   CDDIS 
19870618_a atd876  CDDIS 
19870622_a ia405   CDDIS 
19870623_a xat873  CDDIS 
19870624_a pol871  CDDIS 
19870627_a ia406   CDDIS 
19870628_a ip7179  CDDIS 
19870629_a ast871  CDDIS 
19870630_a ast872  CDDIS 
19870702_a ia407   CDDIS 
19870707_a ia408   CDDIS 
19870708_a atd877  CDDIS 
19870711_a ncm871  CDDIS 
19870712_a ia409   CDDIS 
19870715_a cd87na  CDDIS 
19870717_a cd87nb  CDDIS 
19870717_b ia410   CDDIS 
19870718_a epc871  CDDIS 
19870718_b ncm872  CDDIS 
19870721_a ip7202  CDDIS 
19870722_a ia411   CDDIS 
19870723_a wpc871  CDDIS 
19870725_a cdp87o  CDDIS 
19870727_a ia412   CDDIS 
19870728_a frm871  CDDIS 
19870801_a epc872  CDDIS 
19870801_b ia413   CDDIS 
19870802_a brm871  CDDIS 
19870803_a frm872  CDDIS 
19870804_a brm872  CDDIS 
19870805_a brm873  CDDIS 
19870806_a ia414   CDDIS 
19870807_a cdp87p  CDDIS 
19870808_a brm874  CDDIS 
19870809_a wpc872  CDDIS 
19870811_a frm873  CDDIS 
19870811_b ia415   CDDIS 
19870813_a cd87pb  CDDIS 
19870814_a cd87pc  CDDIS 
19870815_a frm874  CDDIS 
19870816_a ia416   CDDIS 
19870819_a ncm873  CDDIS 
19870820_a cd87qa  CDDIS 
19870821_a cd87qb  CDDIS 
19870821_b ia417   CDDIS 
19870822_a atd878  CDDIS 
19870824_a ncm874  CDDIS 
19870825_a xat874  CDDIS 
19870826_a ia418   CDDIS 
19870827_a ip7239  CDDIS 
19870831_a ia419   CDDIS 
19870905_a ia420   CDDIS 
19870910_a ia421   CDDIS 
19870911_a atd879  CDDIS 
19870915_a ia422   CDDIS 
19870916_a xat875  CDDIS 
19870920_a ia423   CDDIS 
19870923_a xpc876  CDDIS 
19870925_a ia424   CDDIS 
19870926_a ip7269  CDDIS 
19870930_a ia425   CDDIS 
19871005_a ia4260  CDDIS 
19871010_a ia427   CDDIS 
19871015_a cdp87r  CDDIS 
19871015_b ia428   CDDIS 
19871016_a nat873  CDDIS 
19871018_a cdp87s  CDDIS 
19871019_a npc872  CDDIS 
19871020_a ia429   CDDIS 
19871021_a cdp87t  CDDIS 
19871021_b ip7294  CDDIS 
19871022_a at8710  CDDIS 
19871024_a cdp87u  CDDIS 
19871025_a ia430   CDDIS 
19871027_a pd87hq  CDDIS 
19871028_a cdp87v  CDDIS 
19871029_a frm876  CDDIS 
19871030_a ia431   CDDIS 
19871031_a nap87d  CDDIS 
19871101_a motie1  CDDIS 
19871103_a xat876  CDDIS 
19871104_a ia432   CDDIS 
19871105_a pol872  CDDIS 
19871109_a ia433   CDDIS 
19871110_a at8711  CDDIS 
19871114_a ia434   CDDIS 
19871118_a gsi872  CDDIS 
19871119_a ia435   CDDIS 
19871123_a xpc877  CDDIS 
19871124_a ia436   CDDIS 
19871125_a gsi873  CDDIS 
19871129_a ia437   CDDIS 
19871130_a ip7334  CDDIS 
19871204_a ia438   CDDIS 
19871205_a cdp87w  CDDIS 
19871207_a xpc878  CDDIS 
19871208_a cdp87x  CDDIS 
19871208_b xat877  CDDIS 
19871209_a ia439   CDDIS 
19871211_a cdp87y  CDDIS 
19871214_a cdp87z  CDDIS 
19871214_b ia440   CDDIS 
19871215_a at8712  CDDIS 
19871218_a is8713  CDDIS 
19871219_a ia441   CDDIS 
19871220_a ip7354  CDDIS 
19871221_a is8714  CDDIS 
19871223_a ia442   CDDIS 
19871229_a ia443   CDDIS 
19880103_a ia444   CDDIS 
19880104_a ast883  CDDIS 
19880107_a is8815  CDDIS 
19880108_a ia445   CDDIS 
19880110_a ss881   CDDIS 
19880112_a is8816  CDDIS 
19880113_a ia446   CDDIS 
19880115_a ss882   CDDIS 
19880116_a pm88e1  CDDIS 
19880117_a is8817  CDDIS 
19880118_a ia447   CDDIS 
19880119_a ip8810  CDDIS 
19880122_a is8818  CDDIS 
19880123_a ia448   CDDIS 
19880127_a atd881  CDDIS 
19880128_a ia449   CDDIS 
19880202_a cdp88a  CDDIS 
19880202_b ia450   CDDIS 
19880203_a wat881  CDDIS 
19880205_a cdp88b  CDDIS 
19880207_a ia451   CDDIS 
19880208_a cdp88c  CDDIS 
19880209_a gsi881  CDDIS 
19880211_a nap88d  CDDIS 
19880212_a ia452   CDDIS 
19880213_a cd88d1  CDDIS 
19880214_a cd88d2  CDDIS 
19880215_a frm887  CDDIS 
19880217_a cd88e1  CDDIS 
19880217_b ia453   CDDIS 
19880218_a cd88e2  CDDIS 
19880220_a pm88n1  CDDIS 
19880222_a ia454   CDDIS 
19880223_a ip8811  CDDIS 
19880227_a ia455   CDDIS 
19880303_a ia456   CDDIS 
19880308_a ia457   CDDIS 
19880309_a eat881  CDDIS 
19880313_a ia458   CDDIS 
19880314_a ip8812  CDDIS 
19880317_a atd882  CDDIS 
19880318_a ia459   CDDIS 
19880319_a sur88n  CDDIS 
19880323_a ia460   CDDIS 
19880328_a ia461   CDDIS 
19880402_a ia462   CDDIS 
19880407_a ia463   CDDIS 
19880409_a pm88sw  CDDIS 
19880412_a ia464   CDDIS 
19880413_a wat882  CDDIS 
19880415_a ncmn88  CDDIS 
19880417_a ia465   CDDIS 
19880418_a ip8813  CDDIS 
19880420_a np88a1  CDDIS 
19880421_a np88a2  CDDIS 
19880422_a rd883   CDDIS 
19880422_b ia466   CDDIS 
19880422_c frm888  CDDIS 
19880425_a cdp88f  CDDIS 
19880426_a frm889  CDDIS 
19880427_a ia467   CDDIS 
19880427_b fr8810  CDDIS 
19880429_a cd88g1  CDDIS 
19880430_a cd88g2  CDDIS 
19880501_a rd884   CDDIS 
19880502_a ia468   CDDIS 
19880503_a fr8811  CDDIS 
19880504_a cd88h1  CDDIS 
19880505_a cd88h2  CDDIS 
19880506_a fr8812  CDDIS 
19880507_a ia469   CDDIS 
19880508_a cdp88i  CDDIS 
19880512_a ia470   CDDIS 
19880516_a atd883  CDDIS 
19880517_a ia471   CDDIS 
19880518_a ip8814  CDDIS 
19880521_a xpc881  CDDIS 
19880521_b ia472   CDDIS 
19880523_a pm88s1  CDDIS 
19880527_a ia473   CDDIS 
19880601_a ia474   CDDIS 
19880604_a pm88e2  CDDIS 
19880606_a ia475   CDDIS 
19880611_a ia476   CDDIS 
19880616_a ia477   CDDIS 
19880617_a eat882  CDDIS 
19880618_a plr881  CDDIS 
19880620_a ast884  CDDIS 
19880621_a ia478   CDDIS 
19880622_a ip8815  CDDIS 
19880625_a hk88t1  CDDIS 
19880626_a ia479   CDDIS 
19880701_a hk88t2  CDDIS 
19880701_b ia480   CDDIS 
19880703_a cd88j1  CDDIS 
19880704_a cd88j2  CDDIS 
19880705_a cd88j3  CDDIS 
19880706_a ia481   CDDIS 
19880708_a atd884  CDDIS 
19880709_a hktie3  CDDIS 
19880711_a cd88k1  CDDIS 
19880711_b ia482   CDDIS 
19880712_a cd88k2  CDDIS 
19880713_a cd88k3  CDDIS 
19880716_a pm88s2  CDDIS 
19880716_b ia483   CDDIS 
19880721_a cd88l1  CDDIS 
19880721_b ia484   CDDIS 
19880722_a cd88l2  CDDIS 
19880723_a cd88l3  CDDIS 
19880724_a pm88w1  CDDIS 
19880725_a ip8816  CDDIS 
19880726_a ia485   CDDIS 
19880727_a cd88m1  CDDIS 
19880728_a cd88m2  CDDIS 
19880729_a cd88m3  CDDIS 
19880730_a p88s3a  CDDIS 
19880731_a p88s3b  CDDIS 
19880731_b ia486   CDDIS 
19880803_a cd88n1  CDDIS 
19880804_a cd88n2  CDDIS 
19880805_a cd88n3  CDDIS 
19880805_b ia487   CDDIS 
19880806_a ds8808  CDDIS 
19880810_a ia488   CDDIS 
19880815_a ia489   CDDIS 
19880820_a ia490   CDDIS 
19880825_a gsi882  CDDIS 
19880825_b ia491   CDDIS 
19880829_a ip8817  CDDIS 
19880830_a ia492   CDDIS 
19880831_a eat883  CDDIS 
19880904_a ia493   CDDIS 
19880908_a atd885  CDDIS 
19880909_a ia494   CDDIS 
19880910_a gn8862  CDDIS 
19880914_a ia495   CDDIS 
19880917_a ds8813  CDDIS 
19880919_a ia496   CDDIS 
19880920_a ip8818  CDDIS 
19880924_a ia497   CDDIS 
19880929_a ia498   CDDIS 
19881004_a ia499   CDDIS 
19881006_a gsi883  CDDIS 
19881006_b fd88t1  CDDIS 
19881008_a fd88t2  CDDIS 
19881009_a ia500   CDDIS 
19881012_a gsi884  CDDIS 
19881013_a ip8819  CDDIS 
19881014_a ia501   CDDIS 
19881015_a cd88o1  CDDIS 
19881016_a cd88o2  CDDIS 
19881017_a fr8813  CDDIS 
19881018_a wat883  CDDIS 
19881019_a ia502   CDDIS 
19881020_a cd88p1  CDDIS 
19881021_a cd88p2  CDDIS 
19881024_a ia503   CDDIS 
19881024_b fr8815  CDDIS 
19881025_a cd88q1  CDDIS 
19881026_a cd88q2  CDDIS 
19881028_a fr8816  CDDIS 
19881029_a pm88n2  CDDIS 
19881029_b ia504   CDDIS 
19881030_a cd88r1  CDDIS 
19881031_a cd88r2  CDDIS 
19881101_a nap88e  CDDIS 
19881103_a ia505   CDDIS 
19881104_a cd88s1  CDDIS 
19881104_b ip8820  CDDIS 
19881105_a cd88s2  CDDIS 
19881106_a ds8814  CDDIS 
19881108_a cd88t1  CDDIS 
19881108_b ia506   CDDIS 
19881109_a cd88t2  CDDIS 
19881109_b eat884  CDDIS 
19881110_a plr882  CDDIS 
19881113_a ia507   CDDIS 
19881118_a ia508   CDDIS 
19881123_a ia509   CDDIS 
19881128_a ia510   CDDIS 
19881129_a atd886  CDDIS 
19881203_a ia511   CDDIS 
19881208_a ia512   CDDIS 
19881210_a pm88s4  CDDIS 
19881213_a ia513   CDDIS 
19881214_a eat885  CDDIS 
19881215_a sth883  CDDIS 
19881216_a sth884  CDDIS 
19881218_a ia514   CDDIS 
19881219_a ip8821  CDDIS 
19881221_a gn8877  CDDIS 
19881223_a ia515   CDDIS 
19881228_a ia516   CDDIS 
19890102_a ia517   CDDIS 
19890107_a ia518   CDDIS 
19890112_a ia519   CDDIS 
19890113_a pm89s1  CDDIS 
19890117_a ia520   CDDIS 
19890119_a cd89a1  CDDIS 
19890120_a cd89a2  CDDIS 
19890122_a ia521   CDDIS 
19890123_a ip8922  CDDIS 
19890124_a cd89b1  CDDIS 
19890125_a cd89b2  CDDIS 
19890126_a fr8918  CDDIS 
19890127_a ia522   CDDIS 
19890128_a cd89c1  CDDIS 
19890129_a cd89c2  CDDIS 
19890201_a ia523   CDDIS 
19890202_a cd89d1  CDDIS 
19890202_b is8919  CDDIS 
19890203_a cd89d2  CDDIS 
19890204_a fr8919  CDDIS 
19890206_a cd89e1  CDDIS 
19890206_b ia524   CDDIS 
19890207_a cd89e2  CDDIS 
19890207_b is8920  CDDIS 
19890210_a fr8920  CDDIS 
19890211_a cd89f1  CDDIS 
19890211_b ia525   CDDIS 
19890212_a cd89f2  CDDIS 
19890216_a ia526   CDDIS 
19890217_a is8921  CDDIS 
19890218_a pm89s2  CDDIS 
19890220_a eat891  CDDIS 
19890221_a ia527   CDDIS 
19890222_a jeg07   CDDIS 
19890226_a ia528   CDDIS 
19890227_a ip8923  CDDIS 
19890303_a ia529   CDDIS 
19890304_a is8922  CDDIS 
19890308_a ia530   CDDIS 
19890313_a ia531   CDDIS 
19890318_a su89n1  CDDIS 
19890318_b ia532   CDDIS 
19890323_a ia533   CDDIS 
19890326_a pm89s3  CDDIS 
19890327_a rd891   CDDIS 
19890328_a ia534   CDDIS 
19890329_a is8923  CDDIS 
19890331_a ip8924  CDDIS 
19890402_a ia535   CDDIS 
19890403_a navy14  CDDIS 
19890407_a ia536   CDDIS 
19890409_a fr8921  CDDIS 
19890412_a ia537   CDDIS 
19890417_a ia538   CDDIS 
19890418_a ip8925  CDDIS 
19890420_a n89a1a  CDDIS 
19890421_a n89a1b  CDDIS 
19890422_a ia539   CDDIS 
19890423_a fr8922  CDDIS 
19890424_a pm89n1  CDDIS 
19890425_a cd89g1  CDDIS 
19890426_a cd89g2  CDDIS 
19890427_a ia540   CDDIS 
19890430_a cd89h1  CDDIS 
19890501_a cd89h2  CDDIS 
19890502_a ia541   CDDIS 
19890502_b fr8923  CDDIS 
19890505_a cd89i1  CDDIS 
19890506_a cd89i2  CDDIS 
19890507_a ia542   CDDIS 
19890507_b fr8924  CDDIS 
19890508_a navy19  CDDIS 
19890510_a cd89j1  CDDIS 
19890511_a cd89j2  CDDIS 
19890512_a ia543   CDDIS 
19890512_b fr8925  CDDIS 
19890513_a fr8926  CDDIS 
19890515_a cd89k1  CDDIS 
19890516_a cd89k2  CDDIS 
19890517_a ia544   CDDIS 
19890517_b fr8927  CDDIS 
19890520_a pm89w1  CDDIS 
19890522_a ia545   CDDIS 
19890523_a ip8926  CDDIS 
19890524_a rd892   CDDIS 
19890527_a ia546   CDDIS 
19890530_a gf891a  CDDIS 
19890531_a gf891b  CDDIS 
19890601_a ia547   CDDIS 
19890603_a eat892  CDDIS 
19890603_b su89n2  CDDIS 
19890604_a navy23  CDDIS 
19890606_a ia548   CDDIS 
19890607_a fr8928  CDDIS 
19890610_a pm89e1  CDDIS 
19890611_a ia549   CDDIS 
19890616_a ia550   CDDIS 
19890621_a ia551   CDDIS 
19890622_a ip8927  CDDIS 
19890623_a eur1a1  CDDIS 
19890624_a eur1a2  CDDIS 
19890625_a eur1b   CDDIS 
19890626_a ia552   CDDIS 
19890627_a navy26  CDDIS 
19890701_a ia553   CDDIS 
19890702_a navy27  CDDIS 
19890705_a cd89l1  CDDIS 
19890705_b eur2a   CDDIS 
19890706_a cd89l2  CDDIS 
19890706_b ia554   CDDIS 
19890707_a cd89l3  CDDIS 
19890708_a pm89w2  CDDIS 
19890708_b eur2b1  CDDIS 
19890709_a eur2b2  CDDIS 
19890709_b navy28  CDDIS 
19890711_a ia555   CDDIS 
19890713_a cd89m1  CDDIS 
19890714_a cd89m2  CDDIS 
19890715_a cd89m3  CDDIS 
19890716_a ia556   CDDIS 
19890718_a navy29  CDDIS 
19890721_a ia557   CDDIS 
19890723_a navy30  CDDIS 
19890724_a cd89n1  CDDIS 
19890724_b crl891  CDDIS 
19890725_a cd89n2  CDDIS 
19890726_a cd89n3  CDDIS 
19890726_b ia558   CDDIS 
19890727_a ip8928  CDDIS 
19890729_a rd893   CDDIS 
19890730_a eur3a   CDDIS 
19890731_a ia559   CDDIS 
19890801_a cd89o1  CDDIS 
19890801_b eur3b1  CDDIS 
19890802_a cd89o2  CDDIS 
19890802_b eur3b2  CDDIS 
19890803_a cd89o3  CDDIS 
19890804_a navy31  CDDIS 
19890805_a ia560   CDDIS 
19890807_a navy32  CDDIS 
19890808_a cd89p1  CDDIS 
19890809_a cd89p2  CDDIS 
19890810_a cd89p3  CDDIS 
19890810_b ia561   CDDIS 
19890812_a crl892  CDDIS 
19890815_a ia562   CDDIS 
19890817_a navy33  CDDIS 
19890818_a eur4a1  CDDIS 
19890820_a ia563   CDDIS 
19890822_a ast891  CDDIS 
19890822_b eur4b   CDDIS 
19890824_a navy34  CDDIS 
19890825_a ia564   CDDIS 
19890829_a rd894   CDDIS 
19890830_a ia565   CDDIS 
19890831_a navy35  CDDIS 
19890901_a eur5a1  CDDIS 
19890902_a eur5a2  CDDIS 
19890904_a ia566   CDDIS 
19890907_a navy36  CDDIS 
19890909_a ia567   CDDIS 
19890910_a navy37  CDDIS 
19890912_a eur6a1  CDDIS 
19890913_a eur6a2  CDDIS 
19890914_a ia568   CDDIS 
19890916_a pm89e2  CDDIS 
19890916_b eur6b   CDDIS 
19890917_a navy38  CDDIS 
19890919_a ia569   CDDIS 
19890920_a ip8930  CDDIS 
19890924_a ia570   CDDIS 
19890926_a pm89s4  CDDIS 
19890927_a navy39  CDDIS 
19890929_a gsi891  CDDIS 
19890929_b ia571   CDDIS 
19891004_a ia572   CDDIS 
19891005_a navy40  CDDIS 
19891008_a rd89t   CDDIS 
19891009_a ia573   CDDIS 
19891010_a ip8931  CDDIS 
19891011_a gf892a  CDDIS 
19891011_b navy41  CDDIS 
19891012_a gf892b  CDDIS 
19891014_a ia574   CDDIS 
19891015_a rd89a1  CDDIS 
19891016_a rd89a2  CDDIS 
19891016_b navy42  CDDIS 
19891017_a rd89a3  CDDIS 
19891018_a rd89a4  CDDIS 
19891019_a ia575   CDDIS 
19891020_a cd89q1  CDDIS 
19891022_a rd89b1  CDDIS 
19891023_a cd89q2  CDDIS 
19891023_b navy43  CDDIS 
19891024_a ia576   CDDIS 
19891025_a rd89c1  CDDIS 
19891026_a rd89c2  CDDIS 
19891027_a rd89c3  CDDIS 
19891028_a rd89c4  CDDIS 
19891029_a ia577   CDDIS 
19891030_a rd89d1  CDDIS 
19891030_b navy44  CDDIS 
19891031_a rd89d2  CDDIS 
19891101_a c89q3a  CDDIS 
19891102_a c89q3b  CDDIS 
19891103_a ia578   CDDIS 
19891103_b fr8929  CDDIS 
19891105_a pm89n2  CDDIS 
19891106_a c89q4a  CDDIS 
19891107_a c89q4b  CDDIS 
19891108_a ia579   CDDIS 
19891109_a navy45  CDDIS 
19891111_a cd895a  CDDIS 
19891112_a cd895b  CDDIS 
19891113_a ia580   CDDIS 
19891113_b fr8930  CDDIS 
19891116_a cd896a  CDDIS 
19891117_a cd896b  CDDIS 
19891118_a ia581   CDDIS 
19891119_a ip8932  CDDIS 
19891121_a navy47  CDDIS 
19891123_a ia582   CDDIS 
19891125_a pm89s5  CDDIS 
19891126_a navy48  CDDIS 
19891128_a gsi892  CDDIS 
19891128_b ia583   CDDIS 
19891203_a ia584   CDDIS 
19891204_a navy49  CDDIS 
19891205_a gsi893  CDDIS 
19891212_a plar89  CDDIS 
19891213_a ia586   CDDIS 
19891213_b navy50  CDDIS 
19891214_a ast892  CDDIS 
19891217_a navy51  CDDIS 
19891218_a pm89s6  CDDIS 
19891218_b ia587   CDDIS 
19891219_a ip8933  CDDIS 
19891220_a shs892  CDDIS 
19891221_a is8925  CDDIS 
19891223_a ia588   CDDIS 
19891227_a navy52  CDDIS 
19891228_a ia589   CDDIS 
19900102_a ia590   CDDIS 
19900103_a nav053  CDDIS 
19900107_a ia591   CDDIS 
19900109_a rd9001  CDDIS 
19900110_a nav054  CDDIS 
19900112_a ia592   CDDIS 
19900115_a cd90a1  CDDIS 
19900116_a cd90a2  CDDIS 
19900117_a ia593   CDDIS 
19900117_b nav055  CDDIS 
19900118_a pm90n1  CDDIS 
19900120_a cd90b1  CDDIS 
19900121_a cd90b2  CDDIS 
19900122_a ia594   CDDIS 
19900122_b fr9028  CDDIS 
19900123_a ip9034  CDDIS 
19900124_a nav056  CDDIS 
19900125_a cd90c1  CDDIS 
19900126_a euro01  CDDIS 
19900126_b cd90c2  CDDIS 
19900127_a ia595   CDDIS 
19900127_b fr9029  CDDIS 
19900129_a is9026  CDDIS 
19900130_a cd90d1  CDDIS 
19900131_a cd90d2  CDDIS 
19900131_b nav057  CDDIS 
19900201_a ia596   CDDIS 
19900201_b fr9030  CDDIS 
19900204_a cd90e1  CDDIS 
19900205_a cd90e2  CDDIS 
19900206_a ia597   CDDIS 
19900206_b nav058  CDDIS 
19900207_a is9027  CDDIS 
19900208_a fr9031  CDDIS 
19900209_a cd90f1  CDDIS 
19900210_a cd90f2  CDDIS 
19900211_a ia598   CDDIS 
19900211_b fr9032  CDDIS 
19900212_a ip9035  CDDIS 
19900214_a nav059  CDDIS 
19900215_a rd9002  CDDIS 
19900216_a ia599   CDDIS 
19900217_a ip9b21  CDDIS 
19900218_a ip9b22  CDDIS 
19900219_a ip9b23  CDDIS 
19900220_a nav060  CDDIS 
19900221_a ia600   CDDIS 
19900226_a ia601   CDDIS 
19900228_a nav061  CDDIS 
19900301_a gsi901  CDDIS 
19900303_a ia602   CDDIS 
19900307_a nav062  CDDIS 
19900308_a ia603   CDDIS 
19900313_a ia604   CDDIS 
19900314_a nav063  CDDIS 
19900315_a su90n1  CDDIS 
19900315_b shs05   CDDIS 
19900318_a ia605   CDDIS 
19900321_a nav064  CDDIS 
19900322_a pm90s1  CDDIS 
19900323_a ia606   CDDIS 
19900327_a ip9036  CDDIS 
19900328_a ia607   CDDIS 
19900328_b nav065  CDDIS 
19900329_a rd9003  CDDIS 
19900402_a ia608   CDDIS 
19900403_a sha90a  CDDIS 
19900404_a nav066  CDDIS 
19900407_a ia609   CDDIS 
19900411_a nav067  CDDIS 
19900412_a ia610   CDDIS 
19900413_a ip9037  CDDIS 
19900416_a navex2  CDDIS 
19900417_a ia611   CDDIS 
19900418_a xglb90  CDDIS 
19900418_b nav068  CDDIS 
19900419_a pm90n2  CDDIS 
19900422_a ia612   CDDIS 
19900423_a is9029  CDDIS 
19900425_a nav069  CDDIS 
19900426_a rd9004  CDDIS 
19900426_b shs06   CDDIS 
19900427_a ia613   CDDIS 
19900501_a nav070  CDDIS 
19900502_a ia614   CDDIS 
19900503_a su90n2  CDDIS 
19900506_a ip9038  CDDIS 
19900507_a ia615   CDDIS 
19900508_a nav071  CDDIS 
19900508_b sha90b  CDDIS 
19900510_a crl901  CDDIS 
19900510_b ast901  CDDIS 
19900512_a ia616   CDDIS 
19900514_a rd9005  CDDIS 
19900515_a nav072  CDDIS 
19900515_b shs07   CDDIS 
19900517_a ia617   CDDIS 
19900521_a is9030  CDDIS 
19900522_a ia618   CDDIS 
19900522_b nav073  CDDIS 
19900523_a glb90a  CDDIS 
19900524_a glb90b  CDDIS 
19900527_a ia619   CDDIS 
19900530_a nav074  CDDIS 
19900531_b soth09  CDDIS 
19900601_a ia620   CDDIS 
19900604_a nav075  CDDIS 
19900606_a ia621   CDDIS 
19900608_a cd90g1  CDDIS 
19900609_a cd90g2  CDDIS 
19900610_a cd90g3  CDDIS 
19900611_a ia622   CDDIS 
19900612_a nav076  CDDIS 
19900616_a ia623   CDDIS 
19900618_a cd90h1  CDDIS 
19900619_a cd90h2  CDDIS 
19900619_b shs08   CDDIS 
19900620_a cd90h3  CDDIS 
19900621_a ia624   CDDIS 
19900622_a ip9039  CDDIS 
19900625_a xpac90  CDDIS 
19900625_b is9031  CDDIS 
19900626_a ia625   CDDIS 
19900626_b nav078  CDDIS 
19900628_a rd9006  CDDIS 
19900628_b pm90s2  CDDIS 
19900629_a c90ia1  CDDIS 
19900630_a c90ia2  CDDIS 
19900630_b crl903  CDDIS 
19900701_a ia626   CDDIS 
19900702_a cd90ib  CDDIS 
19900705_a nav079  CDDIS 
19900706_a ia627   CDDIS 
19900709_a c90ja1  CDDIS 
19900709_b nav080  CDDIS 
19900710_a c90ja2  CDDIS 
19900711_a ia628   CDDIS 
19900712_a cd90jb  CDDIS 
19900713_a ast902  CDDIS 
19900716_a ia629   CDDIS 
19900717_a nav081  CDDIS 
19900717_b shs09   CDDIS 
19900719_a is9032  CDDIS 
19900720_a ip9040  CDDIS 
19900721_a ia630   CDDIS 
19900723_a rd9007  CDDIS 
19900723_b gsi902  CDDIS 
19900724_a c90ka1  CDDIS 
19900724_b nav082  CDDIS 
19900725_a c90ka2  CDDIS 
19900726_a gsi903  CDDIS 
19900726_b ia631   CDDIS 
19900727_a gsi904  CDDIS 
19900727_b cd90kb  CDDIS 
19900730_a gsi905  CDDIS 
19900730_b nap90c  CDDIS 
19900731_a ia632   CDDIS 
19900731_b nav083  CDDIS 
19900801_a cd90l1  CDDIS 
19900802_a cd90l2  CDDIS 
19900803_a cd90l3  CDDIS 
19900805_a ia633   CDDIS 
19900806_a soth10  CDDIS 
19900807_a nav084  CDDIS 
19900808_a sea901  CDDIS 
19900808_b shs10   CDDIS 
19900809_a sea902  CDDIS 
19900810_a ia634   CDDIS 
19900811_a ip9041  CDDIS 
19900813_a is9033  CDDIS 
19900814_a nav085  CDDIS 
19900815_a ia635   CDDIS 
19900816_a rd9008  CDDIS 
19900820_a polr90  CDDIS 
19900820_b ia636   CDDIS 
19900822_a nav086  CDDIS 
19900825_a ia637   CDDIS 
19900828_a nav087  CDDIS 
19900830_a ia638   CDDIS 
19900904_a ia639   CDDIS 
19900904_b nav088  CDDIS 
19900905_a euro02  CDDIS 
19900906_a nap90e  CDDIS 
19900908_a ip9042  CDDIS 
19900909_a ia640   CDDIS 
19900910_a rd9009  CDDIS 
19900910_b pm90s3  CDDIS 
19900911_a nav089  CDDIS 
19900913_a shs11   CDDIS 
19900914_a ia641   CDDIS 
19900919_a ia642   CDDIS 
19900920_a nav090  CDDIS 
19900924_a ia643   CDDIS 
19900925_a nav091  CDDIS 
19900927_a is9034  CDDIS 
19900927_b soth11  CDDIS 
19900929_a ia644   CDDIS 
19901002_a nav092  CDDIS 
19901004_a ia645   CDDIS 
19901004_b navex3  CDDIS 
19901005_a ip9043  CDDIS 
19901007_a cd90m1  CDDIS 
19901008_a cd90m2  CDDIS 
19901009_a ia646   CDDIS 
19901009_b fr9033  CDDIS 
19901010_a pm90n3  CDDIS 
19901011_a nav093  CDDIS 
19901014_a ia647   CDDIS 
19901014_b fr9034  CDDIS 
19901015_a cd90n1  CDDIS 
19901015_b shs12   CDDIS 
19901016_a cd90n2  CDDIS 
19901016_b nav094  CDDIS 
19901018_a is9035  CDDIS 
19901019_a ia648   CDDIS 
19901021_a cd90o1  CDDIS 
19901022_a cd90o2  CDDIS 
19901022_b nav095  CDDIS 
19901023_a fr9035  CDDIS 
19901024_a ia649   CDDIS 
19901025_a rd9010  CDDIS 
19901027_a np90a1  CDDIS 
19901028_a np90a2  CDDIS 
19901029_a ia650   CDDIS 
19901029_b fr9036  CDDIS 
19901030_a fr9037  CDDIS 
19901031_a nav096  CDDIS 
19901103_a ia651   CDDIS 
19901105_a cd90p1  CDDIS 
19901106_a cd90p2  CDDIS 
19901106_b nav097  CDDIS 
19901107_a shs13   CDDIS 
19901108_a ia652   CDDIS 
19901108_b navex4  CDDIS 
19901110_a dn9013  CDDIS 
19901111_a cd90q2  CDDIS 
19901113_a ia653   CDDIS 
19901114_a nav098  CDDIS 
19901117_a ip9044  CDDIS 
19901118_a ia654   CDDIS 
19901120_a nav099  CDDIS 
19901123_a ia655   CDDIS 
19901126_a is9036  CDDIS 
19901127_a ast903  CDDIS 
19901127_b is036a  CDDIS 
19901128_a ia656   CDDIS 
19901128_b nav100  CDDIS 
19901129_a rd9011  CDDIS 
19901203_a ia657   CDDIS 
19901203_b navex5  CDDIS 
19901205_a nav101  CDDIS 
19901208_a ia658   CDDIS 
19901210_a is9037  CDDIS 
19901211_a nav102  CDDIS 
19901212_a shs14   CDDIS 
19901213_a ia659   CDDIS 
19901214_a rd9012  CDDIS 
19901217_a ip9045  CDDIS 
19901218_a ia660   CDDIS 
19901218_b nav103  CDDIS 
19901220_a euro03  CDDIS 
19901223_a ia661   CDDIS 
19901226_a pm90s4  CDDIS 
19901227_a nav104  CDDIS 
19901228_a ia662   CDDIS 
19910102_a ia663   CDDIS 
19910103_a nav105  CDDIS 
19910106_a eur004  CDDIS 
19910107_a ia664   CDDIS 
19910108_a nav106  CDDIS 
19910109_a shs15   CDDIS 
19910110_a ip9146  CDDIS 
19910112_a ia665   CDDIS 
19910115_a nav107  CDDIS 
19910116_a is9138  CDDIS 
19910117_a ia666   CDDIS 
19910122_a ia667   CDDIS 
19910122_b navex6  CDDIS 
19910123_a nav108  CDDIS 
19910127_a ia668   CDDIS 
19910128_a nav109  CDDIS 
19910130_a rd9101  CDDIS 
19910201_a ia669   CDDIS 
19910204_a pm91n   CDDIS 
19910206_a ia670   CDDIS 
19910207_a nav110  CDDIS 
19910211_a ia671   CDDIS 
19910211_b navex7  CDDIS 
19910211_c shs16   CDDIS 
19910212_a rd9102  CDDIS 
19910213_a is9139  CDDIS 
19910213_b nav111  CDDIS 
19910216_a ia672   CDDIS 
19910219_a nav112  CDDIS 
19910221_a ia673   CDDIS 
19910224_a ip9147  CDDIS 
19910226_a ia674   CDDIS 
19910227_a nav113  CDDIS 
19910228_a su91n1  CDDIS 
19910303_a ia675   CDDIS 
19910306_a nav114  CDDIS 
19910308_a ia676   CDDIS 
19910311_a nav115  CDDIS 
19910313_a ia677   CDDIS 
19910313_b navex8  CDDIS 
19910314_a rd9103  CDDIS 
19910315_a ip9148  CDDIS 
19910318_a ia678   CDDIS 
19910320_a nav116  CDDIS 
19910323_a ia679   CDDIS 
19910324_a pm91s1  CDDIS 
19910325_a gsi911  CDDIS 
19910325_b is9140  CDDIS 
19910328_a pl91n1  CDDIS 
19910328_b ia680   CDDIS 
19910401_a ip9149  CDDIS 
19910402_a ia681   CDDIS 
19910402_b navex9  CDDIS 
19910403_a nav118  CDDIS 
19910407_a ia682   CDDIS 
19910409_a nav119  CDDIS 
19910410_a fr9138  CDDIS 
19910411_a fr9139  CDDIS 
19910412_a ia683   CDDIS 
19910415_a xas911  CDDIS 
19910415_b nav120  CDDIS 
19910416_a fdtie1  CDDIS 
19910417_a ia684   CDDIS 
19910418_a rd9104  CDDIS 
19910422_a ia685   CDDIS 
19910423_a is9141  CDDIS 
19910424_a fr9140  CDDIS 
19910425_a nav121  CDDIS 
19910429_a ia686   CDDIS 
19910501_a su91n2  CDDIS 
19910502_a nav122  CDDIS 
19910506_a ia687   CDDIS 
19910507_a is9142  CDDIS 
19910507_b navx10  CDDIS 
19910509_a nav123  CDDIS 
19910511_a ast91s  CDDIS 
19910513_a ia688   CDDIS 
19910514_a ip9150  CDDIS 
19910515_a shs19   CDDIS 
19910516_a fdtie2  CDDIS 
19910516_b nav124  CDDIS 
19910520_a ia689   CDDIS 
19910521_a rd9105  CDDIS 
19910523_a nav125  CDDIS 
19910527_a ia690   CDDIS 
19910529_a fr9141  CDDIS 
19910530_a fdtie4  CDDIS 
19910530_b nav126  CDDIS 
19910603_a pm91s2  CDDIS 
19910603_b ia691   CDDIS 
19910604_a fdtie5  CDDIS 
19910606_a nav127  CDDIS 
19910610_a ia692   CDDIS 
19910611_a is9143  CDDIS 
19910611_b navx11  CDDIS 
19910613_a nav128  CDDIS 
19910617_a ia693   CDDIS 
19910620_a nav129  CDDIS 
19910624_a ia694   CDDIS 
19910624_b shs20   CDDIS 
19910625_a ip9151  CDDIS 
19910626_a fr9142  CDDIS 
19910627_a nav130  CDDIS 
19910627_b crl911  CDDIS 
19910628_a rd9106  CDDIS 
19910628_b crl912  CDDIS 
19910630_a dn9110  CDDIS 
19910630_b crl913  CDDIS 
19910701_a ia695   CDDIS 
19910701_b fr9143  CDDIS 
19910701_c crl914  CDDIS 
19910702_a nav131  CDDIS 
19910702_b crl915  CDDIS 
19910703_a crl916  CDDIS 
19910704_a crl917  CDDIS 
19910708_a ia696   CDDIS 
19910708_b shs21   CDDIS 
19910709_a ip9152  CDDIS 
19910710_a rd9107  CDDIS 
19910711_a nav132  CDDIS 
19910712_a cd91a1  CDDIS 
19910713_a cd91a2  CDDIS 
19910715_a ia697   CDDIS 
19910716_a is9144  CDDIS 
19910716_b navx12  CDDIS 
19910717_a cd91b1  CDDIS 
19910718_a xas912  CDDIS 
19910718_b cd91b2  CDDIS 
19910719_a nav133  CDDIS 
19910721_a ia698   CDDIS 
19910722_a cd91c1  CDDIS 
19910723_a cd91c2  CDDIS 
19910725_a nav134  CDDIS 
19910727_a cd91d1  CDDIS 
19910728_a cd91d2  CDDIS 
19910729_a ia699   CDDIS 
19910730_a np91b1  CDDIS 
19910731_a gsi912  CDDIS 
19910801_a nav135  CDDIS 
19910802_a ylw912  CDDIS 
19910803_a np91b2  CDDIS 
19910805_a ia700   CDDIS 
19910806_a is9145  CDDIS 
19910806_b navx13  CDDIS 
19910808_a nav136  CDDIS 
19910812_a pl91n2  CDDIS 
19910812_b ia701   CDDIS 
19910813_a fr9144  CDDIS 
19910815_a nav137  CDDIS 
19910816_a grf913  CDDIS 
19910819_a ia702   CDDIS 
19910820_a ip9153  CDDIS 
19910821_a rd9108  CDDIS 
19910821_b shs22   CDDIS 
19910822_a nav138  CDDIS 
19910825_a pm91s3  CDDIS 
19910826_a ia703   CDDIS 
19910826_b navexw  CDDIS 
19910828_a fr9145  CDDIS 
19910829_a nav139  CDDIS 
19910902_a ia704   CDDIS 
19910904_a is9146  CDDIS 
19910904_b navx14  CDDIS 
19910905_a nav140  CDDIS 
19910906_a rd9109  CDDIS 
19910908_a eur005  CDDIS 
19910909_a ia705   CDDIS 
19910909_b fr9146  CDDIS 
19910909_c shs23   CDDIS 
19910912_a nav141  CDDIS 
19910913_a grf914  CDDIS 
19910916_a ia706   CDDIS 
19910918_a gsi913  CDDIS 
19910919_a nav142  CDDIS 
19910920_a gsi914  CDDIS 
19910923_a ia707   CDDIS 
19910924_a navxw2  CDDIS 
19910925_a ip9154  CDDIS 
19910926_a ses91a  CDDIS 
19910926_b nav143  CDDIS 
19910930_a ia708   CDDIS 
19911002_a ip9155  CDDIS 
19911003_a nav144  CDDIS 
19911007_a xas913  CDDIS 
19911007_b ia709   CDDIS 
19911008_a fr9147  CDDIS 
19911010_a nav145  CDDIS 
19911014_a ia710   CDDIS 
19911015_a rdint1  CDDIS 
19911016_a rdint2  CDDIS 
19911017_a nav146  CDDIS 
19911018_a gsi915  CDDIS 
19911018_b rdint3  CDDIS 
19911020_a gsi916  CDDIS 
19911020_b rdint4  CDDIS 
19911021_a ia711   CDDIS 
19911022_a rdint5  CDDIS 
19911023_a rdint6  CDDIS 
19911024_a nav147  CDDIS 
19911025_a nap91e  CDDIS 
19911028_a ia712   CDDIS 
19911029_a is9147  CDDIS 
19911029_b navx15  CDDIS 
19911031_a nav148  CDDIS 
19911101_a rd9110  CDDIS 
19911104_a ia713   CDDIS 
19911104_b fr9148  CDDIS 
19911107_a nav149  CDDIS 
19911108_a meu91a  CDDIS 
19911111_a ia714   CDDIS 
19911112_a is9148  CDDIS 
19911112_b navx16  CDDIS 
19911114_a nav150  CDDIS 
19911115_a meu91b  CDDIS 
19911118_a ia715   CDDIS 
19911119_a navxg1  CDDIS 
19911119_b ip9156  CDDIS 
19911120_a shs25   CDDIS 
19911121_a xglb91  CDDIS 
19911121_b nav151  CDDIS 
19911124_a jms91   CDDIS 
19911125_a ia716   CDDIS 
19911126_a nav152  CDDIS 
19911126_b gsi917  CDDIS 
19911127_a ses91b  CDDIS 
19911129_a soth17  CDDIS 
19911201_a eur006  CDDIS 
19911202_a ia717   CDDIS 
19911202_b fr9149  CDDIS 
19911203_a crl918  CDDIS 
19911204_a rd9111  CDDIS 
19911205_a nav153  CDDIS 
19911209_a ia718   CDDIS 
19911210_a pl91s1  CDDIS 
19911211_a is9149  CDDIS 
19911211_b navx17  CDDIS 
19911212_a nav154  CDDIS 
19911214_a meu91c  CDDIS 
19911216_a ia719   CDDIS 
19911217_a glb91a  CDDIS 
19911218_a glb91b  CDDIS 
19911219_a nav155  CDDIS 
19911220_a meu91d  CDDIS 
19911223_a ia720   CDDIS 
19911226_a nav156  CDDIS 
19911230_a ia721   CDDIS 
19920102_a nav157  CDDIS 
19920106_a ia722   CDDIS 
19920107_a rd9201  CDDIS 
19920109_a nav158  CDDIS 
19920113_a ia723   CDDIS 
19920113_b tja131  CDDIS 
19920114_a eur007  CDDIS 
19920114_b navxw4  CDDIS 
19920116_a nav159  CDDIS 
19920117_a ip9258  CDDIS 
19920120_a ia724   CDDIS 
19920120_b shs26   CDDIS 
19920121_a naxg2a  CDDIS 
19920121_b naxg2b  CDDIS 
19920123_a nav160  CDDIS 
19920127_a pl92s1  CDDIS 
19920127_b ia725   CDDIS 
19920127_c fr9250  CDDIS 
19920128_a is9250  CDDIS 
19920128_b navx18  CDDIS 
19920130_a nav161  CDDIS 
19920203_a ia726   CDDIS 
19920204_a rd9202  CDDIS 
19920204_b s92rf1  CDDIS 
19920206_a nav162  CDDIS 
19920207_a meu92a  CDDIS 
19920210_a su92s1  CDDIS 
19920210_b ia727   CDDIS 
19920211_a navx19  CDDIS 
19920211_b shs27   CDDIS 
19920213_a pd921   CDDIS 
19920213_b nav163  CDDIS 
19920214_a ip9259  CDDIS 
19920217_a ia728   CDDIS 
19920218_a su92n1  CDDIS 
19920220_a nav164  CDDIS 
19920221_a meu92b  CDDIS 
19920224_a ia729   CDDIS 
19920225_a is9251  CDDIS 
19920225_b fr9251  CDDIS 
19920227_a nav165  CDDIS 
19920302_a ia730   CDDIS 
19920303_a rd9203  CDDIS 
19920305_a nav166  CDDIS 
19920306_a ip9260  CDDIS 
19920309_a ia731   CDDIS 
19920309_b shs28   CDDIS 
19920310_a is9252  CDDIS 
19920310_b navx20  CDDIS 
19920312_a usr921  CDDIS 
19920312_b nav167  CDDIS 
19920313_a meu92c  CDDIS 
19920316_a ia732   CDDIS 
19920318_a usr922  CDDIS 
19920319_a nav168  CDDIS 
19920320_a meu92d  CDDIS 
19920323_a ia733   CDDIS 
19920326_a nav169  CDDIS 
19920330_a ia734   CDDIS 
19920331_a fr9252  CDDIS 
19920402_a nav170  CDDIS 
19920406_a ia735   CDDIS 
19920407_a su92n2  CDDIS 
19920408_a eur008  CDDIS 
19920409_a nav171  CDDIS 
19920413_a ia736   CDDIS 
19920413_b shs29   CDDIS 
19920414_a ip9261  CDDIS 
19920415_a xas921  CDDIS 
19920415_b nav172  CDDIS 
19920420_a ia737   CDDIS 
19920420_b fr9253  CDDIS 
19920421_a rd9204  CDDIS 
19920423_a nav173  CDDIS 
19920427_a ia738   CDDIS 
19920428_a is9253  CDDIS 
19920428_b navx21  CDDIS 
19920430_a ons922  CDDIS 
19920430_b nav174  CDDIS 
19920504_a ia739   CDDIS 
19920505_a is9254  CDDIS 
19920505_b navx22  CDDIS 
19920506_a soth18  CDDIS 
19920507_a nav175  CDDIS 
19920510_a meu92e  CDDIS 
19920511_a ia740   CDDIS 
19920511_b fr9254  CDDIS 
19920512_a rd9205  CDDIS 
19920512_b eur009  CDDIS 
19920514_a soth19  CDDIS 
19920514_b nav176  CDDIS 
19920515_a ylw923  CDDIS 
19920516_a ylw924  CDDIS 
19920518_a ia741   CDDIS 
19920520_a np92b1  CDDIS 
19920521_a pl92s2  CDDIS 
19920521_b nav177  CDDIS 
19920522_a ip9262  CDDIS 
19920523_a s92a1   CDDIS 
19920525_a ia742   CDDIS 
19920525_b s92rf2  CDDIS 
19920527_a shs30   CDDIS 
19920528_a nav178  CDDIS 
19920529_a meu92f  CDDIS 
19920530_a su92s2  CDDIS 
19920530_b meu92g  CDDIS 
19920601_a ia743   CDDIS 
19920601_b shs31   CDDIS 
19920602_a meu92h  CDDIS 
19920602_b ip9263  CDDIS 
19920603_a meu92i  CDDIS 
19920604_a nav179  CDDIS 
19920608_a ia744   CDDIS 
19920608_b s92rf3  CDDIS 
19920611_a s92rf4  CDDIS 
19920612_a nav180  CDDIS 
19920613_a pl92s3  CDDIS 
19920613_b fr9255  CDDIS 
19920615_a ia745   CDDIS 
19920616_a np92b2  CDDIS 
19920617_a meu92j  CDDIS 
19920618_a meu92k  CDDIS 
19920618_b nav181  CDDIS 
19920619_a ylw925  CDDIS 
19920620_a ylw926  CDDIS 
19920622_a ia746   CDDIS 
19920623_a is9255  CDDIS 
19920623_b navx23  CDDIS 
19920625_a meu92l  CDDIS 
19920625_b nav182  CDDIS 
19920625_c crl921  CDDIS 
19920626_a meu92m  CDDIS 
19920628_a meu92n  CDDIS 
19920628_b crl922  CDDIS 
19920629_a pl92n1  CDDIS 
19920629_b ia747   CDDIS 
19920630_a rd9206  CDDIS 
19920630_b navxp1  CDDIS 
19920702_a nav183  CDDIS 
19920706_a ia748   CDDIS 
19920706_b fr9256  CDDIS 
19920707_a eur010  CDDIS 
19920707_b quake   CDDIS 
19920708_a is9256  CDDIS 
19920708_b navx24  CDDIS 
19920709_a nav184  CDDIS 
19920713_a ia749   CDDIS 
19920715_a pm92s1  CDDIS 
19920716_a pd922   CDDIS 
19920716_b nav185  CDDIS 
19920717_a ip9264  CDDIS 
19920720_a ia750   CDDIS 
19920720_b shs32   CDDIS 
19920721_a glb92a  CDDIS 
19920722_a glb92b  CDDIS 
19920722_b meu92o  CDDIS 
19920723_a nav186  CDDIS 
19920725_a meu92p  CDDIS 
19920726_a meu92q  CDDIS 
19920727_a ia751   CDDIS 
19920728_a rde92a  CDDIS 
19920728_b navxg3  CDDIS 
19920729_a rde92b  CDDIS 
19920729_b navxg4  CDDIS 
19920730_a nav187  CDDIS 
19920731_a rde92c  CDDIS 
19920802_a rde92d  CDDIS 
19920803_a ia752   CDDIS 
19920804_a rde92e  CDDIS 
19920804_b navxg5  CDDIS 
19920805_a rde92f  CDDIS 
19920805_b navxg6  CDDIS 
19920806_a nav188  CDDIS 
19920807_a rde92g  CDDIS 
19920809_a rde92h  CDDIS 
19920810_a ia753   CDDIS 
19920810_b navx25  CDDIS 
19920810_c shs33   CDDIS 
19920811_a xas922  CDDIS 
19920812_a meu92r  CDDIS 
19920813_a nav189  CDDIS 
19920817_a ia754   CDDIS 
19920818_a is9257  CDDIS 
19920818_b fr9257  CDDIS 
19920820_a nav190  CDDIS 
19920821_a ylw927  CDDIS 
19920822_a ylw928  CDDIS 
19920824_a ia755   CDDIS 
19920825_a meu92s  CDDIS 
19920826_a meu92t  CDDIS 
19920827_a nav191  CDDIS 
19920828_a meu92u  CDDIS 
19920828_b tau28   CDDIS 
19920829_a meu92v  CDDIS 
19920830_a soth20  CDDIS 
19920831_a ia756   CDDIS 
19920901_a rd9207  CDDIS 
19920903_a nav192  CDDIS 
19920907_a ia757   CDDIS 
19920908_a fr9258  CDDIS 
19920910_a nav193  CDDIS 
19920914_a ia758   CDDIS 
19920915_a ip9265  CDDIS 
19920916_a shs34   CDDIS 
19920917_a nav194  CDDIS 
19920921_a ia759   CDDIS 
19920922_a is9258  CDDIS 
19920922_b navx26  CDDIS 
19920924_a nav195  CDDIS 
19920928_a ia760   CDDIS 
19921001_a nav196  CDDIS 
19921005_a ia761   CDDIS 
19921008_a nav197  CDDIS 
19921012_a ia762   CDDIS 
19921013_a rd9208  CDDIS 
19921015_a nav198  CDDIS 
19921019_a pd923   CDDIS 
19921019_b ia763   CDDIS 
19921019_c shs35   CDDIS 
19921020_a is9259  CDDIS 
19921020_b navx27  CDDIS 
19921022_a nav199  CDDIS 
19921023_a ast921  CDDIS 
19921026_a ia764   CDDIS 
19921029_a nav200  CDDIS 
19921030_a nap92e  CDDIS 
19921102_a ia765   CDDIS 
19921103_a eur011  CDDIS 
19921104_a is9260  CDDIS 
19921104_b navx28  CDDIS 
19921105_a nav201  CDDIS 
19921109_a ia766   CDDIS 
19921109_b shs36   CDDIS 
19921110_a ip9267  CDDIS 
19921112_a nav202  CDDIS 
19921113_a navxp3  CDDIS 
19921116_a ia767   CDDIS 
19921117_a pm92n1  CDDIS 
19921119_a nav203  CDDIS 
19921120_a rd9209  CDDIS 
19921123_a gsi921  CDDIS 
19921123_b ia768   CDDIS 
19921124_a nav204  CDDIS 
19921130_a ia769   CDDIS 
19921201_a eur012  CDDIS 
19921202_a is9261  CDDIS 
19921202_b navx29  CDDIS 
19921203_a nav205  CDDIS 
19921205_a pl92n2  CDDIS 
19921207_a ia770   CDDIS 
19921208_a pm92n2  CDDIS 
19921210_a nav206  CDDIS 
19921214_a ia771   CDDIS 
19921214_b shs37   CDDIS 
19921215_a ip9268  CDDIS 
19921216_a pd924   CDDIS 
19921217_a nav207  CDDIS 
19921219_a ast922  CDDIS 
19921221_a ia772   CDDIS 
19921222_a nav208  CDDIS 
19921228_a ia773   CDDIS 
19921229_a rd9210  CDDIS 
19921230_a nav209  CDDIS 
19930104_a ia774   CDDIS 
19930105_a is9362  CDDIS 
19930107_a nav210  CDDIS 
19930111_a ia775   CDDIS 
19930114_a nav211  CDDIS 
19930118_a ia776   CDDIS 
19930119_a rd9301  CDDIS 
19930121_a nav212  CDDIS 
19930125_a ia777   CDDIS 
19930125_b shs38   CDDIS 
19930126_a ip9369  CDDIS 
19930127_a su93s1  CDDIS 
19930128_a nav213  CDDIS 
19930201_a ia778   CDDIS 
19930201_b s93rf5  CDDIS 
19930202_a ip9370  CDDIS 
19930203_a fr9359  CDDIS 
19930204_a nav214  CDDIS 
19930204_b shs39   CDDIS 
19930208_a ia779   CDDIS 
19930209_a is9363  CDDIS 
19930209_b navxp4  CDDIS 
19930210_a pl93s1  CDDIS 
19930211_a nav215  CDDIS 
19930212_a dn931   CDDIS 
19930215_a ia780   CDDIS 
19930216_a eur013  CDDIS 
19930218_a nav216  CDDIS 
19930222_a ia781   CDDIS 
19930225_a nav217  CDDIS 
19930228_a gsi931  CDDIS 
19930301_a ia782   CDDIS 
19930303_a pm93s1  CDDIS 
19930304_a nav218  CDDIS 
19930308_a ia783   CDDIS 
19930309_a navx30  CDDIS 
19930311_a nav219  CDDIS 
19930315_a ia784   CDDIS 
19930316_a is9364  CDDIS 
19930316_b fr9360  CDDIS 
19930317_a fr9361  CDDIS 
19930318_a nav220  CDDIS 
19930322_a ia785   CDDIS 
19930323_a ip9371  CDDIS 
19930324_a rd9303  CDDIS 
19930324_b shs40   CDDIS 
19930325_a nav221  CDDIS 
19930329_a ia786   CDDIS 
19930401_a nav222  CDDIS 
19930405_a ia787   CDDIS 
19930407_a nav223  CDDIS 
19930412_a ia788   CDDIS 
19930413_a shs41   CDDIS 
19930414_a ip9372  CDDIS 
19930415_a xas931  CDDIS 
19930415_b nav224  CDDIS 
19930419_a ia789   CDDIS 
19930420_a ast931  CDDIS 
19930421_a su93n1  CDDIS 
19930421_b is9365  CDDIS 
19930422_a nav225  CDDIS 
19930426_a ia790   CDDIS 
19930427_a rdg932  CDDIS 
19930427_b eur014  CDDIS 
19930428_a rd9304  CDDIS 
19930429_a nav226  CDDIS 
19930503_a is9366  CDDIS 
19930504_a pl93n1  CDDIS 
19930504_b pd931   CDDIS 
19930505_a na001   CDDIS 
19930506_a rdg933  CDDIS 
19930511_a na002   CDDIS 
19930512_a rd9305  CDDIS 
19930513_a rd933x  CDDIS 
19930513_b fr9362  CDDIS 
19930517_a navx31  CDDIS 
19930518_a na003   CDDIS 
19930518_b shs42   CDDIS 
19930521_a pm93s2  CDDIS 
19930524_a ip9373  CDDIS 
19930525_a na004   CDDIS 
19930526_a nb001   CDDIS 
19930601_a na005   CDDIS 
19930602_a navxs1  CDDIS 
19930603_a shs43   CDDIS 
19930607_a ip9374  CDDIS 
19930608_a na006   CDDIS 
19930609_a pl93s2  CDDIS 
19930609_b fr9363  CDDIS 
19930614_a navx32  CDDIS 
19930615_a na007   CDDIS 
19930616_a hw2t93  CDDIS 
19930621_a is9367  CDDIS 
19930622_a na008   CDDIS 
19930624_a nb002   CDDIS 
19930624_b crl931  CDDIS 
19930625_a rd9306  CDDIS 
19930625_b sat931  CDDIS 
19930626_a crl932  CDDIS 
19930628_a xpac93  CDDIS 
19930629_a na009   CDDIS 
19930706_a na010   CDDIS 
19930707_a fr9364  CDDIS 
19930708_a ast932  CDDIS 
19930712_a is9368  CDDIS 
19930713_a na011   CDDIS 
19930714_a ip9375  CDDIS 
19930715_a fr9365  CDDIS 
19930716_a xas932  CDDIS 
19930719_a dn936   CDDIS 
19930719_b haw931  CDDIS 
19930719_c shs44   CDDIS 
19930720_a na012   CDDIS 
19930721_a glb93   CDDIS 
19930727_a na013   CDDIS 
19930728_a nb003   CDDIS 
19930729_a rd9307  CDDIS 
19930802_a np93b1  CDDIS 
19930803_a na014   CDDIS 
19930804_a yw9311  CDDIS 
19930805_a yw9312  CDDIS 
19930809_a is9369  CDDIS 
19930809_b navx33  CDDIS 
19930810_a na015   CDDIS 
19930811_a ip9376  CDDIS 
19930816_a navx34  CDDIS 
19930817_a na016   CDDIS 
19930818_a eur015  CDDIS 
19930819_a rd9308  CDDIS 
19930823_a nb004   CDDIS 
19930824_a na017   CDDIS 
19930825_a rdg934  CDDIS 
19930825_b navxs2  CDDIS 
19930830_a haw932  CDDIS 
19930830_b shs45   CDDIS 
19930831_a rdg935  CDDIS 
19930831_b na018   CDDIS 
19930901_a hwt932  CDDIS 
19930901_b pd932   CDDIS 
19930902_a rdg936  CDDIS 
19930906_a is9370  CDDIS 
19930907_a na019   CDDIS 
19930914_a na020   CDDIS 
19930915_a ip9377  CDDIS 
19930916_a navxp5  CDDIS 
19930921_a pl93s3  CDDIS 
19930921_b na021   CDDIS 
19930922_a fr9366  CDDIS 
19930923_a fr9367  CDDIS 
19930923_b shs46   CDDIS 
19930927_a shs48   CDDIS 
19930928_a na022   CDDIS 
19930929_a pl93s4  CDDIS 
19930929_b nb005   CDDIS 
19930930_a rd9309  CDDIS 
19930930_b shs47   CDDIS 
19931005_a na023   CDDIS 
19931006_a navxs3  CDDIS 
19931007_a fr9368  CDDIS 
19931011_a navx35  CDDIS 
19931012_a vegak2  CDDIS 
19931012_b na024   CDDIS 
19931013_a yw9313  CDDIS 
19931014_a vegak3  CDDIS 
19931014_b yw9314  CDDIS 
19931018_a sat932  CDDIS 
19931018_b rd9310  CDDIS 
19931019_a na025   CDDIS 
19931020_a nb006   CDDIS 
19931025_a is9371  CDDIS 
19931026_a na026   CDDIS 
19931027_a ip9378  CDDIS 
19931101_a is9372  CDDIS 
19931101_b navx36  CDDIS 
19931102_a na027   CDDIS 
19931103_a ip9379  CDDIS 
19931104_a su93n2  CDDIS 
19931108_a shs49   CDDIS 
19931109_a na028   CDDIS 
19931116_a vegam5  CDDIS 
19931116_b na029   CDDIS 
19931117_a nb007   CDDIS 
19931118_a vegam6  CDDIS 
19931123_a na030   CDDIS 
19931129_a rd9311  CDDIS 
19931130_a vegam7  CDDIS 
19931130_b na031   CDDIS 
19931201_a np93b2  CDDIS 
19931202_a vegam8  CDDIS 
19931206_a navx37  CDDIS 
19931207_a na032   CDDIS 
19931208_a soth21  CDDIS 
19931209_a nb008   CDDIS 
19931211_a eur016  CDDIS 
19931213_a is9373  CDDIS 
19931214_a na033   CDDIS 
19931216_a ip9380  CDDIS 
19931220_a pl93n2  CDDIS 
19931220_b shs50   CDDIS 
19931221_a na034   CDDIS 
19931228_a na035   CDDIS 
19931229_a rd9312  CDDIS 
19940104_a na036   CDDIS 
19940105_a ip081   CDDIS 
19940106_a nb009   CDDIS 
19940110_a naxg07  CDDIS 
19940111_a na037   CDDIS 
19940112_a rd94s1  CDDIS 
19940112_b naxg08  CDDIS 
19940113_a rd94v1  CDDIS 
19940113_b naxg09  CDDIS 
19940114_a rd94s2  CDDIS 
19940114_b rdvln2  CDDIS 
19940114_c naxg10  CDDIS 
19940115_a rd94v2  CDDIS 
19940115_b rdvlu2  CDDIS 
19940116_a rd94s3  CDDIS 
19940116_b rdvln3  CDDIS 
19940117_a rd94v3  CDDIS 
19940117_b rdvlu3  CDDIS 
19940117_c naxg11  CDDIS 
19940118_a na038   CDDIS 
19940119_a rd94s4  CDDIS 
19940119_b rdvln4  CDDIS 
19940119_c naxg12  CDDIS 
19940120_a rd94v4  CDDIS 
19940120_b rdvlu4  CDDIS 
19940120_c naxg13  CDDIS 
19940121_a rd94s5  CDDIS 
19940121_b rdvln5  CDDIS 
19940121_c naxg14  CDDIS 
19940122_a rd94v5  CDDIS 
19940122_b rdvlu5  CDDIS 
19940123_a rd94s6  CDDIS 
19940123_b rdvln6  CDDIS 
19940124_a rd94v6  CDDIS 
19940124_b rdvlu6  CDDIS 
19940124_c naxg15  CDDIS 
19940125_a na039   CDDIS 
19940127_a pcfc94  CDDIS 
19940127_b is074   CDDIS 
19940201_a na040   CDDIS 
19940202_a pl94s1  CDDIS 
19940202_b ip082   CDDIS 
19940207_a is075   CDDIS 
19940207_b naex38  CDDIS 
19940208_a na041   CDDIS 
19940209_a euro17  CDDIS 
19940210_a nb010   CDDIS 
19940214_a soth22  CDDIS 
19940214_b shs052  CDDIS 
19940215_a na042   CDDIS 
19940216_a pl94s2  CDDIS 
19940221_a shsx51  CDDIS 
19940222_a na043   CDDIS 
19940223_a ss1alt  CDDIS 
19940301_a na044   CDDIS 
19940303_a shs053  CDDIS 
19940307_a ip083   CDDIS 
19940308_a na045   CDDIS 
19940310_a svy94h  CDDIS 
19940314_a naex39  CDDIS 
19940315_a na046   CDDIS 
19940316_a pm94s2  CDDIS 
19940317_a geo941  CDDIS 
19940317_b xpc941  CDDIS 
19940321_a is076   CDDIS 
19940322_a na047   CDDIS 
19940323_a rdgg11  CDDIS 
19940323_b rd9401  CDDIS 
19940324_a nb011   CDDIS 
19940329_a na048   CDDIS 
19940405_a na049   CDDIS 
19940411_a is077   CDDIS 
19940411_b ip084   CDDIS 
19940412_a na050   CDDIS 
19940413_a ref069  CDDIS 
19940418_a shs054  CDDIS 
19940419_a na051   CDDIS 
19940425_a nb012   CDDIS 
19940426_a na052   CDDIS 
19940427_a euro18  CDDIS 
19940428_a rdgg12  CDDIS 
19940428_b wap941  CDDIS 
19940428_c rd9402  CDDIS 
19940503_a na053   CDDIS 
19940509_a naex40  CDDIS 
19940510_a na054   CDDIS 
19940511_a rdgg13  CDDIS 
19940511_b pd9401  CDDIS 
19940511_c rd9403  CDDIS 
19940512_a nb013   CDDIS 
19940516_a shs055  CDDIS 
19940517_a na055   CDDIS 
19940518_a ip085   CDDIS 
19940523_a is078   CDDIS 
19940524_a na056   CDDIS 
19940525_a ref070  CDDIS 
19940531_a na057   CDDIS 
19940602_a is079   CDDIS 
19940607_a na058   CDDIS 
19940608_a ip086   CDDIS 
19940614_a na059   CDDIS 
19940615_a naexs5  CDDIS 
19940620_a naex41  CDDIS 
19940621_a na060   CDDIS 
19940625_a crime1  CDDIS 
19940627_a nb014   CDDIS 
19940628_a crime2  CDDIS 
19940628_b na061   CDDIS 
19940629_a euro19  CDDIS 
19940629_b ref071  CDDIS 
19940630_a rdgg14  CDDIS 
19940630_b rd9404  CDDIS 
19940630_c xpc942  CDDIS 
19940630_d shs057  CDDIS 
19940705_a na062   CDDIS 
19940707_a is080   CDDIS 
19940707_b naex42  CDDIS 
19940711_a pm94s3  CDDIS 
19940712_a na063   CDDIS 
19940713_a rdgg15  CDDIS 
19940713_b rd9405  CDDIS 
19940713_c geo942  CDDIS 
19940714_a nb015   CDDIS 
19940718_a glbl94  CDDIS 
19940719_a na064   CDDIS 
19940720_a ref072  CDDIS 
19940721_a ip087   CDDIS 
19940725_a yelw15  CDDIS 
19940726_a na065   CDDIS 
19940728_a sat941  CDDIS 
19940728_b nap941  CDDIS 
19940801_a yelw16  CDDIS 
19940802_a na066   CDDIS 
19940803_a yelw17  CDDIS 
19940804_a yelw18  CDDIS 
19940808_a shs058  CDDIS 
19940809_a na067   CDDIS 
19940810_a ip088   CDDIS 
19940811_a ref073  CDDIS 
19940815_a is081   CDDIS 
19940816_a na068   CDDIS 
19940823_a na069   CDDIS 
19940824_a rdgg16  CDDIS 
19940824_b pd9402  CDDIS 
19940824_c rd9406  CDDIS 
19940825_a pl94n1  CDDIS 
19940829_a naex43  CDDIS 
19940829_b k94241  CDDIS 
19940830_a na070   CDDIS 
19940831_a euro20  CDDIS 
19940901_a nb016   CDDIS 
19940906_a na071   CDDIS 
19940907_a wap942  CDDIS 
19940907_b rdgg17  CDDIS 
19940907_c rd9407  CDDIS 
19940908_a nb017   CDDIS 
19940912_a is082   CDDIS 
19940913_a na072   CDDIS 
19940915_a ref074  CDDIS 
19940919_a pl94s3  CDDIS 
19940920_a na073   CDDIS 
19940922_a shs059  CDDIS 
19940926_a pl94s4  CDDIS 
19940927_a na074   CDDIS 
19940928_a ip089   CDDIS 
19941003_a shs060  CDDIS 
19941004_a na075   CDDIS 
19941005_a nb018   CDDIS 
19941006_a nb019   CDDIS 
19941011_a na076   CDDIS 
19941013_a nap942  CDDIS 
19941013_b sat942  CDDIS 
19941017_a xas942  CDDIS 
19941018_a na077   CDDIS 
19941019_a ip090   CDDIS 
19941020_a is083   CDDIS 
19941024_a naex44  CDDIS 
19941025_a na078   CDDIS 
19941026_a euro21  CDDIS 
19941027_a rdgg18  CDDIS 
19941027_b wap943  CDDIS 
19941027_c rd9408  CDDIS 
19941031_a cas941  CDDIS 
19941101_a na079   CDDIS 
19941102_a ref075  CDDIS 
19941107_a shs061  CDDIS 
19941108_a na080   CDDIS 
19941110_a ref076  CDDIS 
19941115_a na081   CDDIS 
19941121_a is084   CDDIS 
19941122_a na082   CDDIS 
19941128_a rd9409  CDDIS 
19941128_b rdgg19  CDDIS 
19941128_c wap944  CDDIS 
19941129_a na083   CDDIS 
19941205_a shs062  CDDIS 
19941206_a na084   CDDIS 
19941207_a ref077  CDDIS 
19941212_a pl94n2  CDDIS 
19941213_a na085   CDDIS 
19941215_a is085   CDDIS 
19941219_a naex45  CDDIS 
19941220_a na086   CDDIS 
19941221_a k94355  CDDIS 
19941227_a na087   CDDIS 
19941228_a euro22  CDDIS 
19941229_a rd9410  CDDIS 
19941229_b rdgg20  CDDIS 
19941229_c pd9403  CDDIS 
19950103_a na088   CDDIS 
19950109_a is086   CDDIS 
19950110_a na089   CDDIS 
19950117_a na090   CDDIS 
19950117_b k95017  CDDIS 
19950118_a crfn1   CDDIS 
19950119_a k95019  CDDIS 
19950123_a rdgtr1  CDDIS 
19950123_b nap951  CDDIS 
19950123_c rd9501  CDDIS 
19950124_a na091   CDDIS 
19950126_a strf01  CDDIS 
19950130_a pl95s1  CDDIS 
19950131_a na092   CDDIS 
19950201_a nap952  CDDIS 
19950201_b gc95n1  CDDIS 
19950201_c euro23  CDDIS 
19950201_d gc95s   CDDIS 
19950202_a rdgg21  CDDIS 
19950202_b rd9502  CDDIS 
19950202_c pd9501  CDDIS 
19950207_a na093   CDDIS 
19950213_a pl95s2  CDDIS 
19950214_a na094   CDDIS 
19950215_a is087   CDDIS 
19950221_a na095   CDDIS 
19950222_a gbtie1  CDDIS 
19950222_b k95053  CDDIS 
19950223_a strf02  CDDIS 
19950228_a na096   CDDIS 
19950302_a is088   CDDIS 
19950306_a gtrf2   CDDIS 
19950307_a na097   CDDIS 
19950313_a rdgg22  CDDIS 
19950313_b rd9503  CDDIS 
19950313_c xtl951  CDDIS 
19950313_d rdmsw1  CDDIS 
19950314_a na098   CDDIS 
19950321_a na099   CDDIS 
19950323_a pm95s1  CDDIS 
19950327_a strf03  CDDIS 
19950328_a na100   CDDIS 
19950403_a is089   CDDIS 
19950404_a na101   CDDIS 
19950410_a strf04  CDDIS 
19950411_a na102   CDDIS 
19950412_a euro24  CDDIS 
19950413_a cas951  CDDIS 
19950418_a na103   CDDIS 
19950419_a pl95n1  CDDIS 
19950420_a rdgg23  CDDIS 
19950420_b rd9504  CDDIS 
19950420_c xpc951  CDDIS 
19950424_a xas951  CDDIS 
19950425_a na104   CDDIS 
19950501_a is090   CDDIS 
19950502_a na105   CDDIS 
19950509_a na106   CDDIS 
19950510_a crfn2   CDDIS 
19950516_a na107   CDDIS 
19950522_a k95142  CDDIS 
19950523_a na108   CDDIS 
19950524_a strf05  CDDIS 
19950530_a na109   CDDIS 
19950531_a rd9505  CDDIS 
19950606_a na110   CDDIS 
19950608_a euro25  CDDIS 
19950613_a na111   CDDIS 
19950614_a naexs6  CDDIS 
19950619_a is091   CDDIS 
19950620_a na112   CDDIS 
19950626_a rdcds1  CDDIS 
19950627_a na113   CDDIS 
19950627_b apt951  CDDIS 
19950628_a rd9506  CDDIS 
19950628_c apt952  CDDIS 
19950705_a na114   CDDIS 
19950710_b rdmse1  CDDIS 
19950711_a na115   CDDIS 
19950712_a strf06  CDDIS 
19950717_a is092   CDDIS 
19950718_a na116   CDDIS 
19950720_a mika1   CDDIS 
19950724_a rdg952  CDDIS 
19950725_a na117   CDDIS 
19950725_b k95206  CDDIS 
19950731_a naexs7  CDDIS 
19950801_a na118   CDDIS 
19950807_a is093   CDDIS 
19950808_a na119   CDDIS 
19950809_a gc95n2  CDDIS 
19950815_a na120   CDDIS 
19950816_a gtrf4   CDDIS 
19950822_a na121   CDDIS 
19950823_a rdc95a  CDDIS 
19950824_a rdc95b  CDDIS 
19950825_a rdc95c  CDDIS 
19950826_a rdc95d  CDDIS 
19950827_a rdc95e  CDDIS 
19950828_a rdc95f  CDDIS 
19950829_a na122   CDDIS 
19950830_a rdgg24  CDDIS 
19950830_c rdmsw2  CDDIS 
19950831_a euro26  CDDIS 
19950905_a na123   CDDIS 
19950906_a is094   CDDIS 
19950912_a na124   CDDIS 
19950918_a rdgtr5  CDDIS 
19950919_a na125   CDDIS 
19950921_a strf07  CDDIS 
19950925_a strf08  CDDIS 
19950926_a na126   CDDIS 
19951002_a strf09  CDDIS 
19951003_a na127   CDDIS 
19951005_a strf10  CDDIS 
19951009_a strfx8  CDDIS 
19951010_a na128   CDDIS 
19951011_a naex46  CDDIS 
19951012_a strf11  CDDIS 
19951017_a na129   CDDIS 
19951023_a is095   CDDIS 
19951024_a na130   CDDIS 
19951024_b su9502  CDDIS 
19951031_a na131   CDDIS 
19951031_b su9503  CDDIS 
19951101_a su9504  CDDIS 
19951107_a rdgtr6  CDDIS 
19951107_c na132   CDDIS 
19951109_a euro27  CDDIS 
19951113_a strf12  CDDIS 
19951114_a na133   CDDIS 
19951116_a gtrf7   CDDIS 
19951120_a is096   CDDIS 
19951121_a mika2   CDDIS 
19951121_b na134   CDDIS 
19951127_a crfds2  CDDIS 
19951128_a na135   CDDIS 
19951205_a na136   CDDIS 
19951206_a euro28  CDDIS 
19951206_b gbtie2  CDDIS 
19951212_a na137   CDDIS 
19951213_a naexs8  CDDIS 
19951218_a is097   CDDIS 
19951219_a na138   CDDIS 
19951226_a na139   CDDIS 
19960102_a na140   CDDIS 
19960109_a na141   CDDIS 
19960116_a na142   CDDIS 
19960122_a is098   CDDIS 
19960123_a na143   CDDIS 
19960125_a strf13  CDDIS 
19960129_a gtrf8   CDDIS 
19960130_a na144   CDDIS 
19960205_a strf14  CDDIS 
19960206_a na145   CDDIS 
19960207_a euro29  CDDIS 
19960212_a is099   CDDIS 
19960213_a na146   CDDIS 
19960215_a pl96s1  CDDIS 
19960220_a na147   CDDIS 
19960222_a gglb01  CDDIS 
19960227_a na148   CDDIS 
19960304_a is100   CDDIS 
19960305_a na149   CDDIS 
19960306_a gtrf9   CDDIS 
19960311_a satl96  CDDIS 
19960311_b tspc96  CDDIS 
19960312_a na150   CDDIS 
19960313_a xas961  CDDIS 
19960319_a na151   CDDIS 
19960325_a naxs09  CDDIS 
19960326_a na152   CDDIS 
19960327_a wpc961  CDDIS 
19960402_a na153   CDDIS 
19960403_a gc96n1  CDDIS 
19960408_a crfds3  CDDIS 
19960409_a na154   CDDIS 
19960415_a is101   CDDIS 
19960416_a na155   CDDIS 
19960423_a gtrf10  CDDIS 
19960423_b na156   CDDIS 
19960424_a naxs10  CDDIS 
19960425_a euro30  CDDIS 
19960430_a na157   CDDIS 
19960501_a naxs11  CDDIS 
19960506_a crmsb1  CDDIS 
19960507_a na158   CDDIS 
19960514_a na159   CDDIS 
19960520_a is102   CDDIS 
19960521_a na160   CDDIS 
19960522_a gbtie3  CDDIS 
19960528_a na161   CDDIS 
19960529_a wpc962  CDDIS 
19960530_a strf15  CDDIS 
19960603_a strf16  CDDIS 
19960604_a na162   CDDIS 
19960610_a is103   CDDIS 
19960611_a na163   CDDIS 
19960612_a euro31  CDDIS 
19960618_a na164   CDDIS 
19960620_a gc96n2  CDDIS 
19960624_a xas962  CDDIS 
19960624_b crfds4  CDDIS 
19960625_a na165   CDDIS 
19960626_a jd9601  CDDIS 
19960627_a gglb02  CDDIS 
19960702_a na166   CDDIS 
19960709_a na167   CDDIS 
19960711_a nap961  CDDIS 
19960711_b gc96s   CDDIS 
19960715_a is104   CDDIS 
19960716_a na168   CDDIS 
19960717_a wpc963  CDDIS 
19960722_a nap962  CDDIS 
19960722_b rdgt11  CDDIS 
19960723_a na169   CDDIS 
19960725_a gglb03  CDDIS 
19960730_a na170   CDDIS 
19960806_a na171   CDDIS 
19960807_a naxs12  CDDIS 
19960812_a is105   CDDIS 
19960813_a na172   CDDIS 
19960820_a na173   CDDIS 
19960826_a nap963  CDDIS 
19960827_a na174   CDDIS 
19960902_a crd96a  CDDIS 
19960903_a na175   CDDIS 
19960904_a crd96b  CDDIS 
19960905_a crd96c  CDDIS 
19960906_a crd96d  CDDIS 
19960909_a euro32  CDDIS 
19960910_a na176   CDDIS 
19960911_a is106   CDDIS 
19960916_a crd96e  CDDIS 
19960917_a na177   CDDIS 
19960918_a crd96f  CDDIS 
19960919_a crd96g  CDDIS 
19960920_a crd96h  CDDIS 
19960923_a strf17  CDDIS 
19960924_a na178   CDDIS 
19960930_a crd96i  CDDIS 
19961001_a na179   CDDIS 
19961002_a crd96j  CDDIS 
19961003_a crd96k  CDDIS 
19961004_a crd96l  CDDIS 
19961007_a strx17  CDDIS 
19961008_a na180   CDDIS 
19961010_a strf18  CDDIS 
19961014_a crd96m  CDDIS 
19961015_a na181   CDDIS 
19961016_a crd96n  CDDIS 
19961017_a crd96o  CDDIS 
19961018_a crd96p  CDDIS 
19961021_a is107   CDDIS 
19961022_a na182   CDDIS 
19961022_b jd9602  CDDIS 
19961029_a na183   CDDIS 
19961103_a euro33  CDDIS 
19961104_a crd96q  CDDIS 
19961105_a na184   CDDIS 
19961106_a crd96r  CDDIS 
19961107_a crd96s  CDDIS 
19961108_a crd96t  CDDIS 
19961111_a crd96u  CDDIS 
19961112_a na185   CDDIS 
19961113_a crd96v  CDDIS 
19961114_a crd96w  CDDIS 
19961114_c jd9603  CDDIS 
19961115_a crd96x  CDDIS 
19961119_a na186   CDDIS 
19961120_a is108   CDDIS 
19961121_a gglb04  CDDIS 
19961125_b rdmsa2  CDDIS 
19961126_a na187   CDDIS 
19961202_a gglb05  CDDIS 
19961203_a na188   CDDIS 
19961205_a euro34  CDDIS 
19961209_a is109   CDDIS 
19961210_a na189   CDDIS 
19961217_a na190   CDDIS 
19961223_a na191   CDDIS 
19961230_a na192   CDDIS 
19970107_a na193   CDDIS 
19970108_a cb301   CDDIS 
19970114_a na194   CDDIS 
19970121_a na195   CDDIS 
19970122_a cb201   CDDIS 
19970128_a ca002   CDDIS 
19970128_b na196   CDDIS 
19970129_a euro35  CDDIS 
19970203_a cb101   CDDIS 
19970204_a na197   CDDIS 
19970206_a cohig1  CDDIS 
19970210_a is110   CDDIS 
19970211_a ca003   CDDIS 
19970211_b na198   CDDIS 
19970213_a cohig2  CDDIS 
19970218_a na199   CDDIS 
19970220_a is111   CDDIS 
19970225_a mars01  CDDIS 
19970225_b na200   CDDIS 
19970304_a na201   CDDIS 
19970311_a ca005   CDDIS 
19970311_b na202   CDDIS 
19970317_a euro36  CDDIS 
19970318_a na203   CDDIS 
19970319_a cb302   CDDIS 
19970324_a is112   CDDIS 
19970325_a ca006   CDDIS 
19970325_b na204   CDDIS 
19970401_a na205   CDDIS 
19970402_a cb303   CDDIS 
19970407_a is113   CDDIS 
19970408_a ca007   CDDIS 
19970408_b na206   CDDIS 
19970415_a na207   CDDIS 
19970416_a cb102   CDDIS 
19970421_a naxs13  CDDIS 
19970422_a na208   CDDIS 
19970429_a na209   CDDIS 
19970430_a cb304   CDDIS 
19970505_a is114   CDDIS 
19970506_a ca009   CDDIS 
19970506_b na210   CDDIS 
19970513_a na211   CDDIS 
19970514_a cb202   CDDIS 
19970520_a ca010   CDDIS 
19970520_b na212   CDDIS 
19970527_a na213   CDDIS 
19970528_a jd9701  CDDIS 
19970602_a is115   CDDIS 
19970603_a ca011   CDDIS 
19970603_b na214   CDDIS 
19970610_a na215   CDDIS 
19970616_a euro37  CDDIS 
19970617_a ca012   CDDIS 
19970617_b na216   CDDIS 
19970624_a na217   CDDIS 
19970701_a ca013   CDDIS 
19970701_b na218   CDDIS 
19970708_a na219   CDDIS 
19970709_a cb203   CDDIS 
19970714_a is116   CDDIS 
19970715_a ca014   CDDIS 
19970715_b na220   CDDIS 
19970717_a jd9702  CDDIS 
19970722_a na221   CDDIS 
19970723_a cb104   CDDIS 
19970729_a ca015   CDDIS 
19970729_b na222   CDDIS 
19970804_a cb204   CDDIS 
19970805_a na223   CDDIS 
19970811_a is117   CDDIS 
19970812_a ca016   CDDIS 
19970812_b na224   CDDIS 
19970819_a na225   CDDIS 
19970820_a cb105   CDDIS 
19970825_a euro38  CDDIS 
19970826_a ca017   CDDIS 
19970826_b na226   CDDIS 
19970826_c jd9703  CDDIS 
19970902_a na227   CDDIS 
19970903_a cb205   CDDIS 
19970909_a ca018   CDDIS 
19970909_b na228   CDDIS 
19970915_a is118   CDDIS 
19970916_a na229   CDDIS 
19970923_a ca019   CDDIS 
19970923_b na230   CDDIS 
19970930_a na231   CDDIS 
19971006_a apsg1   CDDIS 
19971007_a ca020   CDDIS 
19971007_b na232   CDDIS 
19971014_a na233   CDDIS 
19971020_a apsg2   CDDIS 
19971021_a ca021   CDDIS 
19971021_b na234   CDDIS 
19971027_a bf28    CDDIS 
19971028_a na235   CDDIS 
19971029_a cb106   CDDIS 
19971030_a euro39  CDDIS 
19971101_a 97280a  CDDIS 
19971103_a jd9704  CDDIS 
19971103_b 97280b  CDDIS 
19971104_a ca022   CDDIS 
19971104_b na236   CDDIS 
19971109_a 97280c  CDDIS 
19971111_a na237   CDDIS 
19971111_b 97280d  CDDIS 
19971112_a crf01   CDDIS 
19971113_a 97280e  CDDIS 
19971117_a is119   CDDIS 
19971118_a ca023   CDDIS 
19971118_b na238   CDDIS 
19971120_a cohig3  CDDIS 
19971124_a is120   CDDIS 
19971125_a na239   CDDIS 
19971202_a ca024   CDDIS 
19971202_b na240   CDDIS 
19971203_a crf02   CDDIS 
19971208_a euro40  CDDIS 
19971209_a na241   CDDIS 
19971210_a cb206   CDDIS 
19971215_a is121   CDDIS 
19971216_a ca025   CDDIS 
19971216_b na242   CDDIS 
19971222_a cb306   CDDIS 
19971223_a na243   CDDIS 
19971230_a ca026   CDDIS 
19971230_b na244   CDDIS 
19980106_a na245   CDDIS 
19980112_a cb307   CDDIS 
19980113_a ca027   CDDIS 
19980113_b na246   CDDIS 
19980120_a na247   CDDIS 
19980121_a sursth  CDDIS 
19980126_a cb207   CDDIS 
19980127_a ca028   CDDIS 
19980127_b na248   CDDIS 
19980129_a is122   CDDIS 
19980202_a euro41  CDDIS 
19980203_a na249   CDDIS 
19980204_a crfds   CDDIS 
19980210_a na250   CDDIS 
19980212_a is123   CDDIS 
19980217_a na251   CDDIS 
19980219_a jd9801  CDDIS 
19980223_a surnth  CDDIS 
19980224_a ca030   CDDIS 
19980224_b na252   CDDIS 
19980303_a na253   CDDIS 
19980310_a ca031   CDDIS 
19980310_b na254   CDDIS 
19980311_a cb107   CDDIS 
19980317_a na255   CDDIS 
19980323_a is124   CDDIS 
19980324_a ca032   CDDIS 
19980324_b na256   CDDIS 
19980325_a cb308   CDDIS 
19980331_a na257   CDDIS 
19980402_a bf28c   CDDIS 
19980407_a ca033   CDDIS 
19980407_b na258   CDDIS 
19980408_a cb108   CDDIS 
19980413_a is125   CDDIS 
19980414_a na259   CDDIS 
19980420_a euro42  CDDIS 
19980421_a ca034   CDDIS 
19980421_b na260   CDDIS 
19980422_a cb208   CDDIS 
19980428_a na261   CDDIS 
19980504_a is126   CDDIS 
19980505_a ca035   CDDIS 
19980505_b na262   CDDIS 
19980506_a cb309   CDDIS 
19980512_a na263   CDDIS 
19980519_a ca036   CDDIS 
19980519_b na264   CDDIS 
19980520_a cb109   CDDIS 
19980526_a na265   CDDIS 
19980602_a ca037   CDDIS 
19980602_b na266   CDDIS 
19980609_a na267   CDDIS 
19980615_a is127   CDDIS 
19980616_a ca038   CDDIS 
19980616_b na268   CDDIS 
19980617_a cb209   CDDIS 
19980622_a euro43  CDDIS 
19980623_a na269   CDDIS 
19980625_a jd9802  CDDIS 
19980629_a cnaps1  CDDIS 
19980630_a ca039   CDDIS 
19980630_b na270   CDDIS 
19980701_a cb110   CDDIS 
19980707_a na271   CDDIS 
19980713_a is128   CDDIS 
19980714_a ca040   CDDIS 
19980714_b na272   CDDIS 
19980715_a cb210   CDDIS 
19980720_a cnaps2  CDDIS 
19980720_b wties1  CDDIS 
19980721_a na273   CDDIS 
19980728_a ca041   CDDIS 
19980728_b na274   CDDIS 
19980729_a cb310   CDDIS 
19980804_a na275   CDDIS 
19980811_a ca042   CDDIS 
19980811_b na276   CDDIS 
19980817_a euro44  CDDIS 
19980818_a na277   CDDIS 
19980824_a is129   CDDIS 
19980825_a ca043   CDDIS 
19980825_b na278   CDDIS 
19980826_a cb111   CDDIS 
19980901_a na279   CDDIS 
19980908_a ca044   CDDIS 
19980908_b na280   CDDIS 
19980909_a jd9803  CDDIS 
19980915_a na281   CDDIS 
19980917_a crf03   CDDIS 
19980922_a ca045   CDDIS 
19980922_b na282   CDDIS 
19980924_a jd9805  CDDIS 
19980928_a is130   CDDIS 
19980929_a na283   CDDIS 
19981005_a is131   CDDIS 
19981006_a ca046   CDDIS 
19981006_b na284   CDDIS 
19981007_a cb211   CDDIS 
19981012_a euro45  CDDIS 
19981013_a na285   CDDIS 
19981020_a ca047   CDDIS 
19981020_b na286   CDDIS 
19981020_c jpnti1  CDDIS 
19981021_a cb311   CDDIS 
19981027_a na287   CDDIS 
19981029_a crf04   CDDIS 
19981102_a is132   CDDIS 
19981102_b bf43a   CDDIS 
19981103_a ca048   CDDIS 
19981103_b na288   CDDIS 
19981104_a cb112   CDDIS 
19981105_a apsg3   CDDIS 
19981109_a jd9806  CDDIS 
19981110_a na289   CDDIS 
19981112_a apsg4   CDDIS 
19981117_a ca049   CDDIS 
19981117_b na290   CDDIS 
19981124_a na291   CDDIS 
19981201_a ca050   CDDIS 
19981201_b na292   CDDIS 
19981207_a is133   CDDIS 
19981208_a na293   CDDIS 
19981210_a crf05   CDDIS 
19981214_a euro46  CDDIS 
19981215_a ca051   CDDIS 
19981215_b na294   CDDIS 
19981216_a cb212   CDDIS 
19981222_a na295   CDDIS 
19981228_a cb312   CDDIS 
19981229_a ca052   CDDIS 
19981229_b na296   CDDIS 
19990105_a na297   CDDIS 
19990112_a ca053   CDDIS 
19990112_b na298   CDDIS 
19990113_a cb401   CDDIS 
19990115_a k4tie1  CDDIS 
19990119_a na299   CDDIS 
19990126_a ca054   CDDIS 
19990126_b na300   CDDIS 
19990127_a cb501   CDDIS 
19990128_a is134   CDDIS 
19990201_a euro47  CDDIS 
19990201_b crf06   CDDIS 
19990202_a na301   CDDIS 
19990204_a cohig4  CDDIS 
19990204_b wties2  CDDIS 
19990208_a is135   CDDIS 
19990209_a ca055   CDDIS 
19990209_b na302   CDDIS 
19990211_a cohig5  CDDIS 
19990215_a crf07   CDDIS 
19990216_a na303   CDDIS 
19990218_a cohig6  CDDIS 
19990218_b jd9901  CDDIS 
19990223_a ca056   CDDIS 
19990223_b na304   CDDIS 
19990302_a na305   CDDIS 
19990303_a jd9902  CDDIS 
19990309_a ca057   CDDIS 
19990309_b na306   CDDIS 
19990310_a cb601   CDDIS 
19990311_a k4tie2  CDDIS 
19990315_a is136   CDDIS 
19990316_a na307   CDDIS 
19990323_a ca058   CDDIS 
19990323_b na308   CDDIS 
19990324_a cb402   CDDIS 
19990330_a na309   CDDIS 
19990406_a ca059   CDDIS 
19990406_b na310   CDDIS 
19990407_a cb502   CDDIS 
19990413_a na311   CDDIS 
19990419_a is137   CDDIS 
19990419_b bf43b   CDDIS 
19990420_a ca060   CDDIS 
19990420_b na312   CDDIS 
19990421_a cb503   CDDIS 
19990426_a euro48  CDDIS 
19990427_a na313   CDDIS 
19990428_a naxs15  CDDIS 
19990503_a is138   CDDIS 
19990504_a ca061   CDDIS 
19990504_b na314   CDDIS 
19990505_a cb403   CDDIS 
19990511_a na315   CDDIS 
19990518_a ca062   CDDIS 
19990518_b na316   CDDIS 
19990519_a cb602   CDDIS 
19990525_a na317   CDDIS 
19990601_a ca063   CDDIS 
19990601_b na318   CDDIS 
19990608_a na319   CDDIS 
19990609_a jd9903  CDDIS 
19990614_a is139   CDDIS 
19990615_a ca064   CDDIS 
19990615_b na320   CDDIS 
19990622_a na321   CDDIS 
19990628_a euro49  CDDIS 
19990629_a ca065   CDDIS 
19990629_b na322   CDDIS 
19990630_a cb603   CDDIS 
19990706_a na323   CDDIS 
19990713_a ca066   CDDIS 
19990713_b na324   CDDIS 
19990714_a cb404   CDDIS 
19990719_a is140   CDDIS 
19990720_a na325   CDDIS 
19990726_a crf08   CDDIS 
19990727_a ca067   CDDIS 
19990727_b na326   CDDIS 
19990728_a cb504   CDDIS 
19990803_a na327   CDDIS 
19990809_a is141   CDDIS 
19990810_a ca068   CDDIS 
19990810_b na328   CDDIS 
19990811_a cb405   CDDIS 
19990816_a euro50  CDDIS 
19990817_a na329   CDDIS 
19990823_a cb604   CDDIS 
19990824_a ca069   CDDIS 
19990824_b na330   CDDIS 
19990831_a na331   CDDIS 
19990907_a ca070   CDDIS 
19990907_b na332   CDDIS 
19990914_a na333   CDDIS 
19990920_a is142   CDDIS 
19990921_a ca071   CDDIS 
19990921_b na334   CDDIS 
19990927_a naxs16  CDDIS 
19990928_a na335   CDDIS 
19990930_a jd9905  CDDIS 
19991004_a cb605   CDDIS 
19991005_a ca072   CDDIS 
19991005_b na336   CDDIS 
19991011_a euro51  CDDIS 
19991012_a na337   CDDIS 
19991018_a cb606   CDDIS 
19991019_a ca073   CDDIS 
19991019_b na338   CDDIS 
19991025_a is143   CDDIS 
19991026_a na339   CDDIS 
19991101_a apsg5   CDDIS 
19991102_a ca074   CDDIS 
19991102_b na340   CDDIS 
19991103_a cb505   CDDIS 
19991104_a apsg6   CDDIS 
19991108_a cohig7  CDDIS 
19991109_a na341   CDDIS 
19991110_a cohig8  CDDIS 
19991111_a cohig9  CDDIS 
19991115_a jd9906  CDDIS 
19991115_b is144   CDDIS 
19991116_a ca075   CDDIS 
19991116_b na342   CDDIS 
19991123_a na343   CDDIS 
19991130_a ca076   CDDIS 
19991130_b na344   CDDIS 
19991206_a is145   CDDIS 
19991207_a na345   CDDIS 
19991213_a euro52  CDDIS 
19991214_a ca077   CDDIS 
19991214_b na346   CDDIS 
19991215_a cb406   CDDIS 
19991221_a na347   CDDIS 
19991228_a ca078   CDDIS 
19991228_b na348   CDDIS 
19991229_a cb506   CDDIS 
20000104_a na349   CDDIS 
20000110_a is146   CDDIS 
20000111_a ca079   CDDIS 
20000111_b na350   CDDIS 
20000112_a cb801   CDDIS 
20000118_a na351   CDDIS 
20000125_a ca080   CDDIS 
20000125_b na352   CDDIS 
20000127_a euro53  CDDIS 
20000201_a na353   CDDIS 
20000203_a cohg10  CDDIS 
20000207_a euro54  CDDIS 
20000207_b cohg11  CDDIS 
20000208_a ca081   CDDIS 
20000208_b na354   CDDIS 
20000210_a cohg12  CDDIS 
20000214_a is147   CDDIS 
20000215_a na355   CDDIS 
20000222_a na356   CDDIS 
20000228_a jd0001  CDDIS 
20000229_a na357   CDDIS 
20000306_a jpnti2  CDDIS 
20000307_a na358   CDDIS 
20000314_a na359   CDDIS 
20000316_a euro55  CDDIS 
20000321_a ca082   CDDIS 
20000321_b na360   CDDIS 
20000327_a is148   CDDIS 
20000328_a na361   CDDIS 
20000404_a na362   CDDIS 
20000411_a na363   CDDIS 
20000418_a ca083   CDDIS 
20000418_b na364   CDDIS 
20000424_a is149   CDDIS 
20000425_a na365   CDDIS 
20000502_a na366   CDDIS 
20000508_a is150   CDDIS 
20000509_a na367   CDDIS 
20000510_a cb701   CDDIS 
20000515_a euro56  CDDIS 
20000516_a na368   CDDIS 
20000523_a na369   CDDIS 
20000527_a k00148  CDDIS 
20000530_a na370   CDDIS 
20000606_a na371   CDDIS 
20000608_a sur001  CDDIS 
20000613_a na372   CDDIS 
20000613_b jpnti3  CDDIS 
20000619_a is151   CDDIS 
20000620_a na373   CDDIS 
20000620_b jd0002  CDDIS 
20000626_a k00178  CDDIS 
20000627_a ca084   CDDIS 
20000627_b na374   CDDIS 
20000705_a na375   CDDIS 
20000710_a c1001   CDDIS 
20000711_a na376   CDDIS 
20000712_a c3001   CDDIS 
20000718_a na377   CDDIS 
20000724_a is152   CDDIS 
20000725_a na378   CDDIS 
20000801_a na379   CDDIS 
20000807_a euro57  CDDIS 
20000808_a na380   CDDIS 
20000814_a is153   CDDIS 
20000815_a na381   CDDIS 
20000817_a bf43c   CDDIS 
20000821_a c1002   CDDIS 
20000822_a na382   CDDIS 
20000823_a c3002   CDDIS 
20000829_a na383   CDDIS 
20000830_a crf09   CDDIS 
20000904_a euro58  CDDIS 
20000905_a na384   CDDIS 
20000907_a jd0003  CDDIS 
20000912_a na385   CDDIS 
20000912_b jpnti4  CDDIS 
20000914_a is154   CDDIS 
20000918_a c1003   CDDIS 
20000919_a na386   CDDIS 
20000920_a c3003   CDDIS 
20000925_a c1004   CDDIS 
20000926_a na387   CDDIS 
20001002_a apsg7   CDDIS 
20001003_a na388   CDDIS 
20001009_a cohg13  CDDIS 
20001010_a na389   CDDIS 
20001011_a is155   CDDIS 
20001011_b jpnti5  CDDIS 
20001016_a cb702   CDDIS 
20001017_a na390   CDDIS 
20001018_a c3004   CDDIS 
20001024_a na391   CDDIS 
20001030_a c1005   CDDIS 
20001031_a na392   CDDIS 
20001101_a c3005   CDDIS 
20001102_a cb802   CDDIS 
20001107_a na393   CDDIS 
20001107_b jpnti6  CDDIS 
20001113_a jd0004  CDDIS 
20001113_b is156   CDDIS 
20001114_a na394   CDDIS 
20001121_a na395   CDDIS 
20001123_a tp001   CDDIS 
20001127_a c1006   CDDIS 
20001128_a na396   CDDIS 
20001205_a na397   CDDIS 
20001207_a euro59  CDDIS 
20001211_a c1007   CDDIS 
20001212_a na398   CDDIS 
20001213_a c3006   CDDIS 
20001218_a is157   CDDIS 
20001219_a na399   CDDIS 
20001227_a na400   CDDIS 
20010102_a na401   CDDIS 
20010108_a is158   CDDIS 
20010109_a na402   CDDIS 
20010110_a c3007   CDDIS 
20010116_a na403   CDDIS 
20010117_a crf10   CDDIS 
20010122_a c1008   CDDIS 
20010123_a na404   CDDIS 
20010124_a c3008   CDDIS 
20010130_a na405   CDDIS 
20010205_a c1009   CDDIS 
20010206_a na406   CDDIS 
20010207_a c3009   CDDIS 
20010212_a is159   CDDIS 
20010213_a na407   CDDIS 
20010214_a cohg14  CDDIS 
20010215_a jpnti7  CDDIS 
20010219_a cohg15  CDDIS 
20010219_b jd0101  CDDIS 
20010220_a na408   CDDIS 
20010221_a c3010   CDDIS 
20010221_b jd0102  CDDIS 
20010226_a sur002  CDDIS 
20010227_a na409   CDDIS 
20010305_a c1010   CDDIS 
20010306_a na410   CDDIS 
20010307_a c3011   CDDIS 
20010313_a na411   CDDIS 
20010319_a is160   CDDIS 
20010320_a na412   CDDIS 
20010321_a c3012   CDDIS 
20010326_a contm1  CDDIS 
20010326_b contm3  CDDIS 
20010327_a contm4  CDDIS 
20010327_b na413   CDDIS 
20010328_a contm2  CDDIS 
20010328_b contm5  CDDIS 
20010402_a is161   CDDIS 
20010403_a na414   CDDIS 
20010404_a c3013   CDDIS 
20010410_a na415   CDDIS 
20010416_a c1011   CDDIS 
20010417_a na416   CDDIS 
20010418_a c3014   CDDIS 
20010424_a na417   CDDIS 
20010501_a na418   CDDIS 
20010502_a c3015   CDDIS 
20010507_a cb901   CDDIS 
20010508_a na419   CDDIS 
20010514_a c1012   CDDIS 
20010515_a na420   CDDIS 
20010516_a c3016   CDDIS 
20010518_a crfms5  CDDIS 
20010521_a cc101   CDDIS 
20010522_a na421   CDDIS 
20010524_a is162   CDDIS 
20010529_a na422   CDDIS 
20010530_a c3017   CDDIS 
20010603_a 01148a  CDDIS 
20010604_a is163   CDDIS 
20010605_a na423   CDDIS 
20010605_b 01148b  CDDIS 
20010606_a crf11   CDDIS 
20010607_a 01148c  CDDIS 
20010609_a 01148d  CDDIS 
20010611_a cc201   CDDIS 
20010611_b 01148e  CDDIS 
20010612_a na424   CDDIS 
20010613_a c3018   CDDIS 
20010614_a jd0103  CDDIS 
20010618_a euro60  CDDIS 
20010619_a na425   CDDIS 
20010620_a cc102   CDDIS 
20010625_a c1013   CDDIS 
20010626_a na426   CDDIS 
20010627_a c3019   CDDIS 
20010627_b jd0104  CDDIS 
20010702_a na427   CDDIS 
20010703_a cc202   CDDIS 
20010709_a c1014   CDDIS 
20010710_a na428   CDDIS 
20010711_a c3020   CDDIS 
20010716_a cb902   CDDIS 
20010717_a na429   CDDIS 
20010718_a c3021   CDDIS 
20010723_a is164   CDDIS 
20010724_a na430   CDDIS 
20010725_a c3022   CDDIS 
20010731_a na431   CDDIS 
20010801_a c3023   CDDIS 
20010806_a is165   CDDIS 
20010807_a na432   CDDIS 
20010808_a c3024   CDDIS 
20010813_a cb903   CDDIS 
20010814_a na433   CDDIS 
20010815_a c3025   CDDIS 
20010820_a c1015   CDDIS 
20010821_a na434   CDDIS 
20010822_a c3026   CDDIS 
20010827_a cc103   CDDIS 
20010828_a na435   CDDIS 
20010829_a c3027   CDDIS 
20010903_a euro61  CDDIS 
20010904_a na436   CDDIS 
20010905_a c3028   CDDIS 
20010910_a c1016   CDDIS 
20010911_a na437   CDDIS 
20010912_a c3029   CDDIS 
20010918_a na438   CDDIS 
20010919_a c3030   CDDIS 
20010924_a is166   CDDIS 
20010925_a na439   CDDIS 
20010926_a c3031   CDDIS 
20011001_a is167   CDDIS 
20011002_a na440   CDDIS 
20011003_a c3032   CDDIS 
20011009_a na441   CDDIS 
20011010_a apsg8   CDDIS 
20011011_a jd0105  CDDIS 
20011015_a apsg9   CDDIS 
20011016_a na442   CDDIS 
20011017_a c3033   CDDIS 
20011018_a cb904   CDDIS 
20011022_a c1017   CDDIS 
20011023_a na443   CDDIS 
20011024_a c3034   CDDIS 
20011030_a na444   CDDIS 
20011030_b jd0106  CDDIS 
20011031_a c3035   CDDIS 
20011105_a c1018   CDDIS 
20011106_a na445   CDDIS 
20011107_a c3036   CDDIS 
20011112_a is168   CDDIS 
20011113_a na446   CDDIS 
20011114_a c3037   CDDIS 
20011117_a gbt-1a  CDDIS 
20011120_a na447   CDDIS 
20011126_a cohg16  CDDIS 
20011127_a na448   CDDIS 
20011128_a c3038   CDDIS 
20011129_a jd0107  CDDIS 
20011203_a c1019   CDDIS 
20011204_a na449   CDDIS 
20011205_a c3039   CDDIS 
20011210_a euro62  CDDIS 
20011210_b crf12   CDDIS 
20011211_a na450   CDDIS 
20011213_a is169   CDDIS 
20011215_a gbt-2a  CDDIS 
20011218_a na451   CDDIS 
20011219_a c3040   CDDIS 
20011227_a na452   CDDIS 
20020103_a r4001   CDDIS 
20020107_a r1001   CDDIS 
20020110_a r4002   CDDIS 
20020114_a r1002   CDDIS 
20020117_a r4003   CDDIS 
20020122_a r1003   CDDIS 
20020124_a r4004   CDDIS 
20020128_a r1004   CDDIS 
20020129_a t2001   CDDIS 
20020131_a r4005   CDDIS 
20020204_a r1005   CDDIS 
20020204_b ohig17  CDDIS 
20020206_a ohig18  CDDIS 
20020207_a r4006   CDDIS 
20020211_a r1006   CDDIS 
20020211_b ohig19  CDDIS 
20020212_a t2002   CDDIS 
20020214_a r4007   CDDIS 
20020219_a r1007   CDDIS 
20020221_a r4008   CDDIS 
20020221_b jd0201  CDDIS 
20020225_a r1008   CDDIS 
20020228_a r4009   CDDIS 
20020304_a r1009   CDDIS 
20020305_a rd0202  CDDIS 
20020307_a r4010   CDDIS 
20020311_a r1010   CDDIS 
20020312_a t2003   CDDIS 
20020313_a e3002   CDDIS 
20020314_a r4011   CDDIS 
20020318_a r1011   CDDIS 
20020319_a crf13   CDDIS 
20020320_a grv01t  CDDIS 
20020321_a r4012   CDDIS 
20020325_a r1012   CDDIS 
20020326_a euro63  CDDIS 
20020327_a r4013   CDDIS 
20020402_a r1013   CDDIS 
20020403_a rd0204  CDDIS 
20020404_a r4014   CDDIS 
20020408_a r1014   CDDIS 
20020409_a t2004   CDDIS 
20020411_a r4015   CDDIS 
20020415_a r1015   CDDIS 
20020417_a e3003   CDDIS 
20020418_a r4016   CDDIS 
20020422_a r1016   CDDIS 
20020423_a sur01   CDDIS 
20020425_a r4017   CDDIS 
20020429_a r1017   CDDIS 
20020502_a r4018   CDDIS 
20020506_a r1018   CDDIS 
20020507_a t2005   CDDIS 
20020509_a r4019   CDDIS 
20020513_a r1019   CDDIS 
20020515_b rd0205  CDDIS 
20020516_a r4020   CDDIS 
20020520_a r1020   CDDIS 
20020523_a r4021   CDDIS 
20020527_a jd0202  CDDIS 
20020528_a r1021   CDDIS 
20020529_a e3004   CDDIS 
20020530_a r4022   CDDIS 
20020603_a r1022   CDDIS 
20020604_a crf14   CDDIS 
20020606_a r4023   CDDIS 
20020610_a r1023   CDDIS 
20020612_a rd0206  CDDIS 
20020612_b jd0203  CDDIS 
20020613_a r4024   CDDIS 
20020617_a r1024   CDDIS 
20020618_a euro64  CDDIS 
20020619_a e3005   CDDIS 
20020620_a r4025   CDDIS 
20020624_a r1025   CDDIS 
20020625_a t2006   CDDIS 
20020627_a r4026   CDDIS 
20020701_a r1026   CDDIS 
20020702_a r4027   CDDIS 
20020708_a r1027   CDDIS 
20020709_a t2007   CDDIS 
20020710_a rd0207  CDDIS 
20020711_a r4028   CDDIS 
20020715_a r1028   CDDIS 
20020716_a jd0204  CDDIS 
20020717_a e3006   CDDIS 
20020718_a r4029   CDDIS 
20020722_a r1029   CDDIS 
20020725_a r4030   CDDIS 
20020729_a r1030   CDDIS 
20020801_a r4031   CDDIS 
20020805_a r1031   CDDIS 
20020806_a jd0205  CDDIS 
20020806_b t2008   CDDIS 
20020808_a r4032   CDDIS 
20020812_a r1032   CDDIS 
20020814_a e3007   CDDIS 
20020815_a r4033   CDDIS 
20020819_a r1033   CDDIS 
20020822_a r4034   CDDIS 
20020826_a r1034   CDDIS 
20020828_a grv01c  CDDIS 
20020829_a r4035   CDDIS 
20020902_a euro65  CDDIS 
20020903_a r1035   CDDIS 
20020904_a crf15   CDDIS 
20020905_a r4036   CDDIS 
20020909_a r1036   CDDIS 
20020911_a e3008   CDDIS 
20020912_a r4037   CDDIS 
20020916_a r1037   CDDIS 
20020917_a t2009   CDDIS 
20020919_a r4038   CDDIS 
20020923_a r1038   CDDIS 
20020926_a r4039   CDDIS 
20020930_a r1039   CDDIS 
20021003_a r4040   CDDIS 
20021007_a r1040   CDDIS 
20021008_a apsg10  CDDIS 
20021009_a e3009   CDDIS 
20021010_a r4041   CDDIS 
20021014_a r1041   CDDIS 
20021015_a t2010   CDDIS 
20021016_a c0201   CDDIS 
20021017_a c0202   CDDIS 
20021018_a c0203   CDDIS 
20021019_a c0204   CDDIS 
20021020_a c0205   CDDIS 
20021021_a c0206   CDDIS 
20021022_a c0207   CDDIS 
20021023_a c0208   CDDIS 
20021023_b jd0206  CDDIS 
20021024_a c0209   CDDIS 
20021025_a c0210   CDDIS 
20021026_a c0211   CDDIS 
20021027_a c0212   CDDIS 
20021028_a c0213   CDDIS 
20021029_a c0214   CDDIS 
20021030_a c0215   CDDIS 
20021031_a r4044   CDDIS 
20021104_a r1044   CDDIS 
20021105_a apsg11  CDDIS 
20021106_a rd0209  CDDIS 
20021107_a r4045   CDDIS 
20021111_a r1045   CDDIS 
20021112_a ohig20  CDDIS 
20021113_a e3010   CDDIS 
20021114_a r4046   CDDIS 
20021118_a r1046   CDDIS 
20021118_b ohig21  CDDIS 
20021119_a t2011   CDDIS 
20021120_a ohig22  CDDIS 
20021121_a r4047   CDDIS 
20021125_a r1047   CDDIS 
20021126_a r4048   CDDIS 
20021202_a r1048   CDDIS 
20021203_a euro66  CDDIS 
20021204_a rd0210  CDDIS 
20021205_a r4049   CDDIS 
20021209_a r1049   CDDIS 
20021210_a jd0207  CDDIS 
20021210_b crf16   CDDIS 
20021212_a r4050   CDDIS 
20021216_a r1050   CDDIS 
20021217_a t2012   CDDIS 
20021218_a e3011   CDDIS 
20021219_a r4051   CDDIS 
20021230_a r1051   CDDIS 
20030102_a r4052   CDDIS 
20030106_a r1052   CDDIS 
20030108_a e3012   CDDIS 
20030109_a r4053   CDDIS 
20030113_a r1053   CDDIS 
20030115_a rd0301  CDDIS 
20030116_a r4054   CDDIS 
20030120_a ohig23  CDDIS 
20030121_a r1054   CDDIS 
20030122_a ohig24  CDDIS 
20030123_a r4055   CDDIS 
20030127_a r1055   CDDIS 
20030127_b jd0301  CDDIS 
20030128_a t2013   CDDIS 
20030129_a ohig25  CDDIS 
20030130_a r4056   CDDIS 
20030203_a r1056   CDDIS 
20030204_a t2014   CDDIS 
20030205_a crfms7  CDDIS 
20030206_a r4057   CDDIS 
20030210_a r1057   CDDIS 
20030212_a rd0302  CDDIS 
20030213_a r4058   CDDIS 
20030213_b jd0302  CDDIS 
20030218_a r1058   CDDIS 
20030220_a r4059   CDDIS 
20030224_a r1059   CDDIS 
20030226_a e3013   CDDIS 
20030227_a r4060   CDDIS 
20030303_a r1060   CDDIS 
20030306_a r4061   CDDIS 
20030310_a r1061   CDDIS 
20030313_a r4062   CDDIS 
20030317_a r1062   CDDIS 
20030318_a t2015   CDDIS 
20030320_a r4063   CDDIS 
20030324_a r1063   CDDIS 
20030325_a euro67  CDDIS 
20030326_a rd0303  CDDIS 
20030327_a r4064   CDDIS 
20030331_a r1064   CDDIS 
20030403_a r4065   CDDIS 
20030407_a r1065   CDDIS 
20030408_a t2016   CDDIS 
20030409_a e3015   CDDIS 
20030410_a r4066   CDDIS 
20030410_b jd0303  CDDIS 
20030414_a r1066   CDDIS 
20030416_a r4067   CDDIS 
20030421_a r1067   CDDIS 
20030422_a crf17   CDDIS 
20030423_a rd0304  CDDIS 
20030424_a r4068   CDDIS 
20030428_a r1068   CDDIS 
20030429_a r4069   CDDIS 
20030505_a r1069   CDDIS 
20030506_a euro68  CDDIS 
20030508_a r4070   CDDIS 
20030512_a r1070   CDDIS 
20030513_a crf18   CDDIS 
20030515_a r4071   CDDIS 
20030519_a r1071   CDDIS 
20030520_a t2017   CDDIS 
20030520_b crfds5  CDDIS 
20030521_a rd0305  CDDIS 
20030521_b jd0304  CDDIS 
20030522_b r4072   CDDIS 
20030527_a r1072   CDDIS 
20030528_a e3016   CDDIS 
20030529_a r4073   CDDIS 
20030602_a r1073   CDDIS 
20030605_a r4074   CDDIS 
20030609_a r1074   CDDIS 
20030612_a r4075   CDDIS 
20030616_a r1075   CDDIS 
20030617_a jd0305  CDDIS 
20030617_b t2018   CDDIS 
20030619_a r4076   CDDIS 
20030623_a r1076   CDDIS 
20030624_a crf19   CDDIS 
20030626_a r4077   CDDIS 
20030630_a r1077   CDDIS 
20030702_a r4078   CDDIS 
20030707_a r1078   CDDIS 
20030710_a r4079   CDDIS 
20030714_a r1079   CDDIS 
20030715_a t2019   CDDIS 
20030716_a rd0306  CDDIS 
20030716_b jd0306  CDDIS 
20030717_a r4080   CDDIS 
20030721_a r1080   CDDIS 
20030723_a e3018   CDDIS 
20030724_a r4081   CDDIS 
20030728_a r1081   CDDIS 
20030729_a crf20   CDDIS 
20030731_a r4082   CDDIS 
20030804_a r1082   CDDIS 
20030807_a r4083   CDDIS 
20030809_a crfds6  CDDIS 
20030811_a r1083   CDDIS 
20030812_a t2020   CDDIS 
20030814_a r4084   CDDIS 
20030818_a r1084   CDDIS 
20030820_a e3019   CDDIS 
20030820_b crfds7  CDDIS 
20030821_a r4085   CDDIS 
20030825_a r1085   CDDIS 
20030826_a crf21   CDDIS 
20030827_a rd0307  CDDIS 
20030828_a r4086   CDDIS 
20030901_a sur03   CDDIS 
20030902_a r1086   CDDIS 
20030903_a e3020   CDDIS 
20030904_a r4087   CDDIS 
20030904_b crfds8  CDDIS 
20030908_a r1087   CDDIS 
20030910_a rd0308  CDDIS 
20030910_b jd0308  CDDIS 
20030911_a r4088   CDDIS 
20030915_a r1088   CDDIS 
20030916_a t2021   CDDIS 
20030918_a r4089   CDDIS 
20030922_a r1089   CDDIS 
20030923_a euro69  CDDIS 
20030925_a r4090   CDDIS 
20030929_a r1090   CDDIS 
20031001_a e3021   CDDIS 
20031002_a r4091   CDDIS 
20031002_b jd0309  CDDIS 
20031006_a r1091   CDDIS 
20031008_a apsg12  CDDIS 
20031009_a r4092   CDDIS 
20031009_b crfds9  CDDIS 
20031013_a r1092   CDDIS 
20031014_a t2022   CDDIS 
20031016_a r4093   CDDIS 
20031020_a r1093   CDDIS 
20031021_a apsg13  CDDIS 
20031022_a rd0309  CDDIS 
20031023_a r4094   CDDIS 
20031027_a r1094   CDDIS 
20031028_a crf22   CDDIS 
20031030_a r4095   CDDIS 
20031103_a r1095   CDDIS 
20031104_a crf23   CDDIS 
20031105_a rd0310  CDDIS 
20031106_a r4096   CDDIS 
20031110_a r1096   CDDIS 
20031111_a ohig26  CDDIS 
20031112_a jd0310  CDDIS 
20031112_b e3022   CDDIS 
20031113_a r4097   CDDIS 
20031117_a r1097   CDDIS 
20031118_a t2023   CDDIS 
20031119_a ohig27  CDDIS 
20031120_a r4098   CDDIS 
20031124_a r1098   CDDIS 
20031125_a r4099   CDDIS 
20031127_a sur04   CDDIS 
20031201_a r1099   CDDIS 
20031202_a t2024   CDDIS 
20031203_a ohig28  CDDIS 
20031204_a r4100   CDDIS 
20031208_a crf24   CDDIS 
20031209_a r1100   CDDIS 
20031210_a e3023   CDDIS 
20031211_a r4101   CDDIS 
20031215_a r1101   CDDIS 
20031216_a euro70  CDDIS 
20031218_a r4102   CDDIS 
20031222_a r1102   CDDIS 
20031229_a r1103   CDDIS 
20040105_a r1104   CDDIS 
20040107_a e3024   CDDIS 
20040108_a r4103   CDDIS 
20040108_b jd0401  CDDIS 
20040112_a r1105   CDDIS 
20040113_a t2025   CDDIS 
20040113_b crfs1   CDDIS 
20040115_a r4104   CDDIS 
20040120_a r1106   CDDIS 
20040122_a r4105   CDDIS 
20040126_a r1107   CDDIS 
20040126_b crf25   CDDIS 
20040129_a r4106   CDDIS 
20040202_a r1108   CDDIS 
20040204_a jd0402  CDDIS 
20040204_b e3025   CDDIS 
20040205_a r4107   CDDIS 
20040209_a r1109   CDDIS 
20040210_a ohig29  CDDIS 
20040211_a ohig30  CDDIS 
20040212_a r4108   CDDIS 
20040215_q bl115c  CDDIS 
20040216_a r1110   CDDIS 
20040217_a t2026   CDDIS 
20040218_a ohig31  CDDIS 
20040219_a r4109   CDDIS 
20040223_a r1111   CDDIS 
20040226_a r4110   CDDIS 
20040301_a r1112   CDDIS 
20040301_b nord01  CDDIS 
20040302_a jd0403  CDDIS 
20040302_b crds10  CDDIS 
20040304_a r4111   CDDIS 
20040308_a r1113   CDDIS 
20040309_a t2027   CDDIS 
20040311_a r4112   CDDIS 
20040315_a r1114   CDDIS 
20040317_a e3026   CDDIS 
20040318_a r4113   CDDIS 
20040322_a r1115   CDDIS 
20040325_a r4114   CDDIS 
20040329_a r1116   CDDIS 
20040330_a crf26   CDDIS 
20040401_a r4115   CDDIS 
20040405_a r1117   CDDIS 
20040406_a euro71  CDDIS 
20040406_b jd0404  CDDIS 
20040407_a r4116   CDDIS 
20040412_a r1118   CDDIS 
20040413_a t2028   CDDIS 
20040414_a e3027   CDDIS 
20040415_a r4117   CDDIS 
20040419_a r1119   CDDIS 
20040422_a r4118   CDDIS 
20040426_a r1120   CDDIS 
20040428_a crds11  CDDIS 
20040429_a r4119   CDDIS 
20040503_a r1121   CDDIS 
20040506_a r4120   CDDIS 
20040510_a r1122   CDDIS 
20040511_a t2029   CDDIS 
20040512_a rd0403  CDDIS 
20040512_b crfs2   CDDIS 
20040513_a r4121   CDDIS 
20040517_a r1123   CDDIS 
20040519_a r4122   CDDIS 
20040520_a jd0405  CDDIS 
20040524_a r1124   CDDIS 
20040525_a crf27   CDDIS 
20040526_a e3028   CDDIS 
20040527_a r4123   CDDIS 
20040601_a r1125   CDDIS 
20040603_a r4124   CDDIS 
20040607_a r1126   CDDIS 
20040608_a crf28   CDDIS 
20040610_a r4125   CDDIS 
20040610_b jd0406  CDDIS 
20040614_a r1127   CDDIS 
20040615_a t2030   CDDIS 
20040616_a rd0404  CDDIS 
20040617_a r4126   CDDIS 
20040621_a r1128   CDDIS 
20040623_a e3029   CDDIS 
20040624_a r4127   CDDIS 
20040628_a r1129   CDDIS 
20040701_a r4128   CDDIS 
20040705_a crf29   CDDIS 
20040706_a r1130   CDDIS 
20040707_a rd0405  CDDIS 
20040708_a r4129   CDDIS 
20040712_a r1131   CDDIS 
20040713_a euro72  CDDIS 
20040715_a r4130   CDDIS 
20040719_a r1132   CDDIS 
20040720_a t2031   CDDIS 
20040722_a r4131   CDDIS 
20040726_a r1133   CDDIS 
20040728_a e3030   CDDIS 
20040729_a r4132   CDDIS 
20040802_a r1134   CDDIS 
20040805_a r4133   CDDIS 
20040805_b crfs3   CDDIS 
20040809_a r1135   CDDIS 
20040811_a rd0406  CDDIS 
20040812_a r4134   CDDIS 
20040816_a r1136   CDDIS 
20040817_a t2032   CDDIS 
20040818_a e3031   CDDIS 
20040819_a r4135   CDDIS 
20040823_a r1137   CDDIS 
20040824_a jd0408  CDDIS 
20040826_a r4136   CDDIS 
20040830_a r1138   CDDIS 
20040830_b crds12  CDDIS 
20040902_a r4137   CDDIS 
20040906_a euro73  CDDIS 
20040906_b crds13  CDDIS 
20040907_a r1139   CDDIS 
20040908_a e3032   CDDIS 
20040909_a r4138   CDDIS 
20040913_a r1140   CDDIS 
20040914_a jd0409  CDDIS 
20040914_b t2033   CDDIS 
20040915_a apsg14  CDDIS 
20040916_a r4139   CDDIS 
20040920_a r1141   CDDIS 
20040923_a r4140   CDDIS 
20040927_a r1142   CDDIS 
20040929_a apsg15  CDDIS 
20040930_a r4141   CDDIS 
20041004_a r1143   CDDIS 
20041005_a t2034   CDDIS 
20041007_a r4142   CDDIS 
20041011_a r1144   CDDIS 
20041013_a e3033   CDDIS 
20041014_a r4143   CDDIS 
20041018_a r1145   CDDIS 
20041021_a r4144   CDDIS 
20041025_a r1146   CDDIS 
20041026_a ohig32  CDDIS 
20041027_a rd0408  CDDIS 
20041028_a r4145   CDDIS 
20041101_a r1147   CDDIS 
20041102_r 04307j  CDDIS 
20041103_a rd0409  CDDIS 
20041104_a r4146   CDDIS 
20041108_a r1148   CDDIS 
20041109_a ohig33  CDDIS 
20041111_a r4147   CDDIS 
20041115_a r1149   CDDIS 
20041116_a t2035   CDDIS 
20041117_a e3034   CDDIS 
20041118_a r4148   CDDIS 
20041122_a r1150   CDDIS 
20041123_a r4149   CDDIS 
20041125_a crds14  CDDIS 
20041127_r 04332j  CDDIS 
20041129_a r1151   CDDIS 
20041130_a ohig34  CDDIS 
20041201_b e3035   CDDIS 
20041202_a r4150   CDDIS 
20041206_a r1152   CDDIS 
20041207_a t2036   CDDIS 
20041208_a ohig35  CDDIS 
20041209_a r4151   CDDIS 
20041213_a r1153   CDDIS 
20041214_b euro74  CDDIS 
20041215_a rd0410  CDDIS 
20041216_a r4152   CDDIS 
20041216_b jd0412  CDDIS 
20041217_r 04352j  CDDIS 
20041220_a r1154   CDDIS 
20041220_b crds15  CDDIS 
20041222_a r4153   CDDIS 
20041226_r 04361j  CDDIS 
20041227_a r1155   CDDIS 
20041229_a r4154   CDDIS 
20050103_a r1156   CDDIS 
20050106_a r4155   CDDIS 
20050110_a r1157   CDDIS 
20050111_a crfs4   CDDIS 
20050112_a e3036   CDDIS 
20050113_a r4156   CDDIS 
20050117_a crds16  CDDIS 
20050118_a r1158   CDDIS 
20050119_a rd0501  CDDIS 
20050120_a r4157   CDDIS 
20050124_a r1159   CDDIS 
20050125_a crf31   CDDIS 
20050126_a ohig36  CDDIS 
20050127_a r4158   CDDIS 
20050131_a r1160   CDDIS 
20050201_a t2037   CDDIS 
20050201_r 05032j  CDDIS 
20050202_a ohig37  CDDIS 
20050203_a r4159   CDDIS 
20050207_a r1161   CDDIS 
20050208_a rd0502  CDDIS 
20050209_b crf32   CDDIS 
20050210_a r4160   CDDIS 
20050214_a r1162   CDDIS 
20050214_r 05045j  CDDIS 
20050215_a ohig38  CDDIS 
20050216_a e3037   CDDIS 
20050217_a r4161   CDDIS 
20050221_a r1163   CDDIS 
20050223_a jd0502  CDDIS 
20050224_a r4162   CDDIS 
20050228_a r1164   CDDIS 
20050228_r 05059j  CDDIS 
20050303_a r4163   CDDIS 
20050307_a r1165   CDDIS 
20050310_a r4164   CDDIS 
20050314_a r1166   CDDIS 
20050315_a crds17  CDDIS 
20050315_r 05074j  CDDIS 
20050316_a e3038   CDDIS 
20050316_b crfs5   CDDIS 
20050317_a r4165   CDDIS 
20050321_a r1167   CDDIS 
20050322_a euro75  CDDIS 
20050323_a r4166   CDDIS 
20050327_r 05086j  CDDIS 
20050328_a r1168   CDDIS 
20050330_a rd0503  CDDIS 
20050331_a r4167   CDDIS 
20050404_a r1169   CDDIS 
20050405_a t2038   CDDIS 
20050406_a rd0504  CDDIS 
20050407_a r4168   CDDIS 
20050411_a r1170   CDDIS 
20050411_b crds18  CDDIS 
20050414_a r4169   CDDIS 
20050414_b jd0504  CDDIS 
20050416_r 05106j  CDDIS 
20050418_a r1171   CDDIS 
20050420_a e3039   CDDIS 
20050421_a r4170   CDDIS 
20050425_a r1172   CDDIS 
20050428_a r4171   CDDIS 
20050429_r 05119j  CDDIS 
20050502_a r1173   CDDIS 
20050505_a r4172   CDDIS 
20050509_a r1174   CDDIS 
20050510_a crds19  CDDIS 
20050512_a r4173   CDDIS 
20050515_r 05135j  CDDIS 
20050516_a r1175   CDDIS 
20050518_a rd0505  CDDIS 
20050519_a r4174   CDDIS 
20050523_a r1176   CDDIS 
20050525_a e3040   CDDIS 
20050526_a r4175   CDDIS 
20050526_b jd0505  CDDIS 
20050527_r 05147j  CDDIS 
20050529_a crfs6   CDDIS 
20050531_a r1177   CDDIS 
20050602_a r4176   CDDIS 
20050606_a r1178   CDDIS 
20050607_a crf33   CDDIS 
20050609_a r4177   CDDIS 
20050613_a r1179   CDDIS 
20050615_a e3041   CDDIS 
20050616_a r4178   CDDIS 
20050616_b jd0506  CDDIS 
20050620_a r1180   CDDIS 
20050621_a rd0506  CDDIS 
20050622_a crds20  CDDIS 
20050623_a r4179   CDDIS 
20050627_a r1181   CDDIS 
20050628_a t2039   CDDIS 
20050630_a r4180   CDDIS 
20050702_r 05183j  CDDIS 
20050704_a euro76  CDDIS 
20050704_b crds21  CDDIS 
20050705_a r1182   CDDIS 
20050707_a r4181   CDDIS 
20050711_a r1183   CDDIS 
20050712_a rd0507  CDDIS 
20050712_b crf34   CDDIS 
20050713_a e3042   CDDIS 
20050714_a r4182   CDDIS 
20050714_b jd0507  CDDIS 
20050717_a crfs7   CDDIS 
20050718_a r1184   CDDIS 
20050721_a r4183   CDDIS 
20050725_a r1185   CDDIS 
20050728_a r4184   CDDIS 
20050730_r 05211j  CDDIS 
20050801_a r1186   CDDIS 
20050804_a r4185   CDDIS 
20050808_a r1187   CDDIS 
20050810_a e3043   CDDIS 
20050811_a r4186   CDDIS 
20050815_a r1188   CDDIS 
20050817_a rd0508  CDDIS 
20050817_b jd0508  CDDIS 
20050818_a r4187   CDDIS 
20050822_a r1189   CDDIS 
20050822_b crds22  CDDIS 
20050825_a r4188   CDDIS 
20050826_q bl122b  CDDIS 
20050829_a r1190   CDDIS 
20050901_a r4189   CDDIS 
20050905_a euro77  CDDIS 
20050905_b crds23  CDDIS 
20050906_a r1191   CDDIS 
20050907_a e3044   CDDIS 
20050908_a r4190   CDDIS 
20050908_b jd0509  CDDIS 
20050912_a c0501   CDDIS 
20050913_a c0502   CDDIS 
20050914_a c0503   CDDIS 
20050915_a c0504   CDDIS 
20050916_a c0505   CDDIS 
20050917_a c0506   CDDIS 
20050918_a c0507   CDDIS 
20050919_a c0508   CDDIS 
20050920_a c0509   CDDIS 
20050921_a c0510   CDDIS 
20050922_a c0511   CDDIS 
20050923_a c0512   CDDIS 
20050924_a c0513   CDDIS 
20050924_r 05267j  CDDIS 
20050925_a c0514   CDDIS 
20050926_a c0515   CDDIS 
20050929_a r4191   CDDIS 
20051003_a r1192   CDDIS 
20051005_a e3045   CDDIS 
20051006_a r4192   CDDIS 
20051009_r 05282j  CDDIS 
20051010_a r1193   CDDIS 
20051011_a apsg16  CDDIS 
20051013_a r4193   CDDIS 
20051013_b jd0510  CDDIS 
20051017_a r1194   CDDIS 
20051017_b crds24  CDDIS 
20051018_a t2040   CDDIS 
20051020_a r4194   CDDIS 
20051021_r 05294j  CDDIS 
20051024_a r1195   CDDIS 
20051027_a r4195   CDDIS 
20051031_a r1196   CDDIS 
20051102_a e3046   CDDIS 
20051103_a r4196   CDDIS 
20051105_r 05309j  CDDIS 
20051107_a r1197   CDDIS 
20051108_a ohig39  CDDIS 
20051109_a ohig40  CDDIS 
20051110_a r4197   CDDIS 
20051110_b jd0511  CDDIS 
20051114_a r1198   CDDIS 
20051115_a rd0509  CDDIS 
20051116_a ohig41  CDDIS 
20051117_a r4198   CDDIS 
20051120_r 05324j  CDDIS 
20051121_a r1199   CDDIS 
20051122_a r4199   CDDIS 
20051124_a crf35   CDDIS 
20051128_a r1200   CDDIS 
20051129_a t2041   CDDIS 
20051201_a r4200   CDDIS 
20051204_r 05338j  CDDIS 
20051205_a r1201   CDDIS 
20051206_a apsg17  CDDIS 
20051207_a rd0510  CDDIS 
20051208_a r4201   CDDIS 
20051212_a r1202   CDDIS 
20051213_a euro78  CDDIS 
20051213_b jd0512  CDDIS 
20051213_g r05347g CDDIS 
20051214_b crf36   CDDIS 
20051215_a r4202   CDDIS 
20051219_a r1203   CDDIS 
20051220_a t2042   CDDIS 
20051222_a r4203   CDDIS 
20051227_a r1204   CDDIS 
20051228_a e3047   CDDIS 
20051229_a r4204   CDDIS 
20060103_a r1205   CDDIS 
20060104_a r4205   CDDIS 
20060106_r 06006j  CDDIS 
20060109_a r1206   CDDIS 
20060112_a r4206   CDDIS 
20060112_b jd0601  CDDIS 
20060116_a crf37   CDDIS 
20060117_a r1207   CDDIS 
20060118_a e3048   CDDIS 
20060119_a r4207   CDDIS 
20060119_k r06019k CDDIS 
20060123_a r1208   CDDIS 
20060124_a euro79  CDDIS 
20060125_a rd0601  CDDIS 
20060126_a r4208   CDDIS 
20060130_a r1209   CDDIS 
20060131_a ohig42  CDDIS 
20060202_a r4209   CDDIS 
20060206_a r1210   CDDIS 
20060207_a t2043   CDDIS 
20060208_a ohig43  CDDIS 
20060209_a r4210   CDDIS 
20060210_j r06041j CDDIS 
20060213_a r1211   CDDIS 
20060214_b ohig44  CDDIS 
20060216_a r4211   CDDIS 
20060216_b jd0602  CDDIS 
20060220_a r1212   CDDIS 
20060222_a crf38   CDDIS 
20060223_a r4212   CDDIS 
20060225_j r06056j CDDIS 
20060226_k r06057k CDDIS 
20060227_a r1213   CDDIS 
20060302_a r4213   CDDIS 
20060306_a r1214   CDDIS 
20060309_a r4214   CDDIS 
20060313_a r1215   CDDIS 
20060316_a r4215   CDDIS 
20060320_a r1216   CDDIS 
20060321_a euro80  CDDIS 
20060323_a r4216   CDDIS 
20060323_b jd0603  CDDIS 
20060327_a r1217   CDDIS 
20060328_a crds25  CDDIS 
20060329_a rd0602  CDDIS 
20060330_a r4217   CDDIS 
20060403_a r1218   CDDIS 
20060406_a r4218   CDDIS 
20060410_a r1219   CDDIS 
20060411_a crf39   CDDIS 
20060412_a r4219   CDDIS 
20060418_a r1220   CDDIS 
20060420_a r4220   CDDIS 
20060424_a r1221   CDDIS 
20060425_b jd0604  CDDIS 
20060425_c crfs8   CDDIS 
20060426_a rd0603  CDDIS 
20060427_a r4221   CDDIS 
20060502_a r1222   CDDIS 
20060504_a r4222   CDDIS 
20060508_a r1223   CDDIS 
20060511_a r4223   CDDIS 
20060515_a r1224   CDDIS 
20060518_a r4224   CDDIS 
20060522_a r1225   CDDIS 
20060523_a t2044   CDDIS 
20060525_a r4225   CDDIS 
20060525_b jd0605  CDDIS 
20060529_a euro81  CDDIS 
20060529_b crds26  CDDIS 
20060530_a r1226   CDDIS 
20060601_a r4226   CDDIS 
20060605_a crf40   CDDIS 
20060606_a r1227   CDDIS 
20060607_a e3049   CDDIS 
20060608_a r4227   CDDIS 
20060612_a r1228   CDDIS 
20060613_a r4228   CDDIS 
20060619_a r1229   CDDIS 
20060621_a e3050   CDDIS 
20060621_b crds27  CDDIS 
20060622_a r4229   CDDIS 
20060622_b jd0606  CDDIS 
20060623_a jx0606  CDDIS 
20060626_a r1230   CDDIS 
20060626_b crds28  CDDIS 
20060627_a t2045   CDDIS 
20060628_a rd0604  CDDIS 
20060629_a r4230   CDDIS 
20060703_a euro82  CDDIS 
20060705_a r1231   CDDIS 
20060706_a r4231   CDDIS 
20060710_a r1232   CDDIS 
20060712_a e3051   CDDIS 
20060712_b crf41   CDDIS 
20060713_a r4232   CDDIS 
20060717_a r1233   CDDIS 
20060719_a rd0605  CDDIS 
20060720_a r4233   CDDIS 
20060720_b jd0607  CDDIS 
20060724_a r1234   CDDIS 
20060726_a e3052   CDDIS 
20060727_a r4234   CDDIS 
20060731_a r1235   CDDIS 
20060801_a t2046   CDDIS 
20060802_a e3053   CDDIS 
20060803_a r4235   CDDIS 
20060807_a r1236   CDDIS 
20060810_a r4236   CDDIS 
20060816_a r1237   CDDIS 
20060817_a r4237   CDDIS 
20060817_b jd0608  CDDIS 
20060821_a r1238   CDDIS 
20060823_a rd0606  CDDIS 
20060824_a r4238   CDDIS 
20060828_a r1239   CDDIS 
20060831_a r4239   CDDIS 
20060904_a euro83  CDDIS 
20060905_a r1240   CDDIS 
20060907_a r4240   CDDIS 
20060911_a r1241   CDDIS 
20060911_b crds30  CDDIS 
20060912_a apsg18  CDDIS 
20060914_a r4241   CDDIS 
20060914_b jd0609  CDDIS 
20060918_a r1242   CDDIS 
20060919_a rd0607  CDDIS 
20060921_a r4242   CDDIS 
20060921_b crds31  CDDIS 
20060925_a r1243   CDDIS 
20060928_a r4243   CDDIS 
20061002_a r1244   CDDIS 
20061004_a rd0608  CDDIS 
20061004_b crds32  CDDIS 
20061005_a r4244   CDDIS 
20061005_k r06278k CDDIS 
20061006_r 06279j  CDDIS 
20061007_k r06280k CDDIS 
20061009_a r1245   CDDIS 
20061010_a apsg19  CDDIS 
20061012_a r4245   CDDIS 
20061012_b jd0610  CDDIS 
20061016_a r1246   CDDIS 
20061019_a r4246   CDDIS 
20061023_a r1247   CDDIS 
20061023_r 06296j  CDDIS 
20061026_a r4247   CDDIS 
20061030_a r1248   CDDIS 
20061102_a r4248   CDDIS 
20061106_a r1249   CDDIS 
20061107_a ohig45  CDDIS 
20061109_a r4249   CDDIS 
20061109_b jd0611  CDDIS 
20061111_r 06315j  CDDIS 
20061113_a r1250   CDDIS 
20061114_a euro84  CDDIS 
20061114_b ohig46  CDDIS 
20061115_a rd0609  CDDIS 
20061116_a r4250   CDDIS 
20061120_a r1251   CDDIS 
20061120_b crf42   CDDIS 
20061121_a r4251   CDDIS 
20061122_a crds33  CDDIS 
20061127_a r1252   CDDIS 
20061128_a t2047   CDDIS 
20061129_a ohig47  CDDIS 
20061130_a r4252   CDDIS 
20061204_a r1253   CDDIS 
20061205_a t2048   CDDIS 
20061207_a r4253   CDDIS 
20061209_k r06343k CDDIS 
20061211_a r1254   CDDIS 
20061212_a rd0610  CDDIS 
20061214_a r4254   CDDIS 
20061214_b jd0612  CDDIS 
20061218_a r1255   CDDIS 
20061221_a r4255   CDDIS 
20061227_a r1256   CDDIS 
20061228_a r4256   CDDIS 
20070102_a r1257   CDDIS 
20070104_a r4257   CDDIS 
20070108_a euro85  CDDIS 
20070109_a r1258   CDDIS 
20070111_a r4258   CDDIS 
20070111_b jd0701  CDDIS 
20070115_a r1259   CDDIS 
20070117_a crms01  CDDIS 
20070118_a r4259   CDDIS 
20070122_a r1260   CDDIS 
20070123_a crds35  CDDIS 
20070125_a r4260   CDDIS 
20070129_a r1261   CDDIS 
20070201_a r4261   CDDIS 
20070205_a r1262   CDDIS 
20070206_a t2049   CDDIS 
20070207_a ohig48  CDDIS 
20070208_a r4262   CDDIS 
20070208_b jd0702  CDDIS 
20070212_a r1263   CDDIS 
20070213_a ohig49  CDDIS 
20070214_a ohig50  CDDIS 
20070215_a r4263   CDDIS 
20070219_a euro86  CDDIS 
20070219_b crds36  CDDIS 
20070220_a r1264   CDDIS 
20070221_a rd0701  CDDIS 
20070222_a r4264   CDDIS 
20070226_a r1265   CDDIS 
20070301_a r4265   CDDIS 
20070305_a r1266   CDDIS 
20070306_a r4266   CDDIS 
20070312_a r1267   CDDIS 
20070313_a crf43   CDDIS 
20070315_a r4267   CDDIS 
20070315_b jd0703  CDDIS 
20070319_a r1268   CDDIS 
20070322_a r4268   CDDIS 
20070326_a r1269   CDDIS 
20070328_a rd0702  CDDIS 
20070329_a r4269   CDDIS 
20070402_a r1270   CDDIS 
20070404_a r4270   CDDIS 
20070410_a r1271   CDDIS 
20070410_k r07100  CDDIS 
20070411_a crms02  CDDIS 
20070412_a r4271   CDDIS 
20070416_a crf44   CDDIS 
20070417_a r1272   CDDIS 
20070419_a r4272   CDDIS 
20070419_b jd0704  CDDIS 
20070423_a r1273   CDDIS 
20070423_b crds37  CDDIS 
20070425_a rd0703  CDDIS 
20070426_a r4273   CDDIS 
20070502_a r1274   CDDIS 
20070503_a r4274   CDDIS 
20070507_a r1275   CDDIS 
20070510_a r4275   CDDIS 
20070514_a r1276   CDDIS 
20070515_a t2050   CDDIS 
20070517_a r4276   CDDIS 
20070521_a r1277   CDDIS 
20070522_a euro87  CDDIS 
20070524_a r4277   CDDIS 
20070524_b jd0705  CDDIS 
20070528_a crds38  CDDIS 
20070529_a r1278   CDDIS 
20070531_a r4278   CDDIS 
20070604_a r1279   CDDIS 
20070607_a r4279   CDDIS 
20070611_a r1280   CDDIS 
20070612_a crf45   CDDIS 
20070614_a r4280   CDDIS 
20070618_a r1281   CDDIS 
20070621_a r4281   CDDIS 
20070621_b jd0706  CDDIS 
20070622_a jx0706  CDDIS 
20070624_l v230l   CDDIS 
20070625_a r1282   CDDIS 
20070625_b crds39  CDDIS 
20070627_a rd0704  CDDIS 
20070628_a r4282   CDDIS 
20070702_a r1283   CDDIS 
20070703_a euro88  CDDIS 
20070705_a r4283   CDDIS 
20070709_a r1284   CDDIS 
20070712_a r4284   CDDIS 
20070716_a r1285   CDDIS 
20070719_a r4285   CDDIS 
20070719_b jd0707  CDDIS 
20070723_a r1286   CDDIS 
20070724_a crf46   CDDIS 
20070726_a r4286   CDDIS 
20070730_a r1287   CDDIS 
20070731_a t2051   CDDIS 
20070802_a r4287   CDDIS 
20070806_a r1288   CDDIS 
20070808_a rd0706  CDDIS 
20070809_a r4288   CDDIS 
20070813_a r1289   CDDIS 
20070816_a r4289   CDDIS 
20070820_a r1290   CDDIS 
20070823_a r4290   CDDIS 
20070823_b jd0708  CDDIS 
20070827_a r1291   CDDIS 
20070830_a r4291   CDDIS 
20070903_a euro89  CDDIS 
20070904_a r1292   CDDIS 
20070906_a r4292   CDDIS 
20070910_a r1293   CDDIS 
20070911_a apsg20  CDDIS 
20070912_a rd0707  CDDIS 
20070913_a r4293   CDDIS 
20070913_b jd0709  CDDIS 
20070917_a r1294   CDDIS 
20070918_a crf47   CDDIS 
20070920_a r4294   CDDIS 
20070924_a r1295   CDDIS 
20070927_a r4295   CDDIS 
20071001_a r1296   CDDIS 
20071004_a r4296   CDDIS 
20071009_a r1297   CDDIS 
20071010_a apsg21  CDDIS 
20071011_a r4297   CDDIS 
20071016_a r1298   CDDIS 
20071017_a crf48   CDDIS 
20071017_k r07290  CDDIS 
20071018_a r4298   CDDIS 
20071018_b jd0710  CDDIS 
20071022_a r1299   CDDIS 
20071024_a rd0708  CDDIS 
20071025_a r4299   CDDIS 
20071029_a r1300   CDDIS 
20071030_a r4300   CDDIS 
20071105_a r1301   CDDIS 
20071106_a ohig51  CDDIS 
20071107_a ohig52  CDDIS 
20071108_a r4301   CDDIS 
20071108_b jd0711  CDDIS 
20071112_a r1302   CDDIS 
20071113_a ohig53  CDDIS 
20071114_a ohig54  CDDIS 
20071115_a r4302   CDDIS 
20071119_a r1303   CDDIS 
20071120_a r4303   CDDIS 
20071122_a euro90  CDDIS 
20071122_b crds40  CDDIS 
20071126_a r1304   CDDIS 
20071127_a t2052   CDDIS 
20071128_a rd0709  CDDIS 
20071129_a r4304   CDDIS 
20071202_k r07336k CDDIS 
20071203_a r1305   CDDIS 
20071204_a crds41  CDDIS 
20071206_a r4305   CDDIS 
20071210_a r1306   CDDIS 
20071211_a crms03  CDDIS 
20071212_a rd0710  CDDIS 
20071213_a r4306   CDDIS 
20071213_b jd0712  CDDIS 
20071217_a r1307   CDDIS 
20071220_a r4307   CDDIS 
20071222_a crfs11  CDDIS 
20071226_a r1308   CDDIS 
20071227_a r4308   CDDIS 
20080102_a r1309   CDDIS 
20080103_a r4309   CDDIS 
20080107_a r1310   CDDIS 
20080108_a crf49   CDDIS 
20080110_a r4310   CDDIS 
20080114_a r1311   CDDIS 
20080116_a rd0801  CDDIS 
20080117_a r4311   CDDIS 
20080120_a jx0801  CDDIS 
20080121_a euro91  CDDIS 
20080121_b jd0801  CDDIS 
20080122_a r1312   CDDIS 
20080124_a r4312   CDDIS 
20080128_a r1313   CDDIS 
20080130_a crds42  CDDIS 
20080131_a r4313   CDDIS 
20080204_a r1314   CDDIS 
20080205_a t2053   CDDIS 
20080206_a ohig55  CDDIS 
20080207_a r4314   CDDIS 
20080211_a r1315   CDDIS 
20080212_a ohig56  CDDIS 
20080213_a ohig57  CDDIS 
20080214_a r4315   CDDIS 
20080214_b jd0802  CDDIS 
20080218_a crds43  CDDIS 
20080219_a r1316   CDDIS 
20080220_a rd0802  CDDIS 
20080221_a r4316   CDDIS 
20080225_a r1317   CDDIS 
20080226_a crf50   CDDIS 
20080228_a r4317   CDDIS 
20080303_a r1318   CDDIS 
20080306_a r4318   CDDIS 
20080311_a r1319   CDDIS 
20080313_a r4319   CDDIS 
20080313_b jd0803  CDDIS 
20080317_a r1320   CDDIS 
20080319_a r4320   CDDIS 
20080325_a r1321   CDDIS 
20080326_a crds44  CDDIS 
20080327_a r4321   CDDIS 
20080331_a r1322   CDDIS 
20080401_a t2054   CDDIS 
20080403_a r4322   CDDIS 
20080406_k r08097  CDDIS 
20080407_a r1323   CDDIS 
20080407_b crf51   CDDIS 
20080409_a rd0803  CDDIS 
20080410_a r4323   CDDIS 
20080414_a r1324   CDDIS 
20080417_a r4324   CDDIS 
20080417_b jd0804  CDDIS 
20080421_a euro92  CDDIS 
20080421_b crds45  CDDIS 
20080422_a r1325   CDDIS 
20080424_a r4325   CDDIS 
20080428_a r1326   CDDIS 
20080429_a r4326   CDDIS 
20080505_a r1327   CDDIS 
20080506_a crds46  CDDIS 
20080507_a r4327   CDDIS 
20080512_a r1328   CDDIS 
20080515_a r4328   CDDIS 
20080515_b jd0805  CDDIS 
20080519_a r1329   CDDIS 
20080521_a rd0804  CDDIS 
20080522_a r4329   CDDIS 
20080526_a euro93  CDDIS 
20080527_a r1330   CDDIS 
20080529_a r4330   CDDIS 
20080602_a r1331   CDDIS 
20080603_a crf52   CDDIS 
20080605_a r4331   CDDIS 
20080609_a r1332   CDDIS 
20080610_a r4332   CDDIS 
20080616_a r1333   CDDIS 
20080618_a jx0806  CDDIS 
20080619_a r4333   CDDIS 
20080619_b jd0806  CDDIS 
20080623_a r1334   CDDIS 
20080624_a t2055   CDDIS 
20080625_a rd0805  CDDIS 
20080626_a r4334   CDDIS 
20080630_a r1335   CDDIS 
20080702_a r4335   CDDIS 
20080707_a r1336   CDDIS 
20080708_a euro94  CDDIS 
20080710_a r4336   CDDIS 
20080714_a r1337   CDDIS 
20080716_a rd0806  CDDIS 
20080717_a r4337   CDDIS 
20080721_a r1338   CDDIS 
20080722_a crds47  CDDIS 
20080724_a r4338   CDDIS 
20080724_b jd0807  CDDIS 
20080728_a r1339   CDDIS 
20080729_a t2056   CDDIS 
20080731_a r4339   CDDIS 
20080804_a r1340   CDDIS 
20080805_a crf53   CDDIS 
20080807_a r4340   CDDIS 
20080810_l v271al  CDDIS 
20080812_a c0801   CDDIS 
20080813_a c0802   CDDIS 
20080814_a c0803   CDDIS 
20080815_a c0804   CDDIS 
20080816_a c0805   CDDIS 
20080817_a c0806   CDDIS 
20080818_a c0807   CDDIS 
20080819_a c0808   CDDIS 
20080820_a c0809   CDDIS 
20080821_a c0810   CDDIS 
20080822_a c0811   CDDIS 
20080823_a c0812   CDDIS 
20080824_a c0813   CDDIS 
20080825_a c0814   CDDIS 
20080826_a c0815   CDDIS 
20080826_b crms05  CDDIS 
20080827_a crds48  CDDIS 
20080828_a r4341   CDDIS 
20080828_b jd0808  CDDIS 
20080901_a euro95  CDDIS 
20080902_a r1342   CDDIS 
20080904_a r4342   CDDIS 
20080908_a r1343   CDDIS 
20080909_a apsg22  CDDIS 
20080910_a rd0807  CDDIS 
20080911_a r4343   CDDIS 
20080913_a crfs12  CDDIS 
20080915_a r1344   CDDIS 
20080916_a crds49  CDDIS 
20080918_a r4344   CDDIS 
20080922_a r1345   CDDIS 
20080923_a t2057   CDDIS 
20080925_a r4345   CDDIS 
20080929_a r1346   CDDIS 
20081001_a crf54   CDDIS 
20081002_a r4346   CDDIS 
20081006_a r1347   CDDIS 
20081007_a rd0808  CDDIS 
20081008_a apsg23  CDDIS 
20081009_a r4347   CDDIS 
20081014_a r1348   CDDIS 
20081016_a r4348   CDDIS 
20081020_a r1349   CDDIS 
20081023_a r4349   CDDIS 
20081027_a r1350   CDDIS 
20081028_a crms06  CDDIS 
20081030_a r4350   CDDIS 
20081030_k r08304  CDDIS 
20081103_a r1351   CDDIS 
20081105_a ohig58  CDDIS 
20081106_a r4351   CDDIS 
20081110_a r1352   CDDIS 
20081111_a t2058   CDDIS 
20081112_a ohig59  CDDIS 
20081113_a r4352   CDDIS 
20081113_b jd0811  CDDIS 
20081117_a r1353   CDDIS 
20081118_a ohig60  CDDIS 
20081119_a ohig61  CDDIS 
20081120_a r4353   CDDIS 
20081124_a r1354   CDDIS 
20081125_a r4354   CDDIS 
20081127_a euro96  CDDIS 
20081201_a r1355   CDDIS 
20081202_a rd0809  CDDIS 
20081204_a r4355   CDDIS 
20081209_a r1356   CDDIS 
20081211_a r4356   CDDIS 
20081215_a r1357   CDDIS 
20081216_a t2059   CDDIS 
20081218_a r4357   CDDIS 
20081222_a r1358   CDDIS 
20081223_a r4358   CDDIS 
20081229_a r1359   CDDIS 
20081230_a r4359   CDDIS 
20090105_a r1360   CDDIS 
20090108_a r4360   CDDIS 
20090112_a r1361   CDDIS 
20090113_a rd0901  CDDIS 
20090115_a r4361   CDDIS 
20090116_a jd0901  CDDIS 
20090119_a euro97  CDDIS 
20090120_a r1362   CDDIS 
20090122_a r4362   CDDIS 
20090126_a r1363   CDDIS 
20090129_a r4363   CDDIS 
20090202_a r1364   CDDIS 
20090203_a t2060   CDDIS 
20090204_a ohig62  CDDIS 
20090205_a r4364   CDDIS 
20090209_a r1365   CDDIS 
20090209_b rd0902  CDDIS 
20090210_a ohig63  CDDIS 
20090211_a ohig64  CDDIS 
20090212_a r4365   CDDIS 
20090217_a r1366   CDDIS 
20090218_a rd0903  CDDIS 
20090219_a r4366   CDDIS 
20090223_a rd0904  CDDIS 
20090224_a r1367   CDDIS 
20090226_a r4367   CDDIS 
20090302_a r1368   CDDIS 
20090303_a rd0905  CDDIS 
20090305_a r4368   CDDIS 
20090305_b jd0903  CDDIS 
20090310_a r1369   CDDIS 
20090312_a r4369   CDDIS 
20090316_a r1370   CDDIS 
20090319_a r4370   CDDIS 
20090323_a r1371   CDDIS 
20090325_a euro98  CDDIS 
20090326_a r4371   CDDIS 
20090330_a r1372   CDDIS 
20090402_a r4372   CDDIS 
20090406_a r1373   CDDIS 
20090407_a t2061   CDDIS 
20090408_a r4373   CDDIS 
20090414_a r1374   CDDIS 
20090415_a rd0906  CDDIS 
20090416_a r4374   CDDIS 
20090420_a r1375   CDDIS 
20090423_a r4375   CDDIS 
20090426_k r09116  CDDIS 
20090427_a r1376   CDDIS 
20090429_a r4376   CDDIS 
20090504_a r1377   CDDIS 
20090506_a r4377   CDDIS 
20090511_a r1378   CDDIS 
20090514_a r4378   CDDIS 
20090518_a r1379   CDDIS 
20090519_a crf55   CDDIS 
20090521_a r4379   CDDIS 
20090521_b jd0905  CDDIS 
20090525_a euro99  CDDIS 
20090526_a r1380   CDDIS 
20090528_a r4380   CDDIS 
20090602_a r1381   CDDIS 
20090604_a r4381   CDDIS 
20090608_a r1382   CDDIS 
20090610_a r4382   CDDIS 
20090611_a jd0906  CDDIS 
20090615_a r1383   CDDIS 
20090618_a r4383   CDDIS 
20090622_a r1384   CDDIS 
20090623_a t2062   CDDIS 
20090625_a r4384   CDDIS 
20090629_a r1385   CDDIS 
20090701_a r4385   CDDIS 
20090704_l v271cl  CDDIS 
20090706_a r1386   CDDIS 
20090708_a rd0907  CDDIS 
20090709_a r4386   CDDIS 
20090713_a r1387   CDDIS 
20090716_a r4387   CDDIS 
20090716_b jd0907  CDDIS 
20090720_a eur100  CDDIS 
20090721_a r1388   CDDIS 
20090722_a crf56   CDDIS 
20090723_a r4388   CDDIS 
20090727_a r1389   CDDIS 
20090730_a r4389   CDDIS 
20090803_a r1390   CDDIS 
20090806_a r4390   CDDIS 
20090810_a r1391   CDDIS 
20090813_a r4391   CDDIS 
20090817_a r1392   CDDIS 
20090820_a r4392   CDDIS 
20090820_b jd0908  CDDIS 
20090824_a r1393   CDDIS 
20090825_a t2063   CDDIS 
20090827_a r4393   CDDIS 
20090831_a r1394   CDDIS 
20090902_a apsg24  CDDIS 
20090903_a r4394   CDDIS 
20090907_a eur101  CDDIS 
20090908_a r1395   CDDIS 
20090910_a r4395   CDDIS 
20090914_a r1396   CDDIS 
20090917_a r4396   CDDIS 
20090921_a r1397   CDDIS 
20090923_a rd0908  CDDIS 
20090924_a r4397   CDDIS 
20090928_a r1398   CDDIS 
20091001_a r4398   CDDIS 
20091005_a r1399   CDDIS 
20091006_a rd0909  CDDIS 
20091008_a r4399   CDDIS 
20091012_k r09285  CDDIS 
20091013_a r1400   CDDIS 
20091014_a apsg25  CDDIS 
20091015_a r4400   CDDIS 
20091019_a r1401   CDDIS 
20091020_a t2064   CDDIS 
20091022_a r4401   CDDIS 
20091026_a r1402   CDDIS 
20091029_a r4402   CDDIS 
20091102_a r1403   CDDIS 
20091105_a r4403   CDDIS 
20091109_a r1404   CDDIS 
20091110_a ohig65  CDDIS 
20091111_a ohig66  CDDIS 
20091112_a r4404   CDDIS 
20091112_b jd0911  CDDIS 
20091116_a r1405   CDDIS 
20091117_a t2065   CDDIS 
20091119_a r4405   CDDIS 
20091123_a r1406   CDDIS 
20091124_a r4406   CDDIS 
20091126_a eur102  CDDIS 
20091130_a r1407   CDDIS 
20091203_a r4407   CDDIS 
20091207_a r1408   CDDIS 
20091208_a crf57   CDDIS 
20091210_a r4408   CDDIS 
20091212_l v271dl  CDDIS 
20091214_a r1409   CDDIS 
20091215_a t2066   CDDIS 
20091216_a rd0910  CDDIS 
20091217_a r4409   CDDIS 
20091221_a r1410   CDDIS 
20091222_a r4410   CDDIS 
20091228_a r1411   CDDIS 
20091229_a r4411   CDDIS 
20100104_a r1412   CDDIS 
20100107_a r4412   CDDIS 
20100111_a r1413   CDDIS 
20100113_a crf58   CDDIS 
20100114_a r4413   CDDIS 
20100114_b jd1001  CDDIS 
20100118_a eur103  CDDIS 
20100119_a r1414   CDDIS 
20100121_a r4414   CDDIS 
20100125_a r1415   CDDIS 
20100127_a rd1001  CDDIS 
20100128_a r4415   CDDIS 
20100201_a r1416   CDDIS 
20100202_a t2067   CDDIS 
20100203_a ohig67  CDDIS 
20100204_a r4416   CDDIS 
20100208_a r1417   CDDIS 
20100209_a ohig68  CDDIS 
20100210_a ohig69  CDDIS 
20100211_a r4417   CDDIS 
20100216_a r1418   CDDIS 
20100217_a rd1002  CDDIS 
20100218_a r4418   CDDIS 
20100222_a r1419   CDDIS 
20100225_a r4419   CDDIS 
20100301_a r1420   CDDIS 
20100302_a eur104  CDDIS 
20100304_a r4420   CDDIS 
20100308_a r1421   CDDIS 
20100311_a r4421   CDDIS 
20100311_b jd1003  CDDIS 
20100311_l v271el  CDDIS 
20100314_a jx1003  CDDIS 
20100315_a r1422   CDDIS 
20100318_a r4422   CDDIS 
20100322_a r1423   CDDIS 
20100325_a r4423   CDDIS 
20100329_a r1424   CDDIS 
20100331_a r4424   CDDIS 
20100406_a r1425   CDDIS 
20100407_a rd1003  CDDIS 
20100408_a r4425   CDDIS 
20100410_k r10100  CDDIS 
20100412_a r1426   CDDIS 
20100413_a t2068   CDDIS 
20100415_a r4426   CDDIS 
20100419_a r1427   CDDIS 
20100422_a r4427   CDDIS 
20100426_a r1428   CDDIS 
20100429_a r4428   CDDIS 
20100503_a r1429   CDDIS 
20100504_a rd1004  CDDIS 
20100506_a r4429   CDDIS 
20100510_a r1430   CDDIS 
20100513_a r4430   CDDIS 
20100517_a r1431   CDDIS 
20100518_a t2069   CDDIS 
20100519_a eur105  CDDIS 
20100520_a r4431   CDDIS 
20100525_a r1432   CDDIS 
20100526_a jd1005  CDDIS 
20100527_a r4432   CDDIS 
20100601_a r1433   CDDIS 
20100603_a r4433   CDDIS 
20100607_a r1434   CDDIS 
20100610_a r4434   CDDIS 
20100614_a r1435   CDDIS 
20100617_a r4435   CDDIS 
20100621_a r1436   CDDIS 
20100622_a jd1006  CDDIS 
20100624_a r4436   CDDIS 
20100628_a r1437   CDDIS 
20100629_a rd1005  CDDIS 
20100701_a r4437   CDDIS 
20100705_a eur106  CDDIS 
20100706_a r1438   CDDIS 
20100708_a r4438   CDDIS 
20100712_a r1439   CDDIS 
20100715_a r4439   CDDIS 
20100719_a r1440   CDDIS 
20100720_a t2070   CDDIS 
20100722_a r4440   CDDIS 
20100726_a r1441   CDDIS 
20100729_a r4441   CDDIS 
20100802_a r1442   CDDIS 
20100803_a crf59   CDDIS 
20100805_a r4442   CDDIS 
20100809_a r1443   CDDIS 
20100811_a crf60   CDDIS 
20100812_a r4443   CDDIS 
20100816_a r1444   CDDIS 
20100819_a r4444   CDDIS 
20100823_a r1445   CDDIS 
20100826_a r4445   CDDIS 
20100826_b jd1008  CDDIS 
20100830_a r1446   CDDIS 
20100902_a r4446   CDDIS 
20100906_a eur107  CDDIS 
20100907_q r1447   CDDIS 
20100909_a r4447   CDDIS 
20100913_a r1448   CDDIS 
20100916_a r4448   CDDIS 
20100920_a r1449   CDDIS 
20100921_a t2071   CDDIS 
20100923_a r4449   CDDIS 
20100927_a r1450   CDDIS 
20100929_a jd1009  CDDIS 
20100930_a r4450   CDDIS 
20100930_k r10273  CDDIS 
20101004_a r1451   CDDIS 
20101005_a t2072   CDDIS 
20101007_a r4451   CDDIS 
20101012_a r1452   CDDIS 
20101014_a r4452   CDDIS 
20101018_a r1453   CDDIS 
20101019_a jd1010  CDDIS 
20101020_k r10293  CDDIS 
20101021_a r4453   CDDIS 
20101025_a r1454   CDDIS 
20101028_a r4454   CDDIS 
20101102_a r1455   CDDIS 
20101104_a r4455   CDDIS 
20101108_a r1456   CDDIS 
20101111_a r4456   CDDIS 
20101115_a r1457   CDDIS 
20101116_a t2073   CDDIS 
20101118_a r4457   CDDIS 
20101122_p r1458   CDDIS 
20101123_a r4458   CDDIS 
20101125_a eur108  CDDIS 
20101125_b jd1011  CDDIS 
20101129_p r1459   CDDIS 
20101202_a r4459   CDDIS 
20101206_a r1460   CDDIS 
20101208_a apsg26  CDDIS 
20101209_a r4460   CDDIS 
20101213_a r1461   CDDIS 
20101214_a crf61   CDDIS 
20101215_a apsg27  CDDIS 
20101216_a r4461   CDDIS 
20101220_a r1462   CDDIS 
20101222_a r4462   CDDIS 
20101227_a r1463   CDDIS 
20101229_a r4463   CDDIS 
20110103_a r1464   CDDIS 
20110106_a r4464   CDDIS 
20110110_a r1465   CDDIS 
20110113_a r4465   CDDIS 
20110113_b jd1101  CDDIS 
20110114_q bl166a  CDDIS 
20110117_a eur109  CDDIS 
20110118_a r1466   CDDIS 
20110120_a r4466   CDDIS 
20110124_a r1467   CDDIS 
20110127_a r4467   CDDIS 
20110129_a jx1101  CDDIS 
20110131_a r1468   CDDIS 
20110201_a t2074   CDDIS 
20110202_a ohig70  CDDIS 
20110203_a r4468   CDDIS 
20110205_q bl166b  CDDIS 
20110207_a r1469   CDDIS 
20110208_a ohig71  CDDIS 
20110209_a ohig72  CDDIS 
20110210_a r4469   CDDIS 
20110214_p r1470   CDDIS 
20110217_a r4470   CDDIS 
20110221_a r1471   CDDIS 
20110222_a rd1101  CDDIS 
20110224_a r4471   CDDIS 
20110225_k r11056k CDDIS 
20110228_a r1472   CDDIS 
20110303_a r4472   CDDIS 
20110307_a r1473   CDDIS 
20110310_a r4473   CDDIS 
20110315_a r1474   CDDIS 
20110317_a r4474   CDDIS 
20110321_a r1475   CDDIS 
20110322_a t2075   CDDIS 
20110323_s eur110  CDDIS 
20110324_a r4475   CDDIS 
20110328_a r1476   CDDIS 
20110329_a rd1102  CDDIS 
20110330_a crds50  CDDIS 
20110331_a r4476   CDDIS 
20110404_a r1477   CDDIS 
20110407_a r4477   CDDIS 
20110411_a r1478   CDDIS 
20110412_a jd1104  CDDIS 
20110413_a rd1103  CDDIS 
20110414_a r4478   CDDIS 
20110418_a r1479   CDDIS 
20110419_a r4479   CDDIS 
20110426_a r1480   CDDIS 
20110428_a r4480   CDDIS 
20110502_a r1481   CDDIS 
20110503_a t2076   CDDIS 
20110505_a r4481   CDDIS 
20110509_a r1482   CDDIS 
20110512_a r4482   CDDIS 
20110516_a r1483   CDDIS 
20110518_a crf62   CDDIS 
20110519_a r4483   CDDIS 
20110519_b jd1105  CDDIS 
20110523_a r1484   CDDIS 
20110524_p eur111  CDDIS 
20110526_a r4484   CDDIS 
20110531_a r1485   CDDIS 
20110602_a r4485   CDDIS 
20110606_a r1486   CDDIS 
20110609_a r4486   CDDIS 
20110614_a r1487   CDDIS 
20110615_a crf63   CDDIS 
20110616_a r4487   CDDIS 
20110620_p r1488   CDDIS 
20110621_a rd1104  CDDIS 
20110623_a r4488   CDDIS 
20110623_b jd1106  CDDIS 
20110627_a r1489   CDDIS 
20110630_a r4489   CDDIS 
20110704_p eur112  CDDIS 
20110705_a r1490   CDDIS 
20110707_a r4490   CDDIS 
20110711_a r1491   CDDIS 
20110712_a rd1105  CDDIS 
20110714_a r4491   CDDIS 
20110718_a r1492   CDDIS 
20110719_a crds52  CDDIS 
20110720_a apsg28  CDDIS 
20110721_a r4492   CDDIS 
20110723_q v271i1  CDDIS 
20110725_a r1493   CDDIS 
20110728_a r4493   CDDIS 
20110801_a r1494   CDDIS 
20110804_a r4494   CDDIS 
20110808_a r1495   CDDIS 
20110809_a aust02  CDDIS 
20110810_a crds53  CDDIS 
20110811_a r4495   CDDIS 
20110816_a r1496   CDDIS 
20110817_a apsg29  CDDIS 
20110818_a r4496   CDDIS 
20110822_a r1497   CDDIS 
20110823_a t2077   CDDIS 
20110825_a r4497   CDDIS 
20110829_a r1498   CDDIS 
20110901_a r4498   CDDIS 
20110905_b crf64   CDDIS 
20110905_p eur113  CDDIS 
20110906_a r1499   CDDIS 
20110908_a r4499   CDDIS 
20110908_b jd1109  CDDIS 
20110912_a r1500   CDDIS 
20110915_a c1101   CDDIS 
20110916_a c1102   CDDIS 
20110917_a c1103   CDDIS 
20110918_a c1104   CDDIS 
20110919_a c1105   CDDIS 
20110920_a c1106   CDDIS 
20110921_a c1107   CDDIS 
20110922_a c1108   CDDIS 
20110923_a c1109   CDDIS 
20110924_a c1110   CDDIS 
20110925_a c1111   CDDIS 
20110926_a c1112   CDDIS 
20110927_a c1113   CDDIS 
20110928_a c1114   CDDIS 
20110929_a c1115   CDDIS 
20111003_a r1501   CDDIS 
20111005_a crds54  CDDIS 
20111006_a r4501   CDDIS 
20111006_b jd1110  CDDIS 
20111010_a r1502   CDDIS 
20111011_a t2078   CDDIS 
20111013_a r4502   CDDIS 
20111017_a r1503   CDDIS 
20111018_a r4503   CDDIS 
20111024_a r1504   CDDIS 
20111026_a crf65   CDDIS 
20111027_a r4504   CDDIS 
20111101_a ohig73  CDDIS 
20111102_a r1505   CDDIS 
20111103_a r4505   CDDIS 
20111107_a r1506   CDDIS 
20111108_a ohig74  CDDIS 
20111109_a ohig75  CDDIS 
20111110_a r4506   CDDIS 
20111114_a r1507   CDDIS 
20111115_a t2079   CDDIS 
20111116_b crds55  CDDIS 
20111116_p euro114 CDDIS 
20111117_a r4507   CDDIS 
20111117_b jd1111  CDDIS 
20111121_a r1508   CDDIS 
20111122_a r4508   CDDIS 
20111123_a aust03  CDDIS 
20111128_a r1509   CDDIS 
20111129_a rd1106  CDDIS 
20111130_a crf66   CDDIS 
20111201_a r4509   CDDIS 
20111205_a r1510   CDDIS 
20111206_a rd1107  CDDIS 
20111208_a r4510   CDDIS 
20111208_b jd1112  CDDIS 
20111212_a r1511   CDDIS 
20111213_a t2080   CDDIS 
20111215_a r4511   CDDIS 
20111219_a r1512   CDDIS 
20111221_a r4512   CDDIS 
20111227_a r1513   CDDIS 
20111229_a r4513   CDDIS 
20120103_a r1514   CDDIS 
20120105_a r4514   CDDIS 
20120109_a r1515   CDDIS 
20120111_a jx1201  CDDIS 
20120112_a r4515   CDDIS 
20120112_b jd1201  CDDIS 
20120116_a eur115  CDDIS 
20120116_b crds56  CDDIS 
20120117_a r1516   CDDIS 
20120119_a r4516   CDDIS 
20120123_a r1517   CDDIS 
20120124_a rd1201  CDDIS 
20120126_a r4517   CDDIS 
20120130_a r1518   CDDIS 
20120201_a crds57  CDDIS 
20120201_k k12032a CDDIS 
20120202_a r4518   CDDIS 
20120206_a r1519   CDDIS 
20120209_a r4519   CDDIS 
20120213_a r1520   CDDIS 
20120214_a t2081   CDDIS 
20120215_a ohig76  CDDIS 
20120216_a r4520   CDDIS 
20120221_a r1521   CDDIS 
20120223_a r4521   CDDIS 
20120227_a r1522   CDDIS 
20120228_a ohig77  CDDIS 
20120229_a ohig78  CDDIS 
20120301_a r4522   CDDIS 
20120305_a r1523   CDDIS 
20120308_a r4523   CDDIS 
20120313_a r1524   CDDIS 
20120315_a r4524   CDDIS 
20120319_a r1525   CDDIS 
20120321_a aust04  CDDIS 
20120322_a r4525   CDDIS 
20120326_a r1526   CDDIS 
20120327_a t2082   CDDIS 
20120328_p eur116  CDDIS 
20120329_a r4526   CDDIS 
20120402_a r1527   CDDIS 
20120403_a rd1202  CDDIS 
20120404_a r4527   CDDIS 
20120404_k k12095a CDDIS 
20120404_m k12095b CDDIS 
20120405_k k12096a CDDIS 
20120410_a r1528   CDDIS 
20120411_a crf67   CDDIS 
20120412_a r4528   CDDIS 
20120412_b jd1204  CDDIS 
20120416_a r1529   CDDIS 
20120419_a r4529   CDDIS 
20120423_a r1530   CDDIS 
20120426_a r4530   CDDIS 
20120502_a r1531   CDDIS 
20120503_a r4531   CDDIS 
20120507_a r1532   CDDIS 
20120508_a t2083   CDDIS 
20120509_p eur117  CDDIS 
20120510_a r4532   CDDIS 
20120510_b crds58  CDDIS 
20120514_p r1533   CDDIS 
20120515_a crf68   CDDIS 
20120517_a r4533   CDDIS 
20120517_b jd1205  CDDIS 
20120521_a r1534   CDDIS 
20120522_a crds59  CDDIS 
20120522_k k12143a CDDIS 
20120524_a r4534   CDDIS 
20120528_a aust05  CDDIS 
20120529_a r1535   CDDIS 
20120530_a rd1203  CDDIS 
20120531_a r4535   CDDIS 
20120605_a r1536   CDDIS 
20120606_a crf69   CDDIS 
20120607_a r4536   CDDIS 
20120612_a r1537   CDDIS 
20120614_a r4537   CDDIS 
20120614_b jd1206  CDDIS 
20120618_a r1538   CDDIS 
20120619_a rd1204  CDDIS 
20120621_a r4538   CDDIS 
20120625_a r1539   CDDIS 
20120628_a r4539   CDDIS 
20120702_a r1540   CDDIS 
20120703_b aust06  CDDIS 
20120703_p eur118  CDDIS 
20120705_a r4540   CDDIS 
20120709_a r1541   CDDIS 
20120710_a rd1205  CDDIS 
20120712_a r4541   CDDIS 
20120712_b jd1207  CDDIS 
20120716_q r1542   CDDIS 
20120719_a r4542   CDDIS 
20120723_a r1543   CDDIS 
20120724_a t2084   CDDIS 
20120725_a crds60  CDDIS 
20120726_a r4543   CDDIS 
20120730_a r1544   CDDIS 
20120802_a r4544   CDDIS 
20120806_a r1545   CDDIS 
20120808_a apsg30  CDDIS 
20120809_a r4545   CDDIS 
20120813_a r1546   CDDIS 
20120816_a r4546   CDDIS 
20120820_a r1547   CDDIS 
20120823_a r4547   CDDIS 
20120827_a r1548   CDDIS 
20120828_a rd1206  CDDIS 
20120830_a r4548   CDDIS 
20120903_p eur119  CDDIS 
20120904_a r1549   CDDIS 
20120906_a r4549   CDDIS 
20120910_a r1550   CDDIS 
20120911_a t2085   CDDIS 
20120912_a crds61  CDDIS 
20120913_a r4550   CDDIS 
20120913_b jd1209  CDDIS 
20120917_a r1551   CDDIS 
20120918_a crf70   CDDIS 
20120920_a r4551   CDDIS 
20120924_a r1552   CDDIS 
20120925_a rd1207  CDDIS 
20120927_a r4552   CDDIS 
20121001_a r1553   CDDIS 
20121002_a rd1208  CDDIS 
20121004_a r4553   CDDIS 
20121009_a apsg31  CDDIS 
20121010_a r1554   CDDIS 
20121011_a r4554   CDDIS 
20121015_a r1555   CDDIS 
20121016_a t2086   CDDIS 
20121018_a r4555   CDDIS 
20121022_a r1556   CDDIS 
20121025_a r4556   CDDIS 
20121029_a r1557   CDDIS 
20121101_a r4557   CDDIS 
20121105_a r1558   CDDIS 
20121106_a ohig79  CDDIS 
20121107_a ohig80  CDDIS 
20121108_a r4558   CDDIS 
20121112_a r1559   CDDIS 
20121113_a t2087   CDDIS 
20121114_a ohig81  CDDIS 
20121115_a r4559   CDDIS 
20121115_b jd1211  CDDIS 
20121119_a r1560   CDDIS 
20121120_a r4560   CDDIS 
20121122_p eur120  CDDIS 
20121126_a r1561   CDDIS 
20121127_a rd1209  CDDIS 
20121128_a crds62  CDDIS 
20121129_a r4561   CDDIS 
20121203_q r1562   CDDIS 
20121206_a r4562   CDDIS 
20121210_a r1563   CDDIS 
20121211_a rd1210  CDDIS 
20121212_a crf71   CDDIS 
20121213_a r4563   CDDIS 
20121213_b jd1212  CDDIS 
20121218_a r1564   CDDIS 
20121219_a aust07  CDDIS 
20121219_b crf72   CDDIS 
20121220_a r4564   CDDIS 
20121226_a r1565   CDDIS 
20121227_a r4565   CDDIS 
20130102_a r1566   CDDIS 
20130103_a r4566   CDDIS 
20130107_a r1567   CDDIS 
20130108_a crf73   CDDIS 
20130110_a r4567   CDDIS 
20130114_a crds63  CDDIS 
20130115_a r1568   CDDIS 
20130117_a r4568   CDDIS 
20130121_a aust08  CDDIS 
20130121_p eur121  CDDIS 
20130122_a r1569   CDDIS 
20130124_a r4569   CDDIS 
20130124_b jd1301  CDDIS 
20130128_a r1570   CDDIS 
20130129_a rd1301  CDDIS 
20130131_a r4570   CDDIS 
20130204_a r1571   CDDIS 
20130207_a r4571   CDDIS 
20130211_a ohig82  CDDIS 
20130212_a r1572   CDDIS 
20130213_a ohig83  CDDIS 
20130214_a r4572   CDDIS 
20130218_a r1573   CDDIS 
20130219_a t2088   CDDIS 
20130220_a ohig84  CDDIS 
20130221_a r4573   CDDIS 
20130225_a r1574   CDDIS 
20130228_a r4574   CDDIS 
20130304_a r1575   CDDIS 
20130307_a r4575   CDDIS 
20130312_a r1576   CDDIS 
20130314_a r4576   CDDIS 
20130314_b jd1303  CDDIS 
20130318_a r1577   CDDIS 
20130320_a eur122  CDDIS 
20130321_a r4577   CDDIS 
20130325_a r1578   CDDIS 
20130325_b crds64  CDDIS 
20130326_a r4578   CDDIS 
20130402_a r1579   CDDIS 
20130404_a r4579   CDDIS 
20130408_a r1580   CDDIS 
20130409_a rd1302  CDDIS 
20130411_a r4580   CDDIS 
20130416_a r1581   CDDIS 
20130417_a apsg32  CDDIS 
20130418_a r4581   CDDIS 
20130422_a r1582   CDDIS 
20130423_a t2089   CDDIS 
20130425_a r4582   CDDIS 
20130429_a r1583   CDDIS 
20130502_a r4583   CDDIS 
20130506_a eur123  CDDIS 
20130507_a r1584   CDDIS 
20130508_a crds65  CDDIS 
20130509_a r4584   CDDIS 
20130513_a r1585   CDDIS 
20130514_a rd1303  CDDIS 
20130516_a r4585   CDDIS 
20130520_a apsg33  CDDIS 
20130521_a r1586   CDDIS 
20130523_a r4586   CDDIS 
20130527_a aust09  CDDIS 
20130528_a r1587   CDDIS 
20130530_a r4587   CDDIS 
20130603_a r1588   CDDIS 
20130606_a r4588   CDDIS 
20130610_a r1589   CDDIS 
20130613_a r4589   CDDIS 
20130613_b jd1306  CDDIS 
20130617_a r1590   CDDIS 
20130620_a r4590   CDDIS 
20130620_q cn1302  CDDIS 
20130624_a r1591   CDDIS 
20130625_q t2090   CDDIS 
20130626_a rd1304  CDDIS 
20130627_a r4591   CDDIS 
20130701_a r1592   CDDIS 
20130702_a r4592   CDDIS 
20130704_a aust10  CDDIS 
20130704_q eur124  CDDIS 
20130708_a r1593   CDDIS 
20130709_a crf75   CDDIS 
20130711_a r4593   CDDIS 
20130716_a r1594   CDDIS 
20130718_a r4594   CDDIS 
20130718_b jd1307  CDDIS 
20130722_a r1595   CDDIS 
20130723_a rd1305  CDDIS 
20130725_a r4595   CDDIS 
20130729_a r1596   CDDIS 
20130730_a crds66  CDDIS 
20130801_a r4596   CDDIS 
20130805_q r1597   CDDIS 
20130807_a aust11  CDDIS 
20130808_a r4597   CDDIS 
20130808_b jd1308  CDDIS 
20130812_q r1598   CDDIS 
20130813_a r4598   CDDIS 
20130819_a r1599   CDDIS 
20130819_b crf76   CDDIS 
20130820_q t2091   CDDIS 
20130821_a rd1306  CDDIS 
20130822_a r4599   CDDIS 
20130826_q r1600   CDDIS 
20130828_a crf77   CDDIS 
20130829_a r4600   CDDIS 
20130902_a eur125  CDDIS 
20130902_b crds67  CDDIS 
20130903_a r1601   CDDIS 
20130905_a r4601   CDDIS 
20130905_b jd1309  CDDIS 
20130909_q r1602   CDDIS 
20130912_a r4602   CDDIS 
20130916_a aust12  CDDIS 
20130917_a r1603   CDDIS 
20130919_a r4603   CDDIS 
20130924_q r1604   CDDIS 
20130925_a rd1307  CDDIS 
20130926_a r4604   CDDIS 
20130930_a r1605   CDDIS 
20130930_b aust13  CDDIS 
20131001_a t2092   CDDIS 
20131002_a rd1308  CDDIS 
20131003_a r4605   CDDIS 
20131007_a r1606   CDDIS 
20131008_a crf78   CDDIS 
20131010_a r4606   CDDIS 
20131010_b jd1310  CDDIS 
20131014_a aust14  CDDIS 
20131015_q r1607   CDDIS 
20131017_a r4607   CDDIS 
20131021_a r1608   CDDIS 
20131023_a aust15  CDDIS 
20131024_a r4608   CDDIS 
20131026_s bp175a0 CDDIS 
20131028_a r1609   CDDIS 
20131030_a r4609   CDDIS 
20131102_s bp175a1 CDDIS 
20131104_a aust16  CDDIS 
20131105_a r1610   CDDIS 
20131106_a rd1309  CDDIS 
20131106_s bp175a2 CDDIS 
20131107_a r4610   CDDIS 
20131108_s bp175a3 CDDIS 
20131111_a ohig85  CDDIS 
20131112_a r1611   CDDIS 
20131113_a ohig86  CDDIS 
20131114_a r4611   CDDIS 
20131114_b jd1311  CDDIS 
20131117_s bp175a4 CDDIS 
20131118_a r1612   CDDIS 
20131119_a t2093   CDDIS 
20131120_a eur126  CDDIS 
20131120_b ohig87  CDDIS 
20131121_a r4612   CDDIS 
20131121_q cn1305  CDDIS 
20131125_a r1613   CDDIS 
20131126_a r4613   CDDIS 
20131127_a crds68  CDDIS 
20131128_a a1301   CDDIS 
20131129_a a1302   CDDIS 
20131130_a a1303   CDDIS 
20131130_s bp175a5 CDDIS 
20131201_a a1304   CDDIS 
20131201_s bp175a7 CDDIS 
20131201_t bp175a6 CDDIS 
20131202_a r1614   CDDIS 
20131203_a crf79   CDDIS 
20131204_a a1305   CDDIS 
20131204_b jd1312  CDDIS 
20131205_a a1306   CDDIS 
20131205_b r4614   CDDIS 
20131206_a a1307   CDDIS 
20131207_a a1308   CDDIS 
20131208_a a1309   CDDIS 
20131209_a r1615   CDDIS 
20131209_b a1310   CDDIS 
20131210_a a1311   CDDIS 
20131210_s bp175a8 CDDIS 
20131211_a a1312   CDDIS 
20131212_a r4615   CDDIS 
20131213_a a1313   CDDIS 
20131214_a a1314   CDDIS 
20131215_a a1315   CDDIS 
20131216_a r1616   CDDIS 
20131217_a t2094   CDDIS 
20131218_a rd1310  CDDIS 
20131219_a r4616   CDDIS 
20131223_a r1617   CDDIS 
20131226_a r4617   CDDIS 
20131226_s bp175a9 CDDIS 
20131230_a r1618   CDDIS 
20140102_a r4618   CDDIS 
20140106_a r1619   CDDIS 
20140108_a crf80   CDDIS 
20140109_a r4619   CDDIS 
20140113_a r1620   CDDIS 
20140116_a r4620   CDDIS 
20140116_b jd1401  CDDIS 
20140120_a aust18  CDDIS 
20140120_b eur127  CDDIS 
20140121_a r1621   CDDIS 
20140123_a r4621   CDDIS 
20140128_a r1622   CDDIS 
20140129_a rd1401  CDDIS 
20140130_a r4622   CDDIS 
20140203_a r1623   CDDIS 
20140205_a aust19  CDDIS 
20140206_a r4623   CDDIS 
20140210_a r1624   CDDIS 
20140212_b crds69  CDDIS 
20140213_a r4624   CDDIS 
20140217_a r1625   CDDIS 
20140218_a t2095   CDDIS 
20140219_a ohig88  CDDIS 
20140220_a r4625   CDDIS 
20140224_a r1626   CDDIS 
20140225_a ohig89  CDDIS 
20140226_a ohig90  CDDIS 
20140227_a r4626   CDDIS 
20140303_a r1627   CDDIS 
20140304_a crf81   CDDIS 
20140306_a r4627   CDDIS 
20140311_a r1628   CDDIS 
20140312_a aust20  CDDIS 
20140313_a r4628   CDDIS 
20140313_b jx1403  CDDIS 
20140317_a r1629   CDDIS 
20140319_a aust21  CDDIS 
20140319_b jd1403  CDDIS 
20140320_a r4629   CDDIS 
20140324_a r1630   CDDIS 
20140326_a rd1402  CDDIS 
20140327_a r4630   CDDIS 
20140331_a r1631   CDDIS 
20140402_a aust22  CDDIS 
20140402_b eur128  CDDIS 
20140403_a r4631   CDDIS 
20140407_a r1632   CDDIS 
20140407_b crds70  CDDIS 
20140408_a t2096   CDDIS 
20140409_a aust23  CDDIS 
20140410_a r4632   CDDIS 
20140414_a r1633   CDDIS 
20140415_a r4633   CDDIS 
20140422_a r1634   CDDIS 
20140423_a rd1403  CDDIS 
20140424_a r4634   CDDIS 
20140428_a r1635   CDDIS 
20140429_a r4635   CDDIS 
20140501_a aust24  CDDIS 
20140506_a c1401   CDDIS 
20140507_a c1402   CDDIS 
20140508_a c1403   CDDIS 
20140509_a c1404   CDDIS 
20140510_a c1405   CDDIS 
20140511_a c1406   CDDIS 
20140512_a c1407   CDDIS 
20140513_a c1408   CDDIS 
20140514_a c1409   CDDIS 
20140515_a c1410   CDDIS 
20140516_a c1411   CDDIS 
20140517_a c1412   CDDIS 
20140518_a c1413   CDDIS 
20140519_a c1414   CDDIS 
20140520_a c1415   CDDIS 
20140521_a crf82   CDDIS 
20140522_a r4636   CDDIS 
20140522_b jd1405  CDDIS 
20140526_a aust25  CDDIS 
20140527_s r1637   CDDIS 
20140529_a r4637   CDDIS 
20140602_a r1638   CDDIS 
20140604_a aust26  CDDIS 
20140605_a r4638   CDDIS 
20140610_a r1639   CDDIS 
20140611_a aust27  CDDIS 
20140611_b rd1404  CDDIS 
20140612_a r4639   CDDIS 
20140617_a r1640   CDDIS 
20140619_a r4640   CDDIS 
20140623_a r1641   CDDIS 
20140624_a aust28  CDDIS 
20140626_a r4641   CDDIS 
20140626_b crds71  CDDIS 
20140630_a aust29  CDDIS 
20140630_b r1642   CDDIS 
20140701_a crf83   CDDIS 
20140702_a r4642   CDDIS 
20140703_a aust30  CDDIS 
20140707_a r1643   CDDIS 
20140709_a eur129  CDDIS 
20140710_a r4643   CDDIS 
20140712_a aust31  CDDIS 
20140713_a aust32  CDDIS 
20140714_a r1644   CDDIS 
20140716_a aust33  CDDIS 
20140717_a r4644   CDDIS 
20140717_b jd1407  CDDIS 
20140719_a aust34  CDDIS 
20140720_a aust35  CDDIS 
20140721_a r1645   CDDIS 
20140724_a r4645   CDDIS 
20140728_a r1646   CDDIS 
20140731_a r4646   CDDIS 
20140804_p r1647   CDDIS 
20140806_a aust37  CDDIS 
20140807_a r4647   CDDIS 
20140809_a aust38  CDDIS 
20140810_a aust39  CDDIS 
20140811_p r1648   CDDIS 
20140814_a r4648   CDDIS 
20140816_a aust41  CDDIS 
20140817_a aust42  CDDIS 
20140818_a r1649   CDDIS 
20140820_a eur130  CDDIS 
20140821_a r4649   CDDIS 
20140821_b crds72  CDDIS 
20140825_a r1650   CDDIS 
20140826_a rd1406  CDDIS 
20140827_a aust43  CDDIS 
20140828_a r4650   CDDIS 
20140830_a aust44  CDDIS 
20140831_a aust45  CDDIS 
20140901_a aust46  CDDIS 
20140901_b auss46  CDDIS 
20140901_c eur131  CDDIS 
20140902_a r1651   CDDIS 
20140904_a a1401   CDDIS 
20140904_b r4651   CDDIS 
20140905_a a1402   CDDIS 
20140906_a a1403   CDDIS 
20140907_a a1404   CDDIS 
20140908_a r1652   CDDIS 
20140908_b a1405   CDDIS 
20140909_a apsg34  CDDIS 
20140910_a a1405a  CDDIS 
20140911_a a1406   CDDIS 
20140911_b r4652   CDDIS 
20140912_a a1407   CDDIS 
20140913_a a1408   CDDIS 
20140914_a a1409   CDDIS 
20140915_a r1653   CDDIS 
20140915_b a1410   CDDIS 
20140916_a a1410a  CDDIS 
20140917_a a1411   CDDIS 
20140918_a a1412   CDDIS 
20140918_b r4653   CDDIS 
20140919_a a1413   CDDIS 
20140920_a a1414   CDDIS 
20140921_a a1415   CDDIS 
20140922_a r1654   CDDIS 
20140924_a aust47  CDDIS 
20140925_a r4654   CDDIS 
20140929_p r1655   CDDIS 
20140930_a rd1408  CDDIS 
20141001_a r4655   CDDIS 
20141004_a aust48  CDDIS 
20141005_a aust49  CDDIS 
20141006_a r1656   CDDIS 
20141006_b crds73  CDDIS 
20141008_a aust50  CDDIS 
20141009_a r4656   CDDIS 
20141011_a aust51  CDDIS 
20141012_a aust52  CDDIS 
20141013_a r1657   CDDIS 
20141015_a aust53  CDDIS 
20141016_a r4657   CDDIS 
20141016_b jd1410  CDDIS 
20141018_a aust54  CDDIS 
20141018_p cn1402  CDDIS 
20141019_a aust55  CDDIS 
20141020_p r1658   CDDIS 
20141021_a r4658   CDDIS 
20141027_a r1659   CDDIS 
20141028_a rd1410  CDDIS 
20141030_a r4659   CDDIS 
20141101_a aust56  CDDIS 
20141102_a aust57  CDDIS 
20141103_a r1660   CDDIS 
20141105_a crf84   CDDIS 
20141106_a r4660   CDDIS 
20141110_b aust58  CDDIS 
20141110_p r1661   CDDIS 
20141111_a t2100   CDDIS 
20141112_a ohig91  CDDIS 
20141113_a r4661   CDDIS 
20141115_a aust59  CDDIS 
20141116_a aust60  CDDIS 
20141117_a r1662   CDDIS 
20141118_a ohig92  CDDIS 
20141119_a ohig93  CDDIS 
20141120_a r4662   CDDIS 
20141122_a aust61  CDDIS 
20141123_a aust62  CDDIS 
20141124_a aust63  CDDIS 
20141124_b r1663   CDDIS 
20141125_a r4663   CDDIS 
20141127_a eur132  CDDIS 
20141127_b aust64  CDDIS 
20141129_a aust65  CDDIS 
20141130_a aust66  CDDIS 
20141201_a r1664   CDDIS 
20141204_a r4664   CDDIS 
20141206_a aust67  CDDIS 
20141207_a aust68  CDDIS 
20141208_a apsg35  CDDIS 
20141209_a r1665   CDDIS 
20141209_b crds74  CDDIS 
20141210_a crf85   CDDIS 
20141211_a r4665   CDDIS 
20141211_p wark1   CDDIS 
20141213_a aust69  CDDIS 
20141214_a aust70  CDDIS 
20141215_a r1666   CDDIS 
20141215_b aust71  CDDIS 
20141217_a aust72  CDDIS 
20141217_b rd1412  CDDIS 
20141218_a r4666   CDDIS 
20141220_a aust73  CDDIS 
20141221_a aust74  CDDIS 
20141222_a r1667   CDDIS 
20141223_a r4667   CDDIS 
20141229_a r1668   CDDIS 
20141230_a r4668   CDDIS 
20150105_a r1669   CDDIS 
20150108_a r4669   CDDIS 
20150109_a aug001  CDDIS 
20150109_b jx1501  CDDIS 
20150113_a r1670   CDDIS 
20150114_p crf86   CDDIS 
20150115_a r4670   CDDIS 
20150117_a aug002  CDDIS 
20150118_a aug003  CDDIS 
20150119_a eur133  CDDIS 
20150120_a r1671   CDDIS 
20150122_a r4671   CDDIS 
20150122_b jd1501  CDDIS 
20150124_a aug004  CDDIS 
20150125_a aug005  CDDIS 
20150126_a r1672   CDDIS 
20150127_a crds75  CDDIS 
20150129_a r4672   CDDIS 
20150131_a aug006  CDDIS 
20150201_a aug007  CDDIS 
20150202_a r1673   CDDIS 
20150203_a a1501   CDDIS 
20150203_b rd1501  CDDIS 
20150204_a ohig94  CDDIS 
20150205_a r4673   CDDIS 
20150206_a a1502   CDDIS 
20150207_a a1503   CDDIS 
20150208_a a1504   CDDIS 
20150209_a r1674   CDDIS 
20150210_a ohig95  CDDIS 
20150211_a ohig96  CDDIS 
20150212_a r4674   CDDIS 
20150213_a a1505   CDDIS 
20150214_a a1506   CDDIS 
20150215_a a1507   CDDIS 
20150216_q r1675   CDDIS 
20150217_a t2102   CDDIS 
20150218_a a1508   CDDIS 
20150219_a r4675   CDDIS 
20150219_b jd1502  CDDIS 
20150220_a a1509   CDDIS 
20150221_a a1510   CDDIS 
20150222_a a1511   CDDIS 
20150223_a r1676   CDDIS 
20150224_a a1512   CDDIS 
20150225_a a1513   CDDIS 
20150226_a r4676   CDDIS 
20150227_a a1514   CDDIS 
20150228_a a1515   CDDIS 
20150303_a r1677   CDDIS 
20150305_a r4677   CDDIS 
20150305_b jd1503  CDDIS 
20150309_a r1678   CDDIS 
20150310_p crf87   CDDIS 
20150311_a aug008  CDDIS 
20150312_a r4678   CDDIS 
20150312_b jd1504  CDDIS 
20150314_a aug009  CDDIS 
20150315_a aug010  CDDIS 
20150316_p r1679   CDDIS 
20150319_a r4679   CDDIS 
20150321_a aov001  CDDIS 
20150322_a aua001  CDDIS 
20150323_p r1680   CDDIS 
20150326_a r4680   CDDIS 
20150328_a aug011  CDDIS 
20150329_a aug012  CDDIS 
20150330_a r1681   CDDIS 
20150331_a eur134  CDDIS 
20150331_b crds76  CDDIS 
20150401_a r4681   CDDIS 
20150407_a r1682   CDDIS 
20150408_a rd1502  CDDIS 
20150409_a r4682   CDDIS 
20150411_a aug013  CDDIS 
20150412_a aug014  CDDIS 
20150413_a r1683   CDDIS 
20150416_a r4683   CDDIS 
20150418_a aug015  CDDIS 
20150419_a aug016  CDDIS 
20150420_a r1684   CDDIS 
20150423_a r4684   CDDIS 
20150423_b jd1505  CDDIS 
20150425_a aug017  CDDIS 
20150426_a aug018  CDDIS 
20150427_p r1685   CDDIS 
20150429_a r4685   CDDIS 
20150430_a aov002  CDDIS 
20150504_a r1686   CDDIS 
20150505_a eur135  CDDIS 
20150505_b aua002  CDDIS 
20150506_a aua003  CDDIS 
20150506_b rd1503  CDDIS 
20150507_a r4686   CDDIS 
20150509_a aua004  CDDIS 
20150510_a aua005  CDDIS 
20150511_a r1687   CDDIS 
20150512_a aua006  CDDIS 
20150513_a aua007  CDDIS 
20150514_a r4687   CDDIS 
20150514_b jd1506  CDDIS 
20150516_a aua008  CDDIS 
20150517_a aov003  CDDIS 
20150518_a r1688   CDDIS 
20150519_a crds77  CDDIS 
20150520_a crf88   CDDIS 
20150521_a r4688   CDDIS 
20150526_a r1689   CDDIS 
20150528_a r4689   CDDIS 
20150531_a aug019  CDDIS 
20150531_k r15151k CDDIS 
20150601_a r1690   CDDIS 
20150602_a a1516   CDDIS 
20150603_a a1517   CDDIS 
20150604_a r4690   CDDIS 
20150604_b jd1507  CDDIS 
20150605_a a1518   CDDIS 
20150606_a a1519   CDDIS 
20150609_a r1691   CDDIS 
20150610_a a1520   CDDIS 
20150611_a r4691   CDDIS 
20150611_b jd1508  CDDIS 
20150612_a a1521   CDDIS 
20150613_a a1522   CDDIS 
20150615_a r1692   CDDIS 
20150616_a a1523   CDDIS 
20150617_a a1524   CDDIS 
20150618_a r4692   CDDIS 
20150619_a a1525   CDDIS 
20150620_a a1526   CDDIS 
20150621_a a1527   CDDIS 
20150622_a r1693   CDDIS 
20150623_a a1528   CDDIS 
20150624_a a1529   CDDIS 
20150624_b rd1504  CDDIS 
20150625_a r4693   CDDIS 
20150628_a a1530   CDDIS 
20150629_a r1694   CDDIS 
20150630_a t2104   CDDIS 
20150701_a r4694   CDDIS 
20150706_a r1695   CDDIS 
20150709_a r4695   CDDIS 
20150713_a r1696   CDDIS 
20150714_a crf89   CDDIS 
20150716_a r4696   CDDIS 
20150720_a r1697   CDDIS 
20150723_a r4697   CDDIS 
20150727_a r1698   CDDIS 
20150730_a r4698   CDDIS 
20150803_q eur136  CDDIS 
20150804_a r1699   CDDIS 
20150806_a r4699   CDDIS 
20150811_a r1700   CDDIS 
20150812_a crds78  CDDIS 
20150813_a r4700   CDDIS 
20150817_a r1701   CDDIS 
20150820_a r4701   CDDIS 
20150824_a r1702   CDDIS 
20150825_a t2105   CDDIS 
20150826_a aov004  CDDIS 
20150827_a r4702   CDDIS 
20150831_a r1703   CDDIS 
20150901_a apsg36  CDDIS 
20150903_a r4703   CDDIS 
20150907_a eur137  CDDIS 
20150908_a r1704   CDDIS 
20150910_a r4704   CDDIS 
20150914_a r1705   CDDIS 
20150916_a jd1509  CDDIS 
20150917_a r4705   CDDIS 
20150921_a r1706   CDDIS 
20150922_a crds79  CDDIS 
20150924_a r4706   CDDIS 
20150926_a aov005  CDDIS 
20150928_a r1707   CDDIS 
20150929_a crf90   CDDIS 
20151001_a r4707   CDDIS 
20151005_a r1708   CDDIS 
20151006_a t2106   CDDIS 
20151007_a rd1508  CDDIS 
20151008_a r4708   CDDIS 
20151012_a crds80  CDDIS 
20151013_a r1709   CDDIS 
20151015_a r4709   CDDIS 
20151019_a r1710   CDDIS 
20151021_a jd1510  CDDIS 
20151022_a r4710   CDDIS 
20151022_p cn1502  CDDIS 
20151026_a r1711   CDDIS 
20151028_a jd1511  CDDIS 
20151029_a r4711   CDDIS 
20151103_a r1712   CDDIS 
20151104_a jd1512  CDDIS 
20151105_a r4712   CDDIS 
20151109_a r1713   CDDIS 
20151110_a t2107   CDDIS 
20151111_a ohig97  CDDIS 
20151112_a r4713   CDDIS 
20151112_b jd1513  CDDIS 
20151116_a r1714   CDDIS 
20151117_a ohig98  CDDIS 
20151118_a ohig99  CDDIS 
20151119_a r4714   CDDIS 
20151119_b jd1514  CDDIS 
20151123_a r1715   CDDIS 
20151124_a r4715   CDDIS 
20151124_b jd1515  CDDIS 
20151125_a rd1509  CDDIS 
20151126_a jd1516  CDDIS 
20151130_a r1716   CDDIS 
20151203_a r4716   CDDIS 
20151204_a jd1517  CDDIS 
20151205_a jd1518  CDDIS 
20151207_a r1717   CDDIS 
20151208_s apsg37  CDDIS 
20151210_a r4717   CDDIS 
20151214_a r1718   CDDIS 
20151215_a t2108   CDDIS 
20151216_p eur138  CDDIS 
20151216_s aov006  CDDIS 
20151217_a r4718   CDDIS 
20151221_a r1719   CDDIS 
20151222_a r4719   CDDIS 
20151228_p r1720   CDDIS 
20151229_a r4720   CDDIS 
20160104_a r1721   CDDIS 
20160107_a r4721   CDDIS 
20160111_s aug020  CDDIS 
20160112_a r1722   CDDIS 
20160113_a crf92   CDDIS 
20160114_a r4722   CDDIS 
20160118_a r1723   CDDIS 
20160121_a r4723   CDDIS 
20160125_a eur139  CDDIS 
20160126_a r1724   CDDIS 
20160127_a crds81  CDDIS 
20160128_a r4724   CDDIS 
20160201_a r1725   CDDIS 
20160202_a aov007  CDDIS 
20160204_a r4725   CDDIS 
20160208_a r1726   CDDIS 
20160209_b ohg100  CDDIS 
20160210_a ohg101  CDDIS 
20160211_a r4726   CDDIS 
20160215_a r1727   CDDIS 
20160216_a t2109   CDDIS 
20160217_a ohg102  CDDIS 
20160218_a r4727   CDDIS 
20160222_a r1728   CDDIS 
20160223_a aua009  CDDIS 
20160224_a crf93   CDDIS 
20160225_a r4728   CDDIS 
20160229_a r1729   CDDIS 
20160303_a r4729   CDDIS 
20160307_a r1730   CDDIS 
20160310_a r4730   CDDIS 
20160314_a r1731   CDDIS 
20160315_a aug021  CDDIS 
20160316_a aov008  CDDIS 
20160317_a r4731   CDDIS 
20160321_a r1732   CDDIS 
20160322_a eur140  CDDIS 
20160323_a r4732   CDDIS 
20160329_a r1733   CDDIS 
20160330_a rd1602  CDDIS 
20160331_a r4733   CDDIS 
20160402_a aug022  CDDIS 
20160403_a aug023  CDDIS 
20160404_a r1734   CDDIS 
20160405_a t2110   CDDIS 
20160406_a eur141  CDDIS 
20160406_b crds82  CDDIS 
20160407_a r4734   CDDIS 
20160411_a r1735   CDDIS 
20160412_a aua010  CDDIS 
20160414_a r4735   CDDIS 
20160418_a r1736   CDDIS 
20160420_a rd1603  CDDIS 
20160421_a r4736   CDDIS 
20160426_a r1737   CDDIS 
20160428_a r4737   CDDIS 
20160503_a r1738   CDDIS 
20160505_a r4738   CDDIS 
20160509_a r1739   CDDIS 
20160511_a aov009  CDDIS 
20160511_b crf94   CDDIS 
20160512_a r4739   CDDIS 
20160516_a crds83  CDDIS 
20160517_p r1740   CDDIS 
20160517_p r1740   CDDIS 
20160519_a r4740   CDDIS 
20160523_a r1741   CDDIS 
20160526_a r4741   CDDIS 
20160531_a r1742   CDDIS 
20160602_a r4742   CDDIS 
20160607_a r1743   CDDIS 
20160608_a aug024  CDDIS 
20160609_a r4743   CDDIS 
20160613_a r1744   CDDIS 
20160614_a aug025  CDDIS 
20160616_a r4744   CDDIS 
20160620_a r1745   CDDIS 
20160621_a t2111   CDDIS 
20160622_a eur142  CDDIS 
20160623_a r4745   CDDIS 
20160627_a r1746   CDDIS 
20160628_a rd1605  CDDIS 
20160629_a crf95   CDDIS 
20160630_a r4746   CDDIS 
20160704_a r1747   CDDIS 
20160707_a r4747   CDDIS 
20160711_a r1748   CDDIS 
20160712_s aua011  CDDIS 
20160713_a aug026  CDDIS 
20160714_a r4748   CDDIS 
20160718_a r1749   CDDIS 
20160719_a rd1606  CDDIS 
20160720_a crds84  CDDIS 
20160721_a r4749   CDDIS 
20160725_a r1750   CDDIS 
20160726_a apsg38  CDDIS 
20160727_s aov010  CDDIS 
20160728_a r4750   CDDIS 
20160801_a r1751   CDDIS 
20160804_a r4751   CDDIS 
20160808_a r1752   CDDIS 
20160809_s aua012  CDDIS 
20160811_a r4752   CDDIS 
20160816_a r1753   CDDIS 
20160817_a crf96   CDDIS 
20160818_a r4753   CDDIS 
20160822_a r1754   CDDIS 
20160823_a t2112   CDDIS 
20160824_a rd1607  CDDIS 
20160825_a r4754   CDDIS 
20160829_a r1755   CDDIS 
20160901_a r4755   CDDIS 
20160905_a eur143  CDDIS 
20160905_b aug027  CDDIS 
20160906_a r1756   CDDIS 
20160907_b rd1608  CDDIS 
20160908_a r4756   CDDIS 
20160912_a r1757   CDDIS 
20160915_a r4757   CDDIS 
20160919_a r1758   CDDIS 
20160920_a aov011  CDDIS 
20160921_a aug029  CDDIS 
20160922_a r4758   CDDIS 
20160926_a r1759   CDDIS 
20160927_a crds85  CDDIS 
20160928_a apsg39  CDDIS 
20160929_a r4759   CDDIS 
20161003_a crf97   CDDIS 
20161004_a r1760   CDDIS 
20161005_a rd1610  CDDIS 
20161006_a r4760   CDDIS 
20161007_a aug030  CDDIS 
20161008_a aua013  CDDIS 
20161011_a r1761   CDDIS 
20161012_a aov012  CDDIS 
20161013_a r4761   CDDIS 
20161017_a r1762   CDDIS 
20161018_a t2113   CDDIS 
20161020_a r4762   CDDIS 
20161023_a aug031  CDDIS 
20161024_a r1763   CDDIS 
20161027_a r4763   CDDIS 
20161031_a r1764   CDDIS 
20161101_a aua014  CDDIS 
20161103_a r4764   CDDIS 
20161106_a aug032  CDDIS 
20161107_a r1765   CDDIS 
20161108_a ohg103  CDDIS 
20161109_a ohg104  CDDIS 
20161110_a r4765   CDDIS 
20161114_p r1766   CDDIS 
20161114_p r1766   CDDIS 
20161115_a t2114   CDDIS 
20161116_a ohg105  CDDIS 
20161117_a r4766   CDDIS 
20161121_a r1767   CDDIS 
20161122_a r4767   CDDIS 
20161123_a crds86  CDDIS 
20161124_a eur144  CDDIS 
20161124_b aug033  CDDIS 
20161128_a r1768   CDDIS 
20161129_a rd1611  CDDIS 
20161201_b r4768   CDDIS 
20161205_a r1769   CDDIS 
20161206_a t2115   CDDIS 
20161207_a aua015  CDDIS 
20161208_a r4769   CDDIS 
20161209_a aug034  CDDIS 
20161212_a r1770   CDDIS 
20161213_a rd1612  CDDIS 
20161214_a r4770   CDDIS 
20161220_a r1771   CDDIS 
20161221_b r4771   CDDIS 
20161227_p r1772   CDDIS 
20161229_a r4772   CDDIS 
20170103_p r1773   CDDIS 
20170103_p r1773   CDDIS 
20170104_a r4773   CDDIS 
20170110_p r1774   CDDIS 
20170110_p r1774   CDDIS 
20170111_a rd1701  CDDIS 
20170112_a r4774   CDDIS 
20170116_a aov013  CDDIS 
20170117_p r1775   CDDIS 
20170117_p r1775   CDDIS 
20170118_a crf98   CDDIS 
20170119_a r4775   CDDIS 
20170123_a r1776   CDDIS 
20170124_a rd1702  CDDIS 
20170126_a r4776   CDDIS 
20170130_a r1777   CDDIS 
20170201_a aua016  CDDIS 
20170202_a r4777   CDDIS 
20170206_a r1778   CDDIS 
20170207_a t2116   CDDIS 
20170208_a eurd01  CDDIS 
20170209_a r4778   CDDIS 
20170213_a r1779   CDDIS 
20170214_a ohg106  CDDIS 
20170215_a ohg107  CDDIS 
20170216_a r4779   CDDIS 
20170220_a rd1703  CDDIS 
20170221_a r1780   CDDIS 
20170222_a ohg108  CDDIS 
20170223_a r4780   CDDIS 
20170227_a r1781   CDDIS 
20170302_a r4781   CDDIS 
20170306_a r1782   CDDIS 
20170308_a aua017  CDDIS 
20170309_a r4782   CDDIS 
20170313_a r1783   CDDIS 
20170315_a aua018  CDDIS 
20170316_a r4783   CDDIS 
20170320_a r1784   CDDIS 
20170321_p aov014  CDDIS 
20170323_a r4784   CDDIS 
20170325_p cn17011 CDDIS 
20170325_s cn17012 CDDIS 
20170327_a r1785   CDDIS 
20170328_a t2117   CDDIS 
20170329_a rd1704  CDDIS 
20170330_a r4785   CDDIS 
20170403_a r1786   CDDIS 
20170404_a crds87  CDDIS 
20170405_a aua019  CDDIS 
20170405_b crf99   CDDIS 
20170406_a r4786   CDDIS 
20170410_a r1787   CDDIS 
20170411_a aov015  CDDIS 
20170412_a r4787   CDDIS 
20170418_a r1788   CDDIS 
20170419_a rd1705  CDDIS 
20170420_a r4788   CDDIS 
20170424_a r1789   CDDIS 
20170426_a crf100  CDDIS 
20170427_a r4789   CDDIS 
20170501_p aua020  CDDIS 
20170502_a r1790   CDDIS 
20170503_a eur145  CDDIS 
20170504_a r4790   CDDIS 
20170508_a r1791   CDDIS 
20170509_a aua021  CDDIS 
20170511_a r4791   CDDIS 
20170515_a r1792   CDDIS 
20170516_a crf101  CDDIS 
20170517_a crds88  CDDIS 
20170518_a r4792   CDDIS 
20170522_a r1793   CDDIS 
20170523_a t2118   CDDIS 
20170525_a r4793   CDDIS 
20170530_a r1794   CDDIS 
20170601_a r4794   CDDIS 
20170606_a r1795   CDDIS 
20170607_a aua022  CDDIS 
20170608_a r4795   CDDIS 
20170612_a r1796   CDDIS 
20170614_a r4796   CDDIS 
20170618_p v515a   CDDIS 
20170619_a r1797   CDDIS 
20170620_p aov016  CDDIS 
20170622_a r4797   CDDIS 
20170626_a r1798   CDDIS 
20170627_a rd1706  CDDIS 
20170629_a r4798   CDDIS 
20170703_a r1799   CDDIS 
20170704_a eur146  CDDIS 
20170706_a r4799   CDDIS 
20170710_a r1800   CDDIS 
20170711_a t2119   CDDIS 
20170712_a rd1707  CDDIS 
20170713_a r4800   CDDIS 
20170718_p r1801   CDDIS 
20170719_a aua023  CDDIS 
20170719_b crf102  CDDIS 
20170720_a r4801   CDDIS 
20170724_a r1802   CDDIS 
20170725_p apsg40  CDDIS 
20170725_s apsg40a CDDIS 
20170726_a crds89  CDDIS 
20170727_a r4802   CDDIS 
20170731_a r1803   CDDIS 
20170803_a r4803   CDDIS 
20170807_a r1804   CDDIS 
20170808_p aov017  CDDIS 
20170810_a r4804   CDDIS 
20170814_a r1805   CDDIS 
20170815_a crds90  CDDIS 
20170816_a aua024  CDDIS 
20170817_a r4805   CDDIS 
20170821_a r1806   CDDIS 
20170823_a rd1708  CDDIS 
20170824_a r4806   CDDIS 
20170828_a r1807   CDDIS 
20170831_a r4807   CDDIS 
20170904_a crf103  CDDIS 
20170905_a r1808   CDDIS 
20170907_a r4808   CDDIS 
20170911_a r1809   CDDIS 
20170912_a t2120   CDDIS 
20170913_a eurd02  CDDIS 
20170914_a r4809   CDDIS 
20170918_a r1810   CDDIS 
20170921_a r4810   CDDIS 
20170925_a r1811   CDDIS 
20170927_a crds91  CDDIS 
20170928_a r4811   CDDIS 
20171002_a r1812   CDDIS 
20171003_p aua028  CDDIS 
20171004_a rd1710  CDDIS 
20171005_a r4812   CDDIS 
20171009_a aua030  CDDIS 
20171010_a r1813   CDDIS 
20171011_s apsg41  CDDIS 
20171012_a r4813   CDDIS 
20171016_a r1814   CDDIS 
20171017_a t2121   CDDIS 
20171019_a r4814   CDDIS 
20171023_a r1815   CDDIS 
20171026_a r4815   CDDIS 
20171030_p r1816   CDDIS 
20171101_a aua031  CDDIS 
20171102_a r4816   CDDIS 
20171106_a r1817   CDDIS 
20171107_a ohg109  CDDIS 
20171108_a ohg110  CDDIS 
20171109_a r4817   CDDIS 
20171113_a r1818   CDDIS 
20171114_a t2122   CDDIS 
20171115_a aov018  CDDIS 
20171116_a r4818   CDDIS 
20171120_a r1819   CDDIS 
20171121_a r4819   CDDIS 
20171123_a eurd03  CDDIS 
20171123_b crds92  CDDIS 
20171128_b c1701   CDDIS 
20171129_b c1702   CDDIS 
20171130_b c1703   CDDIS 
20171201_b c1704   CDDIS 
20171202_b c1705   CDDIS 
20171203_b c1706   CDDIS 
20171203_g b17337  CDDIS 
20171204_b c1707   CDDIS 
20171204_g b17338  CDDIS 
20171205_b c1708   CDDIS 
20171205_g b17339  CDDIS 
20171206_b c1709   CDDIS 
20171206_g b17340  CDDIS 
20171207_b c1710   CDDIS 
20171207_g b17341  CDDIS 
20171208_b c1711   CDDIS 
20171209_b c1712   CDDIS 
20171210_b c1713   CDDIS 
20171211_b c1714   CDDIS 
20171212_b c1715   CDDIS 
20171213_a aua033  CDDIS 
20171214_a r4820   CDDIS 
20171218_a r1821   CDDIS 
20171219_a r4821   CDDIS 
20171221_a eurd04  CDDIS 
20171227_a r1822   CDDIS 
20171228_a r4822   CDDIS 
20180102_a r1823   CDDIS 
20180104_a r4823   CDDIS 
20180108_a r1824   CDDIS 
20180109_a crf104  CDDIS 
20180110_a rd1801  CDDIS 
20180111_a r4824   CDDIS 
20180115_a r1825   CDDIS 
20180117_a aua035  CDDIS 
20180118_a r4825   CDDIS 
20180122_a r1826   CDDIS 
20180123_p aov019  CDDIS 
20180124_a crds93  CDDIS 
20180125_a r4826   CDDIS 
20180129_a r1827   CDDIS 
20180130_a rd1802  CDDIS 
20180201_a r4827   CDDIS 
20180205_a r1828   CDDIS 
20180206_a ohg111  CDDIS 
20180207_a ohg112  CDDIS 
20180208_a r4828   CDDIS 
20180212_a r1829   CDDIS 
20180213_a t2123   CDDIS 
20180214_a eur147  CDDIS 
20180214_b ohg113  CDDIS 
20180215_a r4829   CDDIS 
20180219_a r1830   CDDIS 
20180220_b crf105  CDDIS 
20180221_a aua037  CDDIS 
20180222_a r4830   CDDIS 
20180226_a r1831   CDDIS 
20180227_a aov020  CDDIS 
20180301_a r4831   CDDIS 
20180305_a r1832   CDDIS 
20180308_a r4832   CDDIS 
20180312_a r1833   CDDIS 
20180313_a aua040  CDDIS 
20180315_a r4833   CDDIS 
20180319_a r1834   CDDIS 
20180319_p vt8078  CDDIS 
20180320_p aov021  CDDIS 
20180321_a crds94  CDDIS 
20180322_a r4834   CDDIS 
20180326_a r1835   CDDIS 
20180327_a r4835   CDDIS 
20180403_a r1836   CDDIS 
20180404_b crf106  CDDIS 
20180405_a r4836   CDDIS 
20180409_a r1837   CDDIS 
20180410_a apsg42  CDDIS 
20180411_a aua041  CDDIS 
20180411_b rd1803  CDDIS 
20180412_a r4837   CDDIS 
20180416_a r1838   CDDIS 
20180419_a r4838   CDDIS 
20180423_a r1839   CDDIS 
20180424_a t2124   CDDIS 
20180426_a r4839   CDDIS 
20180501_s aov022  CDDIS 
20180502_a r1840   CDDIS 
20180503_a r4840   CDDIS 
20180507_a eurd05  CDDIS 
20180507_b crds95  CDDIS 
20180508_a r1841   CDDIS 
20180510_a r4841   CDDIS 
20180514_a r1842   CDDIS 
20180515_a t2125   CDDIS 
20180516_a aua044  CDDIS 
20180517_a r4842   CDDIS 
20180521_a aov023  CDDIS 
20180522_a r1843   CDDIS 
20180524_a r4843   CDDIS 
20180529_a r1844   CDDIS 
20180531_a r4844   CDDIS 
20180604_a r1845   CDDIS 
20180607_a r4845   CDDIS 
20180611_a r1846   CDDIS 
20180612_a aua046  CDDIS 
20180614_a r4846   CDDIS 
20180618_a r1847   CDDIS 
20180619_a aov024  CDDIS 
20180620_a crds96  CDDIS 
20180621_a r4847   CDDIS 
20180625_a r1848   CDDIS 
20180626_a crf107  CDDIS 
20180627_a rd1804  CDDIS 
20180628_a r4848   CDDIS 
20180702_a r1849   CDDIS 
20180703_a t2126   CDDIS 
20180704_a eurd06  CDDIS 
20180705_a r4849   CDDIS 
20180709_a r1850   CDDIS 
20180710_s apsg43  CDDIS 
20180712_a r4850   CDDIS 
20180716_a r1851   CDDIS 
20180718_p v515b   CDDIS 
20180719_a r4851   CDDIS 
20180719_p v515c   CDDIS 
20180723_a r1852   CDDIS 
20180724_a aov025  CDDIS 
20180726_a r4852   CDDIS 
20180730_a r1853   CDDIS 
20180731_a aum001  CDDIS 
20180801_a aum002  CDDIS 
20180801_s crf108  CDDIS 
20180802_p r4853   CDDIS 
20180802_p r4853   CDDIS 
20180806_a r1854   CDDIS 
20180807_a aov026  CDDIS 
20180809_a r4854   CDDIS 
20180813_a r1855   CDDIS 
20180814_a crds97  CDDIS 
20180816_a r4855   CDDIS 
20180816_b aum004  CDDIS 
20180818_a aum005  CDDIS 
20180819_a aum006  CDDIS 
20180820_a r1856   CDDIS 
20180823_a r4856   CDDIS 
20180827_a r1857   CDDIS 
20180830_a r4857   CDDIS 
20180831_a aum007  CDDIS 
20180903_a r1858   CDDIS 
20180904_a t2127   CDDIS 
20180905_a eur148  CDDIS 
20180906_a r4858   CDDIS 
20180910_a r1859   CDDIS 
20180913_a r4859   CDDIS 
20180917_a r1860   CDDIS 
20180918_a aov027  CDDIS 
20180919_a aum009  CDDIS 
20180920_b r4860   CDDIS 
20180924_a aum010  CDDIS 
20180925_a r1861   CDDIS 
20180926_a crds98  CDDIS 
20180927_a r4861   CDDIS 
20181001_a r1862   CDDIS 
20181004_a r4862   CDDIS 
20181008_a r1863   CDDIS 
20181009_a eurd07  CDDIS 
20181010_a rd1808  CDDIS 
20181011_a r4863   CDDIS 
20181015_a r1864   CDDIS 
20181016_a aov028  CDDIS 
20181018_a r4864   CDDIS 
20181022_a r1865   CDDIS 
20181025_a r4865   CDDIS 
20181029_a r1866   CDDIS 
20181030_a r4866   CDDIS 
20181105_a r1867   CDDIS 
20181106_a ohg114  CDDIS 
20181107_a ohg115  CDDIS 
20181108_a r4867b  CDDIS 
20181108_b r4867   CDDIS 
20181112_a r1868   CDDIS 
20181113_a t2128   CDDIS 
20181114_b ohg116  CDDIS 
20181115_a r4868   CDDIS 
20181119_a r1869   CDDIS 
20181120_a r4869   CDDIS 
20181122_a aov029  CDDIS 
20181122_p aov029  CDDIS 
20181126_a r1870   CDDIS 
20181127_a crf109  CDDIS 
20181128_a rd1809  CDDIS 
20181129_a r4870   CDDIS 
20181203_a r1871   CDDIS 
20181204_a aua047  CDDIS 
20181206_e r4871   CDDIS 
20181210_a r1872   CDDIS 
20181211_a aov030  CDDIS 
20181211_b aov30a  CDDIS 
20181211_c eurd08  CDDIS 
20181212_a rd1810  CDDIS 
20181213_e r4872   CDDIS 
20181217_a r1873   CDDIS 
20181218_h t2129   CDDIS 
20181220_e r4873   CDDIS 
20181226_a r1874   CDDIS 
20181227_e r4874   CDDIS 
20190102_a r1875   CDDIS 
20190103_a r4875   CDDIS 
20190107_a r1876   CDDIS 
20190107_c vt9007  CDDIS 
20190110_a r4876   CDDIS 
20190114_a r1877   CDDIS 
20190115_a crds99  CDDIS 
20190117_a r4877   CDDIS 
20190121_a aov031  CDDIS 
20190122_a r1878   CDDIS 
20190122_b vt9022  CDDIS 
20190124_a r4878   CDDIS 
20190128_a r1879   CDDIS 
20190129_a t2130   CDDIS 
20190130_a eurd09  CDDIS 
20190131_a r4879   CDDIS 
20190204_a r1880   CDDIS 
20190204_c vt9035  CDDIS 
20190205_a ohg117  CDDIS 
20190207_a r4880   CDDIS 
20190211_a r1881   CDDIS 
20190212_a aov032  CDDIS 
20190214_a r4881   CDDIS 
20190218_b crd100  CDDIS 
20190219_a r1882   CDDIS 
20190219_c vt9050  CDDIS 
20190221_a r4882   CDDIS 
20190225_a r1883   CDDIS 
20190228_a r4883   CDDIS 
20190304_a r1884   CDDIS 
20190304_g vt9063  CDDIS 
20190307_e r4884   CDDIS 
20190311_a r1885   CDDIS 
20190314_e r4885   CDDIS 
20190318_a r1886   CDDIS 
20190318_g vt9077  CDDIS 
20190319_a apsg44  CDDIS 
20190320_a aov033  CDDIS 
20190321_e r4886   CDDIS 
20190325_a r1887   CDDIS 
20190326_a t2131   CDDIS 
20190327_a eur149  CDDIS 
20190327_n crd101  CDDIS 
20190328_e r4887   CDDIS 
20190401_a r1888   CDDIS 
20190401_c vt9091  CDDIS 
20190402_a ohg118  CDDIS 
20190403_a aov034  CDDIS 
20190404_a r4888   CDDIS 
20190408_a r1889   CDDIS 
20190410_a crf110  CDDIS 
20190411_a r4889   CDDIS 
20190415_a r1890   CDDIS 
20190415_c vt9105  CDDIS 
20190416_a apsg45  CDDIS 
20190417_a r4890   CDDIS 
20190423_a r1891   CDDIS 
20190425_a r4891   CDDIS 
20190429_a r1892   CDDIS 
20190429_d vt9119  CDDIS 
20190502_a r4892   CDDIS 
20190506_a eurd10  CDDIS 
20190506_c crd102  CDDIS 
20190507_a r1893   CDDIS 
20190508_a rd1904  CDDIS 
20190509_a r4893   CDDIS 
20190513_a r1894   CDDIS 
20190513_c vt9133  CDDIS 
20190514_a aov035  CDDIS 
20190516_a r4894   CDDIS 
20190520_a r1895   CDDIS 
20190521_a t2132   CDDIS 
20190523_a r4895   CDDIS 
20190528_a r1896   CDDIS 
20190528_b vt9148  CDDIS 
20190530_a r4896   CDDIS 
20190603_a r1897   CDDIS 
20190604_a ohg119  CDDIS 
20190606_a r4897   CDDIS 
20190611_a r1898   CDDIS 
20190611_c vt9162  CDDIS 
20190613_a r4898   CDDIS 
20190617_a r1899   CDDIS 
20190618_a aov036  CDDIS 
20190620_a r4899   CDDIS 
20190624_a r1900   CDDIS 
20190624_d vt9175  CDDIS 
20190625_a crd103  CDDIS 
20190626_a rd1905  CDDIS 
20190627_a r4900   CDDIS 
20190701_a r1901   CDDIS 
20190703_a crf111  CDDIS 
20190704_a r4901   CDDIS 
20190708_a r1902   CDDIS 
20190708_d vt9189  CDDIS 
20190710_a rd1906  CDDIS 
20190711_a r4902   CDDIS 
20190715_a r1903   CDDIS 
20190716_a crf112  CDDIS 
20190717_a aov037  CDDIS 
20190718_a r4903   CDDIS 
20190722_a r1904   CDDIS 
20190722_c vt9203  CDDIS 
20190723_a t2133   CDDIS 
20190724_a rd1907  CDDIS 
20190725_e r4904   CDDIS 
20190729_a r1905   CDDIS 
20190801_e r4905   CDDIS 
20190805_a r1906   CDDIS 
20190805_d vt9217  CDDIS 
20190806_a crd104  CDDIS 
20190807_a aov038  CDDIS 
20190808_e r4906   CDDIS 
20190812_a r1907   CDDIS 
20190813_a ohg120  CDDIS 
20190815_e r4907   CDDIS 
20190819_a r1908   CDDIS 
20190819_c vt9231  CDDIS 
20190822_e r4908   CDDIS 
20190826_a r1909   CDDIS 
20190827_a rd1908  CDDIS 
20190829_e r4909   CDDIS 
20190902_a r1910   CDDIS 
20190903_a eurd11  CDDIS 
20190905_a r4910   CDDIS 
20190905_b vt9248  CDDIS 
20190909_a r1911   CDDIS 
20190910_a crf113  CDDIS 
20190911_a rd1909  CDDIS 
20190912_a r4911   CDDIS 
20190916_a r1912   CDDIS 
20190916_t vt9259  CDDIS 
20190916_t vt9259  CDDIS 
20190917_a aov039  CDDIS 
20190919_a r4912   CDDIS 
20190923_a r1913   CDDIS 
20190924_a t2134   CDDIS 
20190926_a r4913   CDDIS 
20190930_a r1914   CDDIS 
20190930_d vt9273  CDDIS 
20191001_a r4914   CDDIS 
20191007_a ohg121  CDDIS 
20191008_a r1915   CDDIS 
20191010_a r4915   CDDIS 
20191014_a r1916   CDDIS 
20191015_a aov040  CDDIS 
20191017_a r4916   CDDIS 
20191017_b vt9290  CDDIS 
20191021_a r1917   CDDIS 
20191024_a r4917   CDDIS 
20191028_a r1918   CDDIS 
20191028_c vt9301  CDDIS 
20191030_a r4918   CDDIS 
20191104_a r1919   CDDIS 
20191105_a ohg122  CDDIS 
20191107_a r4919   CDDIS 
20191111_p r1920   CDDIS 
20191112_a aov041  CDDIS 
20191114_b vt9318  CDDIS 
20191114_p r4920   CDDIS 
20191114_p r4920   CDDIS 
20191118_p r1921   CDDIS 
20191118_p r1921   CDDIS 
20191119_a t2135   CDDIS 
20191120_a eur150  CDDIS 
20191121_a r4921   CDDIS 
20191125_a r1922   CDDIS 
20191125_d vt9329  CDDIS 
20191126_a r4922   CDDIS 
20191128_s crf114  CDDIS 
20191202_a r1923   CDDIS 
20191203_a aov042  CDDIS 
20191205_a r4923   CDDIS 
20191209_a r1924   CDDIS 
20191209_d vt9343  CDDIS 
20191210_b t2136   CDDIS 
20191211_a crf115  CDDIS 
20191212_a r4924   CDDIS 
20191216_a eurd12  CDDIS 
20191217_p r1925   CDDIS 
20191217_p r1925   CDDIS 
20191219_a r4925   CDDIS 
20191223_a r1926   CDDIS 
20191226_a r4926   CDDIS 
20191226_b vt9360  CDDIS 
20191230_a r1927   CDDIS 
20200102_a r4927   CDDIS 
20200107_a r1928   CDDIS 
20200109_b r4928   CDDIS 
20200109_c vo0009  CDDIS 
20200113_a r1929   CDDIS 
20200115_a rd2001  CDDIS 
20200116_a r4929   CDDIS 
20200120_b crf116  CDDIS 
20200120_p aov043  CDDIS 
20200121_a r1930   CDDIS 
20200121_p vo0021  CDDIS 
20200121_p vo0021  CDDIS 
20200123_a r4930   CDDIS 
20200127_a r1931   CDDIS 
20200128_a aua060  CDDIS 
20200130_a r4931   CDDIS 
20200203_a r1932   CDDIS 
20200203_c vo0034  CDDIS 
20200205_a crd105  CDDIS 
20200206_b r4932   CDDIS 
20200210_a r1933   CDDIS 
20200211_a aov044  CDDIS 
20200212_a rd2002  CDDIS 
20200213_a r4933   CDDIS 
20200217_p r1934   CDDIS 
20200217_p r1934   CDDIS 
20200217_p r1934   CDDIS 
20200220_a r4934   CDDIS 
20200220_q vo0051  CDDIS 
20200220_q vo0051  CDDIS 
20200224_p r1935   CDDIS 
20200224_p r1935   CDDIS 
20200224_p r1935   CDDIS 
20200225_a aua061  CDDIS 
20200227_a r4935   CDDIS 
20200302_c vo0062  CDDIS 
20200302_q r1936   CDDIS 
20200302_q r1936   CDDIS 
20200302_q r1936   CDDIS 
20200305_a r4936   CDDIS 
20200309_p r1937   CDDIS 
20200309_p r1937   CDDIS 
20200309_p r1937   CDDIS 
20200311_a aua062  CDDIS 
20200312_a r4937   CDDIS 
20200316_a r1938   CDDIS 
20200316_c vo0076  CDDIS 
20200317_a aov045  CDDIS 
20200319_p r4938   CDDIS 
20200319_p r4938   CDDIS 
20200323_a r1939   CDDIS 
20200324_s crf117  CDDIS 
20200325_a rd2003  CDDIS 
20200326_a r4939   CDDIS 
20200330_a r1940   CDDIS 
20200330_b vo0090  CDDIS 
20200401_a aua063  CDDIS 
20200402_a r4940   CDDIS 
20200406_a r1941   CDDIS 
20200407_s apsg46  CDDIS 
20200408_a r4941   CDDIS 
20200414_a r1942   CDDIS 
20200414_b vo0105  CDDIS 
20200415_a crf118  CDDIS 
20200416_a r4942   CDDIS 
20200420_a r1943   CDDIS 
20200422_a r4943   CDDIS 
20200427_a r1944   CDDIS 
20200428_p aov046  CDDIS 
20200429_a r4944   CDDIS 
20200504_a r1945   CDDIS 
20200505_a crd106  CDDIS 
20200506_a rd2004  CDDIS 
20200507_b r4945   CDDIS 
20200511_a r1946   CDDIS 
20200513_a apsg47  CDDIS 
20200514_a r4946   CDDIS 
20200518_p r1947   CDDIS 
20200518_p r1947   CDDIS 
20200520_a aov047  CDDIS 
20200521_a r4947   CDDIS 
20200525_a aua064  CDDIS 
20200526_b vo0147  CDDIS 
20200526_p r1948   CDDIS 
20200526_p r1948   CDDIS 
20200528_a r4948   CDDIS 
20200602_p r1949   CDDIS 
20200602_p r1949   CDDIS 
20200604_a r4949   CDDIS 
20200608_a r1950   CDDIS 
20200608_b vo0160  CDDIS 
20200609_a mixed   CDDIS 
20200610_a r4950   CDDIS 
20200615_p r1951   CDDIS 
20200615_p r1951   CDDIS 
20200616_a aov048  CDDIS 
20200618_a r4951   CDDIS 
20200622_a r1952   CDDIS 
20200622_b vo0174  CDDIS 
20200624_a rd2005  CDDIS 
20200625_b r4952   CDDIS 
20200629_a r1953   CDDIS 
20200630_a crf119  CDDIS 
20200701_a r4953   CDDIS 
20200706_a r1954   CDDIS 
20200706_b vo0188  CDDIS 
20200707_b aum017  CDDIS 
20200708_a rd2006  CDDIS 
20200709_a r4954   CDDIS 
20200713_a r1955   CDDIS 
20200715_a aua066  CDDIS 
20200716_a r4955   CDDIS 
20200720_a r1956   CDDIS 
20200720_b vo0202  CDDIS 
20200721_a crd107  CDDIS 
20200722_a aov049  CDDIS 
20200723_a r4956   CDDIS 
20200727_a r1957   CDDIS 
20200730_a r4957   CDDIS 
20200803_a r1958   CDDIS 
20200804_a crd108  CDDIS 
20200806_a r4958   CDDIS 
20200806_b vo0219  CDDIS 
20200810_a aov050  CDDIS 
20200811_a r1959   CDDIS 
20200812_a aua066  CDDIS 
20200813_a r4959   CDDIS 
20200818_a r1960   CDDIS 
20200818_b vo0231  CDDIS 
20200819_b aum018  CDDIS 
20200820_b r4960   CDDIS 
20200824_a r1961   CDDIS 
20200827_a r4961   CDDIS 
20200831_a r1962   CDDIS 
20200831_c vo0244  CDDIS 
20200903_a r4962   CDDIS 
20200907_b crf120  CDDIS 
20200908_p r1963   CDDIS 
20200909_a rd2008  CDDIS 
20200910_a r4963   CDDIS 
20200914_a r1964   CDDIS 
20200914_c vo0258  CDDIS 
20200917_a r4964   CDDIS 
20200921_a r1965   CDDIS 
20200922_b aum019  CDDIS 
20200923_a aov051  CDDIS 
20200924_a r4965   CDDIS 
20200928_a r1966   CDDIS 
20200928_c vo0272  CDDIS 
20200929_a aua068  CDDIS 
20201001_a r4966   CDDIS 
20201005_a r1967   CDDIS 
20201007_a aov052  CDDIS 
20201008_a r4967   CDDIS 
20201012_b crf121  CDDIS 
20201013_a r1968   CDDIS 
20201013_c vo0287  CDDIS 
20201014_a aum020  CDDIS 
20201015_a r4968   CDDIS 
20201019_a r1969   CDDIS 
20201020_a aua069  CDDIS 
20201022_a r4969   CDDIS 
20201026_a r1970   CDDIS 
20201029_a r4970   CDDIS 
20201029_b vo0303  CDDIS 
20201102_a aum021  CDDIS 
20201103_a r1971   CDDIS 
20201105_a r4971   CDDIS 
20201109_a r1972   CDDIS 
20201109_c vo0314  CDDIS 
20201111_a aua070  CDDIS 
20201112_a r4972   CDDIS 
20201116_a r1973   CDDIS 
20201117_a aov053  CDDIS 
20201119_b r4973   CDDIS 
20201123_a rd2009  CDDIS 
20201123_b aum022  CDDIS 
20201123_d vo0328  CDDIS 
20201124_a r1974   CDDIS 
20201125_a crd109  CDDIS 
20201126_b r4974   CDDIS 
20201130_a r1975   CDDIS 
20201202_a rd2010  CDDIS 
20201202_b aua071  CDDIS 
20201203_b r4975   CDDIS 
20201207_a r1976   CDDIS 
20201208_a aov054  CDDIS 
20201209_a crd110  CDDIS 
20201210_b r4976   CDDIS 
20201210_c vo0345  CDDIS 
20201214_a r1977   CDDIS 
20201215_a aum023  CDDIS 
20201217_a r4977   CDDIS 
20201221_a r1978   CDDIS 
20201222_a r4978   CDDIS 
20201222_b vo0357  CDDIS 
20201228_a r1979   CDDIS 
20201229_a r4979   CDDIS 
20210104_a r1980   CDDIS 
20210107_a r4980   CDDIS 
20210107_p vo1007  CDDIS 
20210107_p vo1007  CDDIS 
20210111_a r1981   CDDIS 
20210112_a t2p144  CDDIS 
20210113_a rd2101  CDDIS 
20210114_a r4981   CDDIS 
20210117_a aov055  CDDIS 
20210118_a r1982   CDDIS 
20210119_a mixed   CDDIS 
20210120_b aum024  CDDIS 
20210121_a r4982   CDDIS 
20210121_b vo1021  CDDIS 
20210125_a r1983   CDDIS 
20210126_a crf122  CDDIS 
20210128_a r4983   CDDIS 
20210201_a r1984   CDDIS 
20210201_b vo1032  CDDIS 
20210202_a crd111  CDDIS 
20210203_a aov056  CDDIS 
20210204_b r4984   CDDIS 
20210208_a r1985   CDDIS 
20210209_a aum025  CDDIS 
20210210_a rd2102  CDDIS 
20210210_b aum026  CDDIS 
20210211_c r4985   CDDIS 
20210216_a r1986   CDDIS 
20210216_b vo1047  CDDIS 
20210218_b r4986   CDDIS 
20210222_a r1987   CDDIS 
20210223_a ohg129  CDDIS 
20210224_a aua073  CDDIS 
20210225_b r4987   CDDIS 
20210301_a r1988   CDDIS 
20210302_a aum027  CDDIS 
20210303_a aum028  CDDIS 
20210304_a r4988   CDDIS 
20210304_b vo1063  CDDIS 
20210308_a r1989   CDDIS 
20210309_a aua074  CDDIS 
20210310_a aum029  CDDIS 
20210311_a r4989   CDDIS 
20210315_a r1990   CDDIS 
20210315_c vo1074  CDDIS 
20210316_a aum030  CDDIS 
20210317_a aum031  CDDIS 
20210318_b r4990   CDDIS 
20210322_a aov057  CDDIS 
20210323_a r1991   CDDIS 
20210325_b r4991   CDDIS 
20210329_a r1992   CDDIS 
20210330_a t2145   CDDIS 
20210331_a r4992   CDDIS 
20210331_b vo1090  CDDIS 
20210406_a r1993   CDDIS 
20210407_a crf123  CDDIS 
20210408_a r4993   CDDIS 
20210412_a r1994   CDDIS 
20210413_a aum032  CDDIS 
20210414_a rd2103  CDDIS 
20210415_a r4994   CDDIS 
20210415_b vo1105  CDDIS 
20210419_p r1995   CDDIS 
20210419_p r1995   CDDIS 
20210419_p r1995   CDDIS 
20210420_a aua075  CDDIS 
20210421_a aum033  CDDIS 
20210422_a r4995   CDDIS 
20210426_a r1996   CDDIS 
20210427_a aov058  CDDIS 
20210428_a ohg130  CDDIS 
20210429_a r4996   CDDIS 
20210429_b vo1119  CDDIS 
20210503_a r1997   CDDIS 
20210504_a crd112  CDDIS 
20210505_a rd2104  CDDIS 
20210506_a r4997   CDDIS 
20210510_a r1998   CDDIS 
20210511_a t2146   CDDIS 
20210513_a r4998   CDDIS 
20210513_b vo1133  CDDIS 
20210517_a aov059  CDDIS 
20210518_p r1999   CDDIS 
20210518_p r1999   CDDIS 
20210518_p r1999   CDDIS 
20210520_a r4999   CDDIS 
20210525_p r11000  CDDIS 
20210525_p r11000  CDDIS 
20210525_p r11000  CDDIS 
20210526_a aua076  CDDIS 
20210527_a r41000  CDDIS 
20210527_b vo1147  CDDIS 
20210531_p r11001  CDDIS 
20210531_p r11001  CDDIS 
20210531_p r11001  CDDIS 
20210601_a aua077  CDDIS 
20210602_a aov060  CDDIS 
20210603_p r41001  CDDIS 
20210607_p r11002  CDDIS 
20210607_p r11002  CDDIS 
20210607_p r11002  CDDIS 
20210608_a ohg131  CDDIS 
20210609_b vo1160  CDDIS 
20210609_p r41002  CDDIS 
20210609_p r41002  CDDIS 
20210614_a r11003  CDDIS 
20210615_a aum034  CDDIS 
20210617_a r41003  CDDIS 
20210621_a r11004  CDDIS 
20210623_a rd2105  CDDIS 
20210624_a r41004  CDDIS 
20210624_b vo1175  CDDIS 
20210628_a r11005  CDDIS 
20210629_a crf125  CDDIS 
20210701_a r41005  CDDIS 
20210706_a r11006  CDDIS 
20210708_a r41006  CDDIS 
20210708_b vo1189  CDDIS 
20210712_a r11007  CDDIS 
20210712_b aum035  CDDIS 
20210713_a t2147   CDDIS 
20210714_a aov061  CDDIS 
20210715_a r41007  CDDIS 
20210719_a r11008  CDDIS 
20210720_s apsg48  CDDIS 
20210721_a aua078  CDDIS 
20210722_a r41008  CDDIS 
20210722_b vo1203  CDDIS 
20210726_a r11009  CDDIS 
20210727_a crd113  CDDIS 
20210728_a aum036  CDDIS 
20210729_b vr2101  CDDIS 
20210729_p r41009  CDDIS 
20210802_a r11010  CDDIS 
20210803_a ohg132  CDDIS 
20210804_a r41010  CDDIS 
20210804_b vo1216  CDDIS 
20210810_a r11011  CDDIS 
20210811_a aua079  CDDIS 
20210812_a r41011  CDDIS 
20210817_a r11012  CDDIS 
20210818_a crd114  CDDIS 
20210819_a r41012  CDDIS 
20210819_b vo1231  CDDIS 
20210823_a r11013  CDDIS 
20210824_a aov062  CDDIS 
20210825_a rd2106  CDDIS 
20210825_b aum037  CDDIS 
20210826_a r41013  CDDIS 
20210830_a r11014  CDDIS 
20210902_a r41014  CDDIS 
20210902_b vo1245  CDDIS 
20210906_b crf126  CDDIS 
20210907_p r11015  CDDIS 
20210909_a r41015  CDDIS 
20210913_a r11016  CDDIS 
20210914_a t2148   CDDIS 
20210915_a aov063  CDDIS 
20210916_a r41016  CDDIS 
20210916_b vo1259  CDDIS 
20210920_a r11017  CDDIS 
20210921_a aum038  CDDIS 
20210922_a rd2107  CDDIS 
20210923_a r41017  CDDIS 
20210927_a r11018  CDDIS 
20210928_a aua080  CDDIS 
20210929_a apsg49  CDDIS 
20210930_a r41018  CDDIS 
20210930_b vo1273  CDDIS 
20211004_a r11019  CDDIS 
20211005_a aum039  CDDIS 
20211006_a rd2108  CDDIS 
20211007_p r41019  CDDIS 
20211007_p r41019  CDDIS 
20211011_a aov064  CDDIS 
20211012_q r11020  CDDIS 
20211012_q r11020  CDDIS 
20211013_a crd115  CDDIS 
20211014_b vo1287  CDDIS 
20211014_p r41020  CDDIS 
20211018_q r11021  CDDIS 
20211018_q r11021  CDDIS 
20211019_a t2149   CDDIS 
20211020_a aum040  CDDIS 
20211021_a r41021  CDDIS 
20211025_a r11022  CDDIS 
20211026_a aua081  CDDIS 
20211027_a ohg133  CDDIS 
20211028_b vo1301  CDDIS 
20211028_p r41022  CDDIS 
20211028_p r41022  CDDIS 
20211102_a r11023  CDDIS 
20211103_a aum041  CDDIS 
20211104_a r41023  CDDIS 
20211108_p r11024  CDDIS 
20211108_p r11024  CDDIS 
20211108_p r11024  CDDIS 
20211109_a aua082  CDDIS 
20211111_a r41024  CDDIS 
20211111_b vo1315  CDDIS 
20211115_a r11025  CDDIS 
20211116_a aov065  CDDIS 
20211117_a crf127  CDDIS 
20211118_p r41025  CDDIS 
20211118_p r41025  CDDIS 
20211122_a rd2109  CDDIS 
20211122_b aum042  CDDIS 
20211123_a r11026  CDDIS 
20211123_b vo1327  CDDIS 
20211125_a r41026  CDDIS 
20211129_a r11027  CDDIS 
20211130_a t2p150  CDDIS 
20211201_b crd116  CDDIS 
20211202_a r41027  CDDIS 
20211206_a r11028  CDDIS 
20211206_b aum043  CDDIS 
20211207_a ohg134  CDDIS 
20211208_a aua083  CDDIS 
20211209_a r41028  CDDIS 
20211209_b vo1343  CDDIS 
20211213_a r11029  CDDIS 
20211214_a rd2110  CDDIS 
20211214_b aum044  CDDIS 
20211215_a aov066  CDDIS 
20211216_p r41029  CDDIS 
20211216_p r41029  CDDIS 
20211216_p r41029  CDDIS 
20211220_a r11030  CDDIS 
20211222_b vo1356  CDDIS 
20211222_p r41030  CDDIS 
20211227_a r11031  CDDIS 
20211229_p r41031  CDDIS 
20220103_a r11032  CDDIS 
20220106_p r41032  CDDIS 
20220110_a r11033  CDDIS 
20220111_a t2p151  CDDIS 
20220112_a rd2201  CDDIS 
20220112_b aum045  CDDIS 
20220113_a r41033  CDDIS 
20220113_b vo2013  CDDIS 
20220115_a aov067  CDDIS 
20220117_a aua084  CDDIS 
20220118_a r11034  CDDIS 
20220120_a r41034  CDDIS 
20220120_b vr2201  CDDIS 
20220124_s r11035  CDDIS 
20220125_c crd117  CDDIS 
20220126_b crf128  CDDIS 
20220127_a r41035  CDDIS 
20220127_b vo2027  CDDIS 
20220131_a r11036  CDDIS 
20220201_c crf129  CDDIS 
20220202_a rd2202  CDDIS 
20220203_a r41036  CDDIS 
20220203_b vo2034  CDDIS 
20220207_a r11037  CDDIS 
20220208_a ohg135  CDDIS 
20220210_b vo2041  CDDIS 
20220210_p r41037  CDDIS 
20220214_p r11038  CDDIS 
20220214_p r11038  CDDIS 
20220214_p r11038  CDDIS 
20220215_a aum046  CDDIS 
20220217_a r41038  CDDIS 
20220217_b vo2048  CDDIS 
20220221_p r11039  CDDIS 
20220221_p r11039  CDDIS 
20220222_a aua085  CDDIS 
20220223_a aov068  CDDIS 
20220224_b vo2055  CDDIS 
20220224_p r41039  CDDIS 
20220228_p r11040  CDDIS 
20220228_p r11040  CDDIS 
20220228_p r11040  CDDIS 
20220303_a r41040  CDDIS 
20220303_b vo2062  CDDIS 
20220307_p r11041  CDDIS 
20220307_p r11041  CDDIS 
20220308_a ohg136  CDDIS 
20220309_a aum047  CDDIS 
20220310_a r41041  CDDIS 
20220310_b vo2069  CDDIS 
20220314_a r11042  CDDIS 
20220315_a aua086  CDDIS 
20220316_a aov069  CDDIS 
20220317_a r41042  CDDIS 
20220317_b vr2202  CDDIS 
20220322_p r11043  CDDIS 
20220322_p r11043  CDDIS 
20220323_a rd2203  CDDIS 
20220323_b aum048  CDDIS 
20220324_a r41043  CDDIS 
20220324_b vo2083  CDDIS 
20220328_a r11044  CDDIS 
20220329_a t2152   CDDIS 
20220330_b crf130  CDDIS 
20220331_a r41044  CDDIS 
20220331_b vo2090  CDDIS 
20220404_a r11045  CDDIS 
20220407_a r41045  CDDIS 
20220407_b vo2097  CDDIS 
20220411_a r11046  CDDIS 
20220411_c s22401  CDDIS 
20220412_a ohg137  CDDIS 
20220413_a r41046  CDDIS 
20220413_b vo2103  CDDIS 
20220419_a r11047  CDDIS 
20220420_a aua087  CDDIS 
20220421_b vo2111  CDDIS 
20220421_p r41047  CDDIS 
20220425_a r11048  CDDIS 
20220426_a aov070  CDDIS 
20220428_a r41048  CDDIS 
20220428_b vo2118  CDDIS 
20220503_a r11049  CDDIS 
20220505_a r41049  CDDIS 
20220505_b vo2125  CDDIS 
20220509_a r11050  CDDIS 
20220511_a rd2205  CDDIS 
20220512_b vo2132  CDDIS 
20220512_p r41050  CDDIS 
20220512_p r41050  CDDIS 
20220512_p r41050  CDDIS 
20220516_a r11051  CDDIS 
20220517_a t2153   CDDIS 
20220518_c crd118  CDDIS 
20220519_a r41051  CDDIS 
20220519_b vr2203  CDDIS 
20220523_a r11052  CDDIS 
20220524_a aua088  CDDIS 
20220526_a r41052  CDDIS 
20220526_b vo2146  CDDIS 
20220530_a aov071  CDDIS 
20220531_a r11053  CDDIS 
20220602_a r41053  CDDIS 
20220602_b vo2153  CDDIS 
20220606_a aua089  CDDIS 
20220607_p r11054  CDDIS 
20220607_p r11054  CDDIS 
20220608_a aov072  CDDIS 
20220609_a r41054  CDDIS 
20220609_b vo2160  CDDIS 
20220613_p r11055  CDDIS 
20220614_a ohg138  CDDIS 
20220616_b vo2167  CDDIS 
20220616_p r41055  CDDIS 
20220616_p r41055  CDDIS 
20220621_a r11056  CDDIS 
20220622_b crf131  CDDIS 
20220623_a r41056  CDDIS 
20220623_b vo2174  CDDIS 
20220627_a r11057  CDDIS 
20220629_a rd2206  CDDIS 
20220630_a r41057  CDDIS 
20220630_b vo2181  CDDIS 
20220704_a r11058  CDDIS 
20220706_a r41058  CDDIS 
20220706_b vo2187  CDDIS 
20220707_a apsg50  CDDIS 
20220711_p r11059  CDDIS 
20220711_p r11059  CDDIS 
20220712_a t2154   CDDIS 
20220713_a aua090  CDDIS 
20220714_b vo2195  CDDIS 
20220714_p r41059  CDDIS 
20220714_p r41059  CDDIS 
20220718_a r11060  CDDIS 
20220719_c crd119  CDDIS 
20220720_a ohg139  CDDIS 
20220721_a r41060  CDDIS 
20220721_b vr2204  CDDIS 
20220725_a r11061  CDDIS 
20220726_a aov073  CDDIS 
20220728_a r41061  CDDIS 
20220728_b vo2209  CDDIS 
20220801_q r11062  CDDIS 
20220801_q r11062  CDDIS 
20220802_a aua091  CDDIS 
20220803_a r41062  CDDIS 
20220803_b vo2215  CDDIS 
20220804_a aov074  CDDIS 
20220808_p r11063  CDDIS 
20220808_p r11063  CDDIS 
20220811_a r41063  CDDIS 
20220811_b vo2223  CDDIS 
20220816_p r11064  CDDIS 
20220816_p r11064  CDDIS 
20220817_a crd120  CDDIS 
20220818_a r41064  CDDIS 
20220818_b vo2230  CDDIS 
20220819_a aum049  CDDIS 
20220820_a aum050  CDDIS 
20220822_p r11065  CDDIS 
20220822_p r11065  CDDIS 
20220825_a r41065  CDDIS 
20220825_b vo2237  CDDIS 
20220829_a r11066  CDDIS 
20220901_a r41066  CDDIS 
20220901_b vo2244  CDDIS 
20220902_a aum051  CDDIS 
20220903_a aum052  CDDIS 
20220905_a r11067  CDDIS 
20220907_b crf132  CDDIS 
20220908_a r41067  CDDIS 
20220908_b vo2251  CDDIS 
20220912_a r11068  CDDIS 
20220913_a t2155   CDDIS 
20220914_a rd2208  CDDIS 
20220915_a r41068  CDDIS 
20220915_b vr2205  CDDIS 
20220916_a aum053  CDDIS 
20220917_a aum054  CDDIS 
20220919_a r11069  CDDIS 
20220920_a aua092  CDDIS 
20220921_a crd121  CDDIS 
20220922_a r41069  CDDIS 
20220922_b vo2265  CDDIS 
20220926_p r11070  CDDIS 
20220926_p r11070  CDDIS 
20220927_a ohg140  CDDIS 
20220928_a aov075  CDDIS 
20220929_a r41070  CDDIS 
20220929_b vo2272  CDDIS 
20220930_a aum055  CDDIS 
20221001_a aum056  CDDIS 
20221004_a r11071  CDDIS 
20221006_a r41071  CDDIS 
20221006_b vo2279  CDDIS 
20221010_a aua093  CDDIS 
20221011_a r11072  CDDIS 
20221013_a r41072  CDDIS 
20221013_b vo2286  CDDIS 
20221014_a aum057  CDDIS 
20221015_a aum058  CDDIS 
20221017_a r11073  CDDIS 
20221018_a t2156   CDDIS 
20221020_a r41073  CDDIS 
20221020_b vo2293  CDDIS 
20221024_a r11074  CDDIS 
20221025_a aov076  CDDIS 
20221026_a r41074  CDDIS 
20221026_b vo2299  CDDIS 
20221031_a r11075  CDDIS 
20221103_b vo2307  CDDIS 
20221103_p r41075  CDDIS 
20221104_a aum059  CDDIS 
20221105_a aum060  CDDIS 
20221107_a r11076  CDDIS 
20221109_a r41076  CDDIS 
20221109_b vr2206  CDDIS 
20221114_a r11077  CDDIS 
20221115_a aua094  CDDIS 
20221116_a crd122  CDDIS 
20221117_a r41077  CDDIS 
20221117_b vo2321  CDDIS 
20221121_p r11078  CDDIS 
20221122_a aov077  CDDIS 
20221123_a crf133  CDDIS 
20221124_a r41078  CDDIS 
20221125_a aum061  CDDIS 
20221126_a aum062  CDDIS 
20221129_a r11079  CDDIS 
20221130_a rd2209  CDDIS 
20221201_a r41079  CDDIS 
20221201_b vo2335  CDDIS 
20221205_a r11080  CDDIS 
20221207_a rd2210  CDDIS 
20221207_b aua095  CDDIS 
20221208_a r41080  CDDIS 
20221212_a r11081  CDDIS 
20221213_a t2p157  CDDIS 
20221214_a r41081  CDDIS 
20221214_b vo2348  CDDIS 
20221215_a aov078  CDDIS 
20221216_a aum063  CDDIS 
20221217_a aum064  CDDIS 
20221219_a r11082  CDDIS 
20221220_a apsg51  CDDIS 
20221221_a r41082  CDDIS 
20221227_a r11083  CDDIS 
20221229_a r41083  CDDIS 
20221229_b vo2363  CDDIS 
20230103_c r11084  CDDIS 
20230104_b r41084  CDDIS 
20230109_c r11085  CDDIS 
20230110_a t2p158  CDDIS 
20230111_a crf134  CDDIS 
20230112_a vo3012  CDDIS 
20230112_c r41085  CDDIS 
20230116_c r11086  CDDIS 
20230117_a aov079  CDDIS 
20230118_a aua096  CDDIS 
20230119_a r41086  CDDIS 
20230123_a r11087  CDDIS 
20230124_a crd123  CDDIS 
20230125_a vr2301  CDDIS 
20230125_b rd2301  CDDIS 
20230126_a r41087  CDDIS 
20230127_a aum065  CDDIS 
20230128_a aum066  CDDIS 
20230130_a r11088  CDDIS 
20230201_a aua097  CDDIS 
20230202_a r41088  CDDIS 
20230206_a r11089  CDDIS 
20230207_a t2159   CDDIS 
20230208_a vo3039  CDDIS 
20230208_b apsg52  CDDIS 
20230209_a r41089  CDDIS 
20230213_a r11090  CDDIS 
20230214_a aov080  CDDIS 
20230215_a ohg141  CDDIS 
20230216_a r41090  CDDIS 
20230217_a aum067  CDDIS 
20230218_a aum068  CDDIS 
20230220_a r11091  CDDIS 
20230223_a vo3054  CDDIS 
20230223_b r41091  CDDIS 
20230227_a r11092  CDDIS 
20230228_a aua098  CDDIS 
20230302_a r41092  CDDIS 
20230306_a r11093  CDDIS 
20230309_a vo3068  CDDIS 
20230309_b r41093  CDDIS 
20230313_a r11094  CDDIS 
20230315_a r41094  CDDIS 
20230316_a aum069  CDDIS 
20230317_a aum070  CDDIS 
20230320_a r11095  CDDIS 
20230322_a vo3081  CDDIS 
20230322_b rd2302  CDDIS 
20230323_a r41095  CDDIS 
20230327_a r11096  CDDIS 
20230328_a aov081  CDDIS 
20230329_a ohg142  CDDIS 
20230330_a r41096  CDDIS 
20230403_b r11097  CDDIS 
20230404_a t2160   CDDIS 
20230405_a vo3095  CDDIS 
20230405_b r41097  CDDIS 
20230411_a r11098  CDDIS 
20230412_a rd2303  CDDIS 
20230413_a r41098  CDDIS 
20230414_a aum071  CDDIS 
20230415_a aum072  CDDIS 
20230417_a r11099  CDDIS 
20230418_a aua099  CDDIS 
20230420_a vo3110  CDDIS 
20230420_b r41099  CDDIS 
20230424_a r11100  CDDIS 
20230426_a aov082  CDDIS 
20230427_a r41100  CDDIS 
20230502_a r11101  CDDIS 
20230504_a vo3124  CDDIS 
20230504_b r41101  CDDIS 
20230508_a r11102  CDDIS 
20230509_a crd124  CDDIS 
20230510_a rd2304  CDDIS 
20230511_a r41102  CDDIS 
20230515_a r11103  CDDIS 
20230516_a aua100  CDDIS 
20230517_a aov083  CDDIS 
20230518_a vo3138  CDDIS 
20230518_b r41103  CDDIS 
20230522_a r11104  CDDIS 
20230524_a ohg143  CDDIS 
20230525_a r41104  CDDIS 
20230530_a r11105  CDDIS 
20230531_a vr2302  CDDIS 
20230531_b r41105  CDDIS 
20230605_a r11106  CDDIS 
20230606_a aua101  CDDIS 
20230608_a r41106  CDDIS 
20230610_a aov084  CDDIS 
20230612_b r11107  CDDIS 
20230614_a vo3165  CDDIS 
20230614_b r41107  CDDIS 
20230615_a aum073  CDDIS 
20230616_a aum074  CDDIS 
20230619_a r11108  CDDIS 
20230621_a rd2305  CDDIS 
20230622_a r41108  CDDIS 
20230626_a r11109  CDDIS 
20230629_a vo3180  CDDIS 
20230629_b r41109  CDDIS 
20230703_a r11110  CDDIS 
20230705_a rd2306  CDDIS 
20230706_a r41110  CDDIS 
20230707_a aum075  CDDIS 
20230708_a aum076  CDDIS 
20230710_b r11111  CDDIS 
20230711_a crf135  CDDIS 
20230713_a vo3194  CDDIS 
20230713_b r41111  CDDIS 
20230717_a r11112  CDDIS 
20230718_a aov085  CDDIS 
20230719_a crd125  CDDIS 
20230720_a r41112  CDDIS 
20230724_a r11113  CDDIS 
20230725_a aua102  CDDIS 
20230726_a vo3207  CDDIS 
20230726_b ohg144  CDDIS 
20230727_a r41113  CDDIS 
20230731_a r11114  CDDIS 
20230802_a aua103  CDDIS 
20230803_a r41114  CDDIS 
20230807_a r11115  CDDIS 
20230807_b crd126  CDDIS 
20230810_a vo3222  CDDIS 
20230810_b r41115  CDDIS 
20230814_a r11116  CDDIS 
20230816_a rd2307  CDDIS 
20230817_a r41116  CDDIS 
20230818_a aum077  CDDIS 
20230819_a aum078  CDDIS 
20230821_a crf136  CDDIS 
20230822_b r11117  CDDIS 
20230823_a crf137  CDDIS 
20230824_b r41117  CDDIS 
20230828_a r11118  CDDIS 
20230829_a t2162   CDDIS 
20230830_a apsg53  CDDIS 
20230831_a r41118  CDDIS 
20230904_a crf138  CDDIS 
20230905_a r11119  CDDIS 
20230907_a vo3250  CDDIS 
20230907_b r41119  CDDIS 
20230908_a aum079  CDDIS 
20230909_a aum080  CDDIS 
20230911_b r11120  CDDIS 
20230913_a rd2308  CDDIS 
20230914_a r41120  CDDIS 
20230918_a r11121  CDDIS 
20230919_a aua104  CDDIS 
20230920_a vo3263  CDDIS 
20230920_b r41121  CDDIS 
20230925_a aov087  CDDIS 
20230926_a r11122  CDDIS 
20230927_a ohg145  CDDIS 
20230928_a r41122  CDDIS 
20231002_a r11123  CDDIS 
20231005_a vo3278  CDDIS 
20231005_b r41123  CDDIS 
20231009_a r11124  CDDIS 
20231011_a crd127  CDDIS 
20231012_a vo3285  CDDIS 
20231012_b r41124  CDDIS 
20231013_a aum081  CDDIS 
20231014_a aum082  CDDIS 
20231017_a r11125  CDDIS 
20231018_a aua105  CDDIS 
20231019_a r41125  CDDIS 
20231023_a r11126  CDDIS 
20231024_a t2163   CDDIS 
20231025_a aov088  CDDIS 
20231026_a vo3299  CDDIS 
20231026_b r41126  CDDIS 
20231030_a r11127  CDDIS 
20231102_a vo3306  CDDIS 
20231102_b r41127  CDDIS 
20231106_a r11128  CDDIS 
20231107_a aua106  CDDIS 
20231108_a ohg146  CDDIS 
20231109_a r41128  CDDIS 
20231110_a aum083  CDDIS 
20231111_a aum084  CDDIS 
20231113_a s22415  CDDIS 
20231113_b r11129  CDDIS 
20231115_a crd128  CDDIS 
20231116_a vr2304  CDDIS 
20231116_b r41129  CDDIS 
20231120_a r11130  CDDIS 
20231122_a crf139  CDDIS 
20231123_a vo3327  CDDIS 
20231123_b r41130  CDDIS 
20231127_a r11131  CDDIS 
20231129_a rd2309  CDDIS 
20231130_a r41131  CDDIS 
20231201_a aum085  CDDIS 
20231202_a aum086  CDDIS 
20231204_a r11132  CDDIS 
20231205_a aua107  CDDIS 
20231206_a aov090  CDDIS 
20231207_a vo3341  CDDIS 
20231207_b r41132  CDDIS 
20231211_a s22416  CDDIS 
20231211_b r11133  CDDIS 
20231212_a t2p164  CDDIS 
20231213_a vo3347  CDDIS 
20231213_b rd2310  CDDIS 
20231214_a r41133  CDDIS 
20231218_a r11134  CDDIS 
20231220_a r41134  CDDIS 
20231227_a r11135  CDDIS 
20231228_a vo3362  CDDIS 
20231228_b r41135  CDDIS 
20240102_a r11136  CDDIS 
20240103_a vo4003  CDDIS 
20240104_a r41136  CDDIS 
20240108_a r11137  CDDIS 
20240109_a t2165   CDDIS 
20240110_a rd2401  CDDIS 
20240111_a r41137  CDDIS 
20240115_a r11138  CDDIS 
20240117_a vo4017  CDDIS 
20240118_a r41138  CDDIS 
20240122_a s22417  CDDIS 
20240123_a crf140  CDDIS 
20240124_a vo4024  CDDIS 
20240125_a r41139  CDDIS 
20240129_a r11140  CDDIS 
20240130_a aua108  CDDIS 
20240201_a r41140  CDDIS 
20240204_a aov092  CDDIS 
20240205_a r11141  CDDIS 
20240207_a vr2401  CDDIS 
20240208_a r41141  CDDIS 
20240212_a r11142  CDDIS 
20240213_a crf141  CDDIS 
20240214_a vo4045  CDDIS 
20240215_a r41142  CDDIS 
20240219_a r11143  CDDIS 
20240221_a aua109  CDDIS 
20240222_a r41143  CDDIS 
20240226_a r11144  CDDIS 
20240228_a vo4059  CDDIS 
20240229_a r41144  CDDIS 
20240304_a r11145  CDDIS 
20240306_a vo4066  CDDIS 
20240307_a r41145  CDDIS 
20240308_a aua110  CDDIS 
20240311_a r11146  CDDIS 
20240314_a r41146  CDDIS 
20240318_a r11147  CDDIS 
20240320_a vo4080  CDDIS 
20240321_a r41147  CDDIS 
20240325_a r11148  CDDIS 
20240327_a r41148  CDDIS 
20240402_a r11149  CDDIS 
20240403_a rd2403  CDDIS 
20240404_a r41149  CDDIS 
20240408_a r11150  CDDIS 
20240411_a r41150  CDDIS 
20240415_a r11151  CDDIS 
20240418_a r41151  CDDIS 
20240419_a aua111  CDDIS 
20240422_a r11152  CDDIS 
20240424_a vo4115  CDDIS 
20240425_a r41152  CDDIS 
20240426_a trf241  CDDIS 
20240429_a r11153  CDDIS 
20240502_a r41153  CDDIS 
20240506_a r11154  CDDIS 
20240508_a vo4129  CDDIS 
20240509_a r41154  CDDIS 
20240513_a r11155  CDDIS 
20240516_a r41155  CDDIS 
20240517_a aua112  CDDIS 
20240520_a r11156  CDDIS 
20240521_a rd2404  CDDIS 
20240522_a vo4143  CDDIS 
20240523_a r41156  CDDIS 
20240527_a r11157  CDDIS 
20240529_a vo4150  CDDIS 
20240530_a r41157  CDDIS 
20240603_a r11158  CDDIS 
20240605_a vo4157  CDDIS 
20240606_a r41158  CDDIS 
20240610_a r11159  CDDIS 
20240612_a vr2402  CDDIS 
20240613_a r41159  CDDIS 
20240614_a aua113  CDDIS 
20240617_a r11160  CDDIS 
20240620_a r41160  CDDIS 
20240624_a r11161  CDDIS 
20240626_a vo4178  CDDIS 
20240626_b rd2405  CDDIS 
20240627_a r41161  CDDIS 
20240701_a r11162  CDDIS 
20240704_a r41162  CDDIS 
20240708_a r11163  CDDIS 
20240709_a rd2406  CDDIS 
20240710_a vo4192  CDDIS 
20240711_a r41163  CDDIS 
20240712_a aua114  CDDIS 
20240715_a r11164  CDDIS 
20240717_a vo4199  CDDIS 
20240718_a r41164  CDDIS 
20240722_a r11165  CDDIS 
20240725_a r41165  CDDIS 
20240729_a r11166  CDDIS 
20240731_a vo4213  CDDIS 
20240801_a r41166  CDDIS 
20240805_a r11167  CDDIS 
20240807_b vo4220  CDDIS 
20240808_a r41167  CDDIS 
20240812_a r11168  CDDIS 
20240815_a r41168  CDDIS 
20240816_a aua115  CDDIS 
20240819_a r11169  CDDIS 
20240822_a r41169  CDDIS 
20240826_a r11170  CDDIS 
20240829_b r41170  CDDIS 
20240902_a r11171  CDDIS 
20240905_a r41171  CDDIS 


==> anc/datafile19.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Table of the names and dates of 1 hr geodetic experiments
================================================================================
Byte-by-byte Description of file: datafile19.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---   ExpName  Experiment name
  12- 17 A6     ---   ExpCode  Experiment code
  19- 23 A5     ---   Archive  Data archive
--------------------------------------------------------------------------------
19900103_i i90003 CDDIS 
19900104_i i90004 CDDIS 
19900105_i i90005 CDDIS 
19900109_i i90009 CDDIS 
19900110_i i90010 CDDIS 
19900111_i i90011 CDDIS 
19900113_i i90013 CDDIS 
19900114_i i90014 CDDIS 
19900115_i i90015 CDDIS 
19900116_i i90016 CDDIS 
19900118_i i90018 CDDIS 
19900120_i i90020 CDDIS 
19900121_i i90021 CDDIS 
19900123_i i90023 CDDIS 
19900124_i i90024 CDDIS 
19900125_i i90025 CDDIS 
19900128_i i90028 CDDIS 
19900130_i i90030 CDDIS 
19900131_i i90031 CDDIS 
19900202_i i90033 CDDIS 
19900204_i i90035 CDDIS 
19900205_i i90036 CDDIS 
19900208_i i90039 CDDIS 
19900209_i i90040 CDDIS 
19900210_i i90041 CDDIS 
19900211_i i90042 CDDIS 
19900213_i i90044 CDDIS 
19900214_i i90045 CDDIS 
19900215_i i90046 CDDIS 
19900216_i i90047 CDDIS 
19900218_i i90049 CDDIS 
19900219_i i90050 CDDIS 
19900220_i i90051 CDDIS 
19900221_i i90052 CDDIS 
19900223_i i90054 CDDIS 
19900224_i i90055 CDDIS 
19900225_i i90056 CDDIS 
19900226_i i90057 CDDIS 
19900301_i i90060 CDDIS 
19900302_i i90061 CDDIS 
19900303_i i90062 CDDIS 
19900305_i i90064 CDDIS 
19900306_i i90065 CDDIS 
19900307_i i90066 CDDIS 
19900308_i i90067 CDDIS 
19900310_i i90069 CDDIS 
19900311_i i90070 CDDIS 
19900312_i i90071 CDDIS 
19900313_i i90072 CDDIS 
19900315_i i90074 CDDIS 
19900316_i i90075 CDDIS 
19900317_i i90076 CDDIS 
19900320_i i90079 CDDIS 
19900321_i i90080 CDDIS 
19900322_i i90081 CDDIS 
19900323_i i90082 CDDIS 
19900325_i i90084 CDDIS 
19900326_i i90085 CDDIS 
19900330_i i90089 CDDIS 
19900331_i i90090 CDDIS 
19900401_i i90091 CDDIS 
19900402_i i90092 CDDIS 
19900404_i i90094 CDDIS 
19900405_i i90095 CDDIS 
19900406_i i90096 CDDIS 
19900407_i i90097 CDDIS 
19900409_i i90099 CDDIS 
19900411_i i90101 CDDIS 
19900412_i i90102 CDDIS 
19900414_i i90104 CDDIS 
19900415_i i90105 CDDIS 
19900416_i i90106 CDDIS 
19900417_i i90107 CDDIS 
19900420_i i90110 CDDIS 
19900422_i i90112 CDDIS 
19900425_i i90115 CDDIS 
19900426_i i90116 CDDIS 
19900427_i i90117 CDDIS 
19900501_i i90121 CDDIS 
19900502_i i90122 CDDIS 
19900504_i i90124 CDDIS 
19900505_i i90125 CDDIS 
19900506_i i90126 CDDIS 
19900507_i i90127 CDDIS 
19900509_i i90129 CDDIS 
19900510_i i90130 CDDIS 
19900511_i i90131 CDDIS 
19900512_i i90132 CDDIS 
19900514_i i90134 CDDIS 
19900515_i i90135 CDDIS 
19900516_i i90136 CDDIS 
19900517_i i90137 CDDIS 
19900519_i i90139 CDDIS 
19900521_i i90141 CDDIS 
19900522_i i90142 CDDIS 
19900524_i i90144 CDDIS 
19900525_i i90145 CDDIS 
19900526_i i90146 CDDIS 
19900527_i i90147 CDDIS 
19900529_i i90149 CDDIS 
19900530_i i90150 CDDIS 
19900531_i i90151 CDDIS 
19900603_i i90154 CDDIS 
19900604_i i90155 CDDIS 
19900605_i i90156 CDDIS 
19900606_i i90157 CDDIS 
19900608_i i90159 CDDIS 
19900609_i i90160 CDDIS 
19900610_i i90161 CDDIS 
19900611_i i90162 CDDIS 
19900614_i i90165 CDDIS 
19900615_i i90166 CDDIS 
19900619_i i90170 CDDIS 
19900620_i i90171 CDDIS 
19900621_i i90172 CDDIS 
19900623_i i90174 CDDIS 
19900624_i i90175 CDDIS 
19900625_i i90176 CDDIS 
19900628_i i90179 CDDIS 
19900629_i i90180 CDDIS 
19900630_i i90181 CDDIS 
19900702_i i90183 CDDIS 
19900703_i i90184 CDDIS 
19900704_i i90185 CDDIS 
19900705_i i90186 CDDIS 
19900707_i i90188 CDDIS 
19900708_i i90189 CDDIS 
19900709_i i90190 CDDIS 
19900710_i i90191 CDDIS 
19900712_i i90193 CDDIS 
19900713_i i90194 CDDIS 
19900714_i i90195 CDDIS 
19900715_i i90196 CDDIS 
19900717_i i90198 CDDIS 
19900718_i i90199 CDDIS 
19900719_i i90200 CDDIS 
19900720_i i90201 CDDIS 
19900723_i i90204 CDDIS 
19900724_i i90205 CDDIS 
19900725_i i90206 CDDIS 
19900727_i i90208 CDDIS 
19900728_i i90209 CDDIS 
19900729_i i90210 CDDIS 
19900730_i i90211 CDDIS 
19900731_i i90212 CDDIS 
19900802_i i90214 CDDIS 
19900803_i i90215 CDDIS 
19900804_i i90216 CDDIS 
19900805_i i90217 CDDIS 
19900807_i i90219 CDDIS 
19900808_i i90220 CDDIS 
19900809_i i90221 CDDIS 
19900810_i i90222 CDDIS 
19900812_i i90224 CDDIS 
19900814_i i90226 CDDIS 
19900815_i i90227 CDDIS 
19900817_i i90229 CDDIS 
19900818_i i90230 CDDIS 
19900819_i i90231 CDDIS 
19900820_i i90232 CDDIS 
19900822_i i90234 CDDIS 
19900823_i i90235 CDDIS 
19900824_i i90236 CDDIS 
19900825_i i90237 CDDIS 
19900827_i i90239 CDDIS 
19900828_i i90240 CDDIS 
19900829_i i90241 CDDIS 
19900830_i i90242 CDDIS 
19900901_i i90244 CDDIS 
19900903_i i90246 CDDIS 
19900904_i i90247 CDDIS 
19900906_i i90249 CDDIS 
19900907_i i90250 CDDIS 
19900908_i i90251 CDDIS 
19900909_i i90252 CDDIS 
19900911_i i90254 CDDIS 
19900912_i i90255 CDDIS 
19900913_i i90256 CDDIS 
19900914_i i90257 CDDIS 
19900916_i i90259 CDDIS 
19900917_i i90260 CDDIS 
19900918_i i90261 CDDIS 
19900919_i i90262 CDDIS 
19900922_i i90265 CDDIS 
19900923_i i90266 CDDIS 
19900924_i i90267 CDDIS 
19900926_i i90269 CDDIS 
19900927_i i90270 CDDIS 
19900928_i i90271 CDDIS 
19900929_i i90272 CDDIS 
19901001_i i90274 CDDIS 
19901002_i i90275 CDDIS 
19901003_i i90276 CDDIS 
19901008_i i90281 CDDIS 
19901010_i i90283 CDDIS 
19901011_i i90284 CDDIS 
19901012_i i90285 CDDIS 
19901015_i i90288 CDDIS 
19901016_i i90289 CDDIS 
19901017_i i90290 CDDIS 
19901020_i i90293 CDDIS 
19901021_i i90294 CDDIS 
19901022_i i90295 CDDIS 
19901025_i i90298 CDDIS 
19901026_i i90299 CDDIS 
19901027_i i90300 CDDIS 
19901030_i i90303 CDDIS 
19901031_i i90304 CDDIS 
19901101_i i90305 CDDIS 
19901102_i i90306 CDDIS 
19901104_i i90308 CDDIS 
19901105_i i90309 CDDIS 
19901107_i i90311 CDDIS 
19901109_i i90313 CDDIS 
19901111_i i90315 CDDIS 
19901114_i i90318 CDDIS 
19901115_i i90319 CDDIS 
19901116_i i90320 CDDIS 
19901117_i i90321 CDDIS 
19901119_i i90323 CDDIS 
19901120_i i90324 CDDIS 
19901121_i i90325 CDDIS 
19901122_i i90326 CDDIS 
19901125_i i90329 CDDIS 
19901126_i i90330 CDDIS 
19901127_i i90331 CDDIS 
19901129_i i90333 CDDIS 
19901130_i i90334 CDDIS 
19901201_i i90335 CDDIS 
19901202_i i90336 CDDIS 
19901205_i i90339 CDDIS 
19901206_i i90340 CDDIS 
19901207_i i90341 CDDIS 
19901208_i i90342 CDDIS 
19901210_i i90344 CDDIS 
19901212_i i90346 CDDIS 
19901213_i i90347 CDDIS 
19901215_i i90349 CDDIS 
19901216_i i90350 CDDIS 
19901217_i i90351 CDDIS 
19901218_i i90352 CDDIS 
19901220_i i90354 CDDIS 
19901221_i i90355 CDDIS 
19901222_i i90356 CDDIS 
19901226_i i90360 CDDIS 
19901227_i i90361 CDDIS 
19901228_i i90362 CDDIS 
19901230_i i90364 CDDIS 
19901231_i i90365 CDDIS 
19910103_i i91003 CDDIS 
19910104_i i91004 CDDIS 
19910105_i i91005 CDDIS 
19910108_i i91008 CDDIS 
19910109_i i91009 CDDIS 
19910110_i i91010 CDDIS 
19910111_i i91011 CDDIS 
19910113_i i91013 CDDIS 
19910114_i i91014 CDDIS 
19910115_i i91015 CDDIS 
19910116_i i91016 CDDIS 
19910118_i i91018 CDDIS 
19910119_i i91019 CDDIS 
19910120_i i91020 CDDIS 
19910121_i i91021 CDDIS 
19910123_i i91023 CDDIS 
19910124_i i91024 CDDIS 
19910125_i i91025 CDDIS 
19910126_i i91026 CDDIS 
19910129_i i91029 CDDIS 
19910131_i i91031 CDDIS 
19910202_i i91033 CDDIS 
19910203_i i91034 CDDIS 
19910204_i i91035 CDDIS 
19910205_i i91036 CDDIS 
19910206_i i91037 CDDIS 
19910208_i i91039 CDDIS 
19910209_i i91040 CDDIS 
19910210_i i91041 CDDIS 
19910211_i i91042 CDDIS 
19910214_i i91045 CDDIS 
19910215_i i91046 CDDIS 
19910216_i i91047 CDDIS 
19910218_i i91049 CDDIS 
19910219_i i91050 CDDIS 
19910220_i i91051 CDDIS 
19910221_i i91052 CDDIS 
19910223_i i91054 CDDIS 
19910224_i i91055 CDDIS 
19910225_i i91056 CDDIS 
19910226_i i91057 CDDIS 
19910228_i i91059 CDDIS 
19910301_i i91060 CDDIS 
19910302_i i91061 CDDIS 
19910303_i i91062 CDDIS 
19910305_i i91064 CDDIS 
19910306_i i91065 CDDIS 
19910307_i i91066 CDDIS 
19910308_i i91067 CDDIS 
19910310_i i91069 CDDIS 
19910311_i i91070 CDDIS 
19910312_i i91071 CDDIS 
19910313_i i91072 CDDIS 
19910316_i i91075 CDDIS 
19910318_i i91077 CDDIS 
19910320_i i91079 CDDIS 
19910321_i i91080 CDDIS 
19910322_i i91081 CDDIS 
19910323_i i91082 CDDIS 
19910326_i i91085 CDDIS 
19910327_i i91086 CDDIS 
19910328_i i91087 CDDIS 
19910331_i i91090 CDDIS 
19910401_i i91091 CDDIS 
19910404_i i91094 CDDIS 
19910405_i i91095 CDDIS 
19910406_i i91096 CDDIS 
19910408_i i91098 CDDIS 
19910409_i i91099 CDDIS 
19910410_i i91100 CDDIS 
19910413_i i91103 CDDIS 
19910414_i i91104 CDDIS 
19910415_i i91105 CDDIS 
19910416_i i91106 CDDIS 
19910419_i i91109 CDDIS 
19910420_i i91110 CDDIS 
19910423_i i91113 CDDIS 
19910424_i i91114 CDDIS 
19910425_i i91115 CDDIS 
19910426_i i91116 CDDIS 
19910427_i i91117 CDDIS 
19910428_i i91118 CDDIS 
19910430_i i91120 CDDIS 
19910507_i i91127 CDDIS 
19910508_i i91128 CDDIS 
19910509_i i91129 CDDIS 
19910510_i i91130 CDDIS 
19910511_i i91131 CDDIS 
19910514_i i91134 CDDIS 
19910515_i i91135 CDDIS 
19910516_i i91136 CDDIS 
19910517_i i91137 CDDIS 
19910518_i i91138 CDDIS 
19910519_i i91139 CDDIS 
19910522_i i91142 CDDIS 
19910523_i i91143 CDDIS 
19910524_i i91144 CDDIS 
19910525_i i91145 CDDIS 
19910526_i i91146 CDDIS 
19910528_i i91148 CDDIS 
19910529_i i91149 CDDIS 
19910601_i i91152 CDDIS 
19910605_i i91156 CDDIS 
19910606_i i91157 CDDIS 
19910607_i i91158 CDDIS 
19910608_i i91159 CDDIS 
19910609_i i91160 CDDIS 
19910614_i i91165 CDDIS 
19910615_i i91166 CDDIS 
19910616_i i91167 CDDIS 
19910619_i i91170 CDDIS 
19910621_i i91172 CDDIS 
19910622_i i91173 CDDIS 
19910623_i i91174 CDDIS 
19910625_i i91176 CDDIS 
19910626_i i91177 CDDIS 
19910627_i i91178 CDDIS 
19910628_i i91179 CDDIS 
19910702_i i91183 CDDIS 
19910706_i n91187 CDDIS 
19910707_i i91188 CDDIS 
19910709_i i91190 CDDIS 
19910712_i i91193 CDDIS 
19910713_i i91194 CDDIS 
19910714_i i91195 CDDIS 
19910718_i i91199 CDDIS 
19910720_i i91201 CDDIS 
19910723_i i91204 CDDIS 
19910726_i i91207 CDDIS 
19910727_i i91208 CDDIS 
19910729_i i91210 CDDIS 
19910731_i i91212 CDDIS 
19910801_i i91213 CDDIS 
19910802_i i91214 CDDIS 
19910803_i i91215 CDDIS 
19910804_i i91216 CDDIS 
19910806_i i91218 CDDIS 
19910807_i i91219 CDDIS 
19910808_i i91220 CDDIS 
19910809_i i91221 CDDIS 
19910810_i i91222 CDDIS 
19910811_i i91223 CDDIS 
19910813_i i91225 CDDIS 
19910814_i i91226 CDDIS 
19910816_i i91228 CDDIS 
19910817_i i91229 CDDIS 
19910818_i i91230 CDDIS 
19910821_i i91233 CDDIS 
19910824_i i91236 CDDIS 
19910825_i i91237 CDDIS 
19910827_i i91239 CDDIS 
19910828_i i91240 CDDIS 
19910829_i i91241 CDDIS 
19910830_i i91242 CDDIS 
19910831_i i91243 CDDIS 
19910901_i i91244 CDDIS 
19910903_i i91246 CDDIS 
19910904_i i91247 CDDIS 
19910905_i i91248 CDDIS 
19910906_i i91249 CDDIS 
19910908_i i91251 CDDIS 
19910909_i i91252 CDDIS 
19910911_i i91254 CDDIS 
19910913_i i91256 CDDIS 
19910914_i i91257 CDDIS 
19910915_i i91258 CDDIS 
19910918_i i91261 CDDIS 
19910920_i i91263 CDDIS 
19910921_i i91264 CDDIS 
19910922_i i91265 CDDIS 
19910924_i i91267 CDDIS 
19910925_i i91268 CDDIS 
19910926_i i91269 CDDIS 
19910927_i i91270 CDDIS 
19910928_i i91271 CDDIS 
19910929_i i91272 CDDIS 
19911001_i i91274 CDDIS 
19911002_i i91275 CDDIS 
19911003_i i91276 CDDIS 
19911004_i i91277 CDDIS 
19911005_i i91278 CDDIS 
19911006_i i91279 CDDIS 
19911008_i i91281 CDDIS 
19911009_i i91282 CDDIS 
19911010_i i91283 CDDIS 
19911012_i i91285 CDDIS 
19911017_i i91290 CDDIS 
19911024_i i91297 CDDIS 
19911027_i i91300 CDDIS 
19911029_i i91302 CDDIS 
19911030_i i91303 CDDIS 
19911031_i i91304 CDDIS 
19911101_i i91305 CDDIS 
19911103_i i91307 CDDIS 
19911106_i i91310 CDDIS 
19911107_i i91311 CDDIS 
19911110_i i91314 CDDIS 
19911113_i i91317 CDDIS 
19911114_i i91318 CDDIS 
19911117_i i91321 CDDIS 
19911120_i i91324 CDDIS 
19911121_i i91325 CDDIS 
19911123_i i91327 CDDIS 
19911124_i i91328 CDDIS 
19911126_i i91330 CDDIS 
19911127_i i91331 CDDIS 
19911128_i i91332 CDDIS 
19911129_i i91333 CDDIS 
19911130_i i91334 CDDIS 
19911201_i i91335 CDDIS 
19911203_i i91337 CDDIS 
19911206_i i91340 CDDIS 
19911207_i i91341 CDDIS 
19911208_i i91342 CDDIS 
19911210_i i91344 CDDIS 
19911211_i i91345 CDDIS 
19911212_i i91346 CDDIS 
19911213_i i91347 CDDIS 
19911220_i i91354 CDDIS 
19911222_i i91356 CDDIS 
19911226_i i91360 CDDIS 
19911227_i i91361 CDDIS 
19911228_i i91362 CDDIS 
19911229_i i91363 CDDIS 
19911231_i i91365 CDDIS 
19920103_i i92003 CDDIS 
19920104_i i92004 CDDIS 
19920105_i i92005 CDDIS 
19920111_i i92011 CDDIS 
19920112_i i92012 CDDIS 
19920114_i i92014 CDDIS 
19920115_i i92015 CDDIS 
19920116_i i92016 CDDIS 
19920117_i i92017 CDDIS 
19920119_i i92019 CDDIS 
19920123_i i92023 CDDIS 
19920124_i i92024 CDDIS 
19920125_i i92025 CDDIS 
19920126_i i92026 CDDIS 
19920128_i i92028 CDDIS 
19920129_i i92029 CDDIS 
19920131_i i92031 CDDIS 
19920201_i i92032 CDDIS 
19920202_i i92033 CDDIS 
19920208_i i92039 CDDIS 
19920209_i i92040 CDDIS 
19920219_i i92050 CDDIS 
19920220_i i92051 CDDIS 
19920221_i i92052 CDDIS 
19920223_i i92054 CDDIS 
19920225_i i92056 CDDIS 
19920229_i i92060 CDDIS 
19920301_i i92061 CDDIS 
19920303_i i92063 CDDIS 
19920305_i i92065 CDDIS 
19920307_i i92067 CDDIS 
19920308_i i92068 CDDIS 
19920310_i i92070 CDDIS 
19920311_i i92071 CDDIS 
19920312_i i92072 CDDIS 
19920313_i i92073 CDDIS 
19920315_i i92075 CDDIS 
19920317_i i92077 CDDIS 
19920318_i i92078 CDDIS 
19920319_i i92079 CDDIS 
19920320_i i92080 CDDIS 
19920322_i i92082 CDDIS 
19920325_i i92085 CDDIS 
19920326_i i92086 CDDIS 
19920327_i i92087 CDDIS 
19920328_i i92088 CDDIS 
19920329_i i92089 CDDIS 
19920331_i i92091 CDDIS 
19920401_i i92092 CDDIS 
19920402_i i92093 CDDIS 
19920404_i i92095 CDDIS 
19920405_i i92096 CDDIS 
19920417_i i92108 CDDIS 
19920418_i i92109 CDDIS 
19920419_i i92110 CDDIS 
19920422_i i92113 CDDIS 
19920423_i i92114 CDDIS 
19920424_i i92115 CDDIS 
19920425_i i92116 CDDIS 
19920426_i i92117 CDDIS 
19920430_i i92121 CDDIS 
19920501_i i92122 CDDIS 
19920502_i i92123 CDDIS 
19920505_i i92126 CDDIS 
19920506_i i92127 CDDIS 
19920509_i i92130 CDDIS 
19920515_i i92136 CDDIS 
19920516_i i92137 CDDIS 
19920517_i i92138 CDDIS 
19920519_i i92140 CDDIS 
19920520_i i92141 CDDIS 
19920521_i i92142 CDDIS 
19920522_i i92143 CDDIS 
19920523_i i92144 CDDIS 
19920524_i i92145 CDDIS 
19920526_j i92147 CDDIS 
19920527_i i92148 CDDIS 
19920528_i i92149 CDDIS 
19920529_i i92150 CDDIS 
19920530_i i92151 CDDIS 
19920531_i i92152 CDDIS 
19920602_i i92154 CDDIS 
19920603_i i92155 CDDIS 
19920604_i i92156 CDDIS 
19920605_i i92157 CDDIS 
19920606_i i92158 CDDIS 
19920607_i i92159 CDDIS 
19920609_i i92161 CDDIS 
19920610_i i92162 CDDIS 
19920612_i i92164 CDDIS 
19920613_i i92165 CDDIS 
19920616_i i92168 CDDIS 
19920619_i i92171 CDDIS 
19920620_i i92172 CDDIS 
19920623_i i92175 CDDIS 
19920624_i i92176 CDDIS 
19920625_i i92177 CDDIS 
19920626_i i92178 CDDIS 
19920627_i i92179 CDDIS 
19920628_i i92180 CDDIS 
19920630_i i92182 CDDIS 
19920702_i i92184 CDDIS 
19920705_i i92187 CDDIS 
19920707_i i92189 CDDIS 
19920709_i i92191 CDDIS 
19920710_i i92192 CDDIS 
19920711_i i92193 CDDIS 
19920712_i i92194 CDDIS 
19920714_i i92196 CDDIS 
19920715_i i92197 CDDIS 
19920716_i i92198 CDDIS 
19920717_i i92199 CDDIS 
19920718_i i92200 CDDIS 
19920719_i i92201 CDDIS 
19920725_i i92207 CDDIS 
19920726_i i92208 CDDIS 
19920730_i i92212 CDDIS 
19920731_i i92213 CDDIS 
19920807_i i92220 CDDIS 
19920812_i i92225 CDDIS 
19920813_i i92226 CDDIS 
19920814_i i92227 CDDIS 
19920815_i i92228 CDDIS 
19920816_i i92229 CDDIS 
19920818_i i92231 CDDIS 
19920819_i i92232 CDDIS 
19920820_i i92233 CDDIS 
19920821_i i92234 CDDIS 
19920822_i i92235 CDDIS 
19920823_i i92236 CDDIS 
19920826_i i92239 CDDIS 
19920827_i i92240 CDDIS 
19920828_i i92241 CDDIS 
19920901_i i92245 CDDIS 
19920903_i i92247 CDDIS 
19920904_i i92248 CDDIS 
19920905_i i92249 CDDIS 
19920906_i i92250 CDDIS 
19920908_i i92252 CDDIS 
19920909_i i92253 CDDIS 
19920910_i i92254 CDDIS 
19920911_i i92255 CDDIS 
19920912_i i92256 CDDIS 
19920913_i i92257 CDDIS 
19920915_i i92259 CDDIS 
19920918_i i92262 CDDIS 
19920920_i i92264 CDDIS 
19920922_i i92266 CDDIS 
19920923_i i92267 CDDIS 
19920925_i i92269 CDDIS 
19920926_i i92270 CDDIS 
19920927_i i92271 CDDIS 
19921009_i i92283 CDDIS 
19921011_i i92285 CDDIS 
19921014_i i92288 CDDIS 
19921016_i i92290 CDDIS 
19921017_i i92291 CDDIS 
19921018_i i92292 CDDIS 
19921020_i i92294 CDDIS 
19921021_i i92295 CDDIS 
19921023_i i92297 CDDIS 
19921024_i i92298 CDDIS 
19921025_i i92299 CDDIS 
19921027_i i92301 CDDIS 
19921028_i i92302 CDDIS 
19921030_i i92304 CDDIS 
19921031_i i92305 CDDIS 
19921103_i i92308 CDDIS 
19921107_i i92312 CDDIS 
19921108_i i92313 CDDIS 
19921110_i i92315 CDDIS 
19921111_i i92316 CDDIS 
19921112_i i92317 CDDIS 
19921114_i i92319 CDDIS 
19921115_i i92320 CDDIS 
19921117_i i92322 CDDIS 
19921118_i i92323 CDDIS 
19921120_i i92325 CDDIS 
19921124_i i92329 CDDIS 
19921125_i i92330 CDDIS 
19921127_i i92332 CDDIS 
19921128_i i92333 CDDIS 
19921129_i i92334 CDDIS 
19921201_j i92336 CDDIS 
19921203_i i92338 CDDIS 
19921204_i i92339 CDDIS 
19921206_i i92341 CDDIS 
19921211_i i92346 CDDIS 
19921213_i i92348 CDDIS 
19921215_i i92350 CDDIS 
19921216_i i92351 CDDIS 
19921217_i i92352 CDDIS 
19921223_i i92358 CDDIS 
19921226_i i92361 CDDIS 
19921227_i i92362 CDDIS 
19921229_i i92364 CDDIS 
19921231_i i92366 CDDIS 
19930102_i i93002 CDDIS 
19930103_i i93003 CDDIS 
19930106_i i93006 CDDIS 
19930107_i i93007 CDDIS 
19930108_i i93008 CDDIS 
19930109_i i93009 CDDIS 
19930110_i i93010 CDDIS 
19930114_i i93014 CDDIS 
19930115_i i93015 CDDIS 
19930116_i i93016 CDDIS 
19930117_i i93017 CDDIS 
19930121_i i93021 CDDIS 
19930122_i i93022 CDDIS 
19930123_i i93023 CDDIS 
19930126_i i93026 CDDIS 
19930127_i i93027 CDDIS 
19930128_i i93028 CDDIS 
19930129_i i93029 CDDIS 
19930130_i i93030 CDDIS 
19930131_i i93031 CDDIS 
19930202_i i93033 CDDIS 
19930203_i i93034 CDDIS 
19930204_i i93035 CDDIS 
19930206_i i93037 CDDIS 
19930211_i i93042 CDDIS 
19930212_i i93043 CDDIS 
19930214_i i93045 CDDIS 
19930217_i i93048 CDDIS 
19930218_i i93049 CDDIS 
19930219_i i93050 CDDIS 
19930220_i i93051 CDDIS 
19930221_i i93052 CDDIS 
19930223_i i93054 CDDIS 
19930224_i i93055 CDDIS 
19930225_i i93056 CDDIS 
19930226_i i93057 CDDIS 
19930227_i i93058 CDDIS 
19930228_i i93059 CDDIS 
19930302_i i93061 CDDIS 
19930303_i i93062 CDDIS 
19930305_i i93064 CDDIS 
19930309_i i93068 CDDIS 
19930310_i i93069 CDDIS 
19930311_i i93070 CDDIS 
19930312_i i93071 CDDIS 
19930313_i i93072 CDDIS 
19930318_i i93077 CDDIS 
19930319_i i93078 CDDIS 
19930320_i i93079 CDDIS 
19930321_i i93080 CDDIS 
19930323_i i93082 CDDIS 
19930327_i i93086 CDDIS 
19930328_i i93087 CDDIS 
19930330_i i93089 CDDIS 
19930401_i i93091 CDDIS 
19930402_i i93092 CDDIS 
19930403_i i93093 CDDIS 
19930404_i i93094 CDDIS 
19930406_i i93096 CDDIS 
19930407_i i93097 CDDIS 
19930408_i i93098 CDDIS 
19930409_i i93099 CDDIS 
19930410_i i93100 CDDIS 
19930411_i i93101 CDDIS 
19930413_i i93103 CDDIS 
19930414_i i93104 CDDIS 
19930416_i i93106 CDDIS 
19930417_i i93107 CDDIS 
19930418_i i93108 CDDIS 
19930420_i i93110 CDDIS 
19930421_i i93111 CDDIS 
19930422_i i93112 CDDIS 
19930423_i i93113 CDDIS 
19930425_i i93115 CDDIS 
19930427_i i93117 CDDIS 
19930429_i i93119 CDDIS 
19930430_i i93120 CDDIS 
19930501_i i93121 CDDIS 
19930502_i i93122 CDDIS 
19930503_j i93123 CDDIS 
19930504_i i93124 CDDIS 
19930506_i i93126 CDDIS 
19930507_i i93127 CDDIS 
19930508_i i93128 CDDIS 
19930509_i i93129 CDDIS 
19930510_i i93130 CDDIS 
19930512_i i93132 CDDIS 
19930514_i i93134 CDDIS 
19930515_i i93135 CDDIS 
19930516_i i93136 CDDIS 
19930517_i i93137 CDDIS 
19930519_i i93139 CDDIS 
19930520_i i93140 CDDIS 
19930521_i i93141 CDDIS 
19930522_i i93142 CDDIS 
19930523_i i93143 CDDIS 
19930524_i i93144 CDDIS 
19930526_i i93146 CDDIS 
19930527_i i93147 CDDIS 
19930528_i i93148 CDDIS 
19930529_i i93149 CDDIS 
19930530_i i93150 CDDIS 
19930531_i i93151 CDDIS 
19930601_i i93152 CDDIS 
19930604_i i93155 CDDIS 
19930605_i i93156 CDDIS 
19930606_i i93157 CDDIS 
19930607_i i93158 CDDIS 
19930608_i i93159 CDDIS 
19930610_i i93161 CDDIS 
19930611_i i93162 CDDIS 
19930612_i i93163 CDDIS 
19930613_i i93164 CDDIS 
19930614_i i93165 CDDIS 
19930615_i i93166 CDDIS 
19930617_i i93168 CDDIS 
19930618_i i93169 CDDIS 
19930619_i i93170 CDDIS 
19930622_i i93173 CDDIS 
19930626_i i93177 CDDIS 
19930627_i i93178 CDDIS 
19930628_i i93179 CDDIS 
19930629_i i93180 CDDIS 
19930701_i i93182 CDDIS 
19930703_i i93184 CDDIS 
19930704_i i93185 CDDIS 
19930705_i i93186 CDDIS 
19930707_i i93188 CDDIS 
19930708_i i93189 CDDIS 
19930709_i i93190 CDDIS 
19930710_i i93191 CDDIS 
19930711_i i93192 CDDIS 
19930712_i i93193 CDDIS 
19930715_i i93196 CDDIS 
19930716_i i93197 CDDIS 
19930719_i i93200 CDDIS 
19930723_i i93204 CDDIS 
19930724_i i93205 CDDIS 
19930725_i i93206 CDDIS 
19930726_i i93207 CDDIS 
19930727_i i93208 CDDIS 
19930729_i i93210 CDDIS 
19930731_i i93212 CDDIS 
19930801_i i93213 CDDIS 
19930802_i i93214 CDDIS 
19930803_i i93215 CDDIS 
19930805_i i93217 CDDIS 
19930806_i i93218 CDDIS 
19930807_i i93219 CDDIS 
19930808_i i93220 CDDIS 
19930809_i i93221 CDDIS 
19930810_i i93222 CDDIS 
19930812_i i93224 CDDIS 
19930813_i i93225 CDDIS 
19930814_i i93226 CDDIS 
19930816_i i93228 CDDIS 
19930817_i i93229 CDDIS 
19930819_i i93231 CDDIS 
19930821_i i93233 CDDIS 
19930822_i i93234 CDDIS 
19930823_i i93235 CDDIS 
19930824_i i93236 CDDIS 
19930830_i i93242 CDDIS 
19930831_i i93243 CDDIS 
19930902_i i93245 CDDIS 
19930903_i i93246 CDDIS 
19930904_i i93247 CDDIS 
19930905_i i93248 CDDIS 
19930906_i i93249 CDDIS 
19930907_i i93250 CDDIS 
19930909_i i93252 CDDIS 
19930910_i i93253 CDDIS 
19930911_i i93254 CDDIS 
19930912_i i93255 CDDIS 
19930913_i i93256 CDDIS 
19930914_i i93257 CDDIS 
19930916_i i93259 CDDIS 
19930917_i i93260 CDDIS 
19930918_i i93261 CDDIS 
19930919_i i93262 CDDIS 
19930920_i i93263 CDDIS 
19930921_i i93264 CDDIS 
19930924_i i93267 CDDIS 
19930925_i i93268 CDDIS 
19930926_i i93269 CDDIS 
19930927_i i93270 CDDIS 
19930928_i i93271 CDDIS 
19930930_i i93273 CDDIS 
19931001_i i93274 CDDIS 
19931002_i i93275 CDDIS 
19931003_i i93276 CDDIS 
19931004_i i93277 CDDIS 
19931006_i i93279 CDDIS 
19931007_i i93280 CDDIS 
19931008_i i93281 CDDIS 
19931009_i i93282 CDDIS 
19931010_i i93283 CDDIS 
19931011_i i93284 CDDIS 
19931013_i i93286 CDDIS 
19931014_i i93287 CDDIS 
19931015_i i93288 CDDIS 
19931016_i i93289 CDDIS 
19931017_i i93290 CDDIS 
19931020_i i93293 CDDIS 
19931021_i i93294 CDDIS 
19931022_i i93295 CDDIS 
19931023_i i93296 CDDIS 
19931024_i i93297 CDDIS 
19931025_i i93298 CDDIS 
19931027_i i93300 CDDIS 
19931028_i i93301 CDDIS 
19931029_i i93302 CDDIS 
19931030_i i93303 CDDIS 
19931031_i i93304 CDDIS 
19931101_i i93305 CDDIS 
19931103_i i93307 CDDIS 
19931104_i i93308 CDDIS 
19931105_i i93309 CDDIS 
19931106_i i93310 CDDIS 
19931107_i i93311 CDDIS 
19931108_i i93312 CDDIS 
19931110_i j93314 CDDIS 
19931110_j i93314 CDDIS 
19931111_i i93315 CDDIS 
19931112_i i93316 CDDIS 
19931113_i i93317 CDDIS 
19931118_i i93322 CDDIS 
19931119_i i93323 CDDIS 
19931120_i i93324 CDDIS 
19931121_i i93325 CDDIS 
19931122_i i93326 CDDIS 
19931125_i i93329 CDDIS 
19931126_i i93330 CDDIS 
19931127_i i93331 CDDIS 
19931128_i i93332 CDDIS 
19931201_i i93335 CDDIS 
19931202_i i93336 CDDIS 
19931203_i i93337 CDDIS 
19931204_i i93338 CDDIS 
19931205_i i93339 CDDIS 
19931206_i i93340 CDDIS 
19931208_i i93342 CDDIS 
19931209_i i93343 CDDIS 
19931211_i i93345 CDDIS 
19931212_i i93346 CDDIS 
19931213_i i93347 CDDIS 
19931214_i i93348 CDDIS 
19931216_i i93350 CDDIS 
19931217_i i93351 CDDIS 
19931218_i i93352 CDDIS 
19931219_i i93353 CDDIS 
19931220_i i93354 CDDIS 
19931221_i i93355 CDDIS 
19931223_i i93357 CDDIS 
19931226_i i93360 CDDIS 
19940107_i i94007 CDDIS 
19940108_i i94008 CDDIS 
19940109_i i94009 CDDIS 
19940127_i i94027 CDDIS 
19940128_i i94028 CDDIS 
19940129_i i94029 CDDIS 
19940130_i i94030 CDDIS 
19940202_i i94033 CDDIS 
19940203_i i94034 CDDIS 
19940204_i i94035 CDDIS 
19940205_i i94036 CDDIS 
19940206_i i94037 CDDIS 
19940207_i i94038 CDDIS 
19940209_i i94040 CDDIS 
19940210_i i94041 CDDIS 
19940211_i i94042 CDDIS 
19940212_i i94043 CDDIS 
19940213_i i94044 CDDIS 
19940214_i i94045 CDDIS 
19940216_i i94047 CDDIS 
19940217_i i94048 CDDIS 
19940218_i i94049 CDDIS 
19940219_i i94050 CDDIS 
19940220_i i94051 CDDIS 
19940221_i i94052 CDDIS 
19940222_i i94053 CDDIS 
19940226_i i94057 CDDIS 
19940228_i i94059 CDDIS 
19940301_i i94060 CDDIS 
19940303_i i94062 CDDIS 
19940304_i i94063 CDDIS 
19940307_i i94066 CDDIS 
19940308_i i94067 CDDIS 
19940310_i i94069 CDDIS 
19940311_i i94070 CDDIS 
19940315_i i94074 CDDIS 
19940317_i i94076 CDDIS 
19940318_i i94077 CDDIS 
19940321_i i94080 CDDIS 
19940322_i i94081 CDDIS 
19940328_i i94087 CDDIS 
19940329_i i94088 CDDIS 
19940331_i i94090 CDDIS 
19940402_i i94092 CDDIS 
19940404_i i94094 CDDIS 
19940406_i i94096 CDDIS 
19940407_i i94097 CDDIS 
19940408_i i94098 CDDIS 
19940409_i i94099 CDDIS 
19940413_i i94103 CDDIS 
19940414_i i94104 CDDIS 
19940415_i i94105 CDDIS 
19940416_i i94106 CDDIS 
19940418_i i94108 CDDIS 
19940420_i i94110 CDDIS 
19940421_i i94111 CDDIS 
19940422_i i94112 CDDIS 
19940423_i i94113 CDDIS 
19940425_i i94115 CDDIS 
19940427_i i94117 CDDIS 
19940428_i i94118 CDDIS 
19940430_i i94120 CDDIS 
19940502_i i94122 CDDIS 
19940504_i i94124 CDDIS 
19940505_i i94125 CDDIS 
19940506_i i94126 CDDIS 
19940507_i i94127 CDDIS 
19940511_i i94131 CDDIS 
19940513_i i94133 CDDIS 
19940514_i i94134 CDDIS 
19940523_i i94143 CDDIS 
19940525_i i94145 CDDIS 
19940526_i i94146 CDDIS 
19940527_i i94147 CDDIS 
19940528_i i94148 CDDIS 
19940531_i i94151 CDDIS 
19940604_i i94155 CDDIS 
19940606_i i94157 CDDIS 
19940607_i i94158 CDDIS 
19940609_i i94160 CDDIS 
19940610_i i94161 CDDIS 
19940613_i i94164 CDDIS 
19940614_i i94165 CDDIS 
19940617_i i94168 CDDIS 
19940618_i i94169 CDDIS 
19940621_i i94172 CDDIS 
19940623_i i94174 CDDIS 
19940624_i i94175 CDDIS 
19940627_i i94178 CDDIS 
19940628_i i94179 CDDIS 
19940630_i i94181 CDDIS 
19940706_i i94187 CDDIS 
19940707_i i94188 CDDIS 
19940708_i i94189 CDDIS 
19940709_i i94190 CDDIS 
19940711_i i94192 CDDIS 
19940713_i i94194 CDDIS 
19940714_i i94195 CDDIS 
19940715_i i94196 CDDIS 
19940716_i i94197 CDDIS 
19940720_i i94201 CDDIS 
19940721_i i94202 CDDIS 
19940722_i i94203 CDDIS 
19940723_i i94204 CDDIS 
19940725_i i94206 CDDIS 
19940726_i i94207 CDDIS 
19940729_i i94210 CDDIS 
19940730_i i94211 CDDIS 
19940801_i i94213 CDDIS 
19940804_i i94216 CDDIS 
19940805_i i94217 CDDIS 
19940806_i i94218 CDDIS 
19940808_i i94220 CDDIS 
19940809_i i94221 CDDIS 
19940811_i i94223 CDDIS 
19940812_i i94224 CDDIS 
19940813_i i94225 CDDIS 
19940815_i i94227 CDDIS 
19940816_i i94228 CDDIS 
19940818_i i94230 CDDIS 
19940819_i i94231 CDDIS 
19940820_i i94232 CDDIS 
19940822_i i94234 CDDIS 
19940823_i i94235 CDDIS 
19940826_i i94238 CDDIS 
19940827_i i94239 CDDIS 
19940901_i i94244 CDDIS 
19940902_i i94245 CDDIS 
19940903_i i94246 CDDIS 
19940906_i i94249 CDDIS 
19940909_i i94252 CDDIS 
19940910_i i94253 CDDIS 
19940912_i i94255 CDDIS 
19940913_i i94256 CDDIS 
19940915_i i94258 CDDIS 
19940916_i i94259 CDDIS 
19940917_i i94260 CDDIS 
19940919_i i94262 CDDIS 
19940920_i i94263 CDDIS 
19940922_i i94265 CDDIS 
19940923_i i94266 CDDIS 
19940924_i i94267 CDDIS 
19940926_i i94269 CDDIS 
19940927_i i94270 CDDIS 
19940929_i i94272 CDDIS 
19940930_i i94273 CDDIS 
19941001_i i94274 CDDIS 
19941003_i i94276 CDDIS 
19941005_i i94278 CDDIS 
19941006_i i94279 CDDIS 
19941007_i i94280 CDDIS 
19941012_i i94285 CDDIS 
19941017_i i94290 CDDIS 
19941019_i i94292 CDDIS 
19941020_i i94293 CDDIS 
19941021_i i94294 CDDIS 
19941022_i i94295 CDDIS 
19941025_i i94298 CDDIS 
19941027_i i94300 CDDIS 
19941028_i i94301 CDDIS 
19941029_i i94302 CDDIS 
19941031_i i94304 CDDIS 
19941101_i i94305 CDDIS 
19941103_i i94307 CDDIS 
19941104_i i94308 CDDIS 
19941105_i i94309 CDDIS 
19941107_i i94311 CDDIS 
19941108_i i94312 CDDIS 
19941110_i i94314 CDDIS 
19941111_i i94315 CDDIS 
19941112_i i94316 CDDIS 
19941114_i i94318 CDDIS 
19941115_i i94319 CDDIS 
19941117_i i94321 CDDIS 
19941118_i i94322 CDDIS 
19941119_i i94323 CDDIS 
19941121_i i94325 CDDIS 
19941122_i i94326 CDDIS 
19941125_i i94329 CDDIS 
19941128_i i94332 CDDIS 
19941129_i i94333 CDDIS 
19941201_i i94335 CDDIS 
19941202_i i94336 CDDIS 
19941203_i i94337 CDDIS 
19941205_i i94339 CDDIS 
19941206_i i94340 CDDIS 
19941208_i i94342 CDDIS 
19941209_i i94343 CDDIS 
19941210_i i94344 CDDIS 
19941212_i i94346 CDDIS 
19941213_i i94347 CDDIS 
19941215_i i94349 CDDIS 
19941216_i i94350 CDDIS 
19941217_i i94351 CDDIS 
19941219_i i94353 CDDIS 
19941222_i i94356 CDDIS 
19941223_i i94357 CDDIS 
19941229_i i94363 CDDIS 
19941230_i i94364 CDDIS 
19941231_i i94365 CDDIS 
19950104_i i95004 CDDIS 
19950105_i i95005 CDDIS 
19950109_i i95009 CDDIS 
19950111_i i95011 CDDIS 
19950112_i i95012 CDDIS 
19950113_i i95013 CDDIS 
19950114_i i95014 CDDIS 
19950116_i i95016 CDDIS 
19950118_i i95018 CDDIS 
19950119_i i95019 CDDIS 
19950120_i i95020 CDDIS 
19950121_i i95021 CDDIS 
19950122_i i95022 CDDIS 
19950123_i i95023 CDDIS 
19950126_i i95026 CDDIS 
19950127_i i95027 CDDIS 
19950130_i i95030 CDDIS 
19950202_i i95033 CDDIS 
19950203_i i95034 CDDIS 
19950204_i i95035 CDDIS 
19950206_i i95037 CDDIS 
19950209_i i95040 CDDIS 
19950210_i i95041 CDDIS 
19950213_i i95044 CDDIS 
19950216_i i95047 CDDIS 
19950223_i i95054 CDDIS 
19950227_i i95058 CDDIS 
19950302_i i95061 CDDIS 
19950303_i i95062 CDDIS 
19950304_i i95063 CDDIS 
19950307_i i95066 CDDIS 
19950309_i i95068 CDDIS 
19950310_i i95069 CDDIS 
19950311_i i95070 CDDIS 
19950313_i i95072 CDDIS 
19950314_i i95073 CDDIS 
19950316_i i95075 CDDIS 
19950317_i i95076 CDDIS 
19950318_i i95077 CDDIS 
19950320_i i95079 CDDIS 
19950321_i i95080 CDDIS 
19950323_i i95082 CDDIS 
19950324_i i95083 CDDIS 
19950327_i i95086 CDDIS 
19950328_i i95087 CDDIS 
19950330_i i95089 CDDIS 
19950331_i i95090 CDDIS 
19950401_i i95091 CDDIS 
19950403_i i95093 CDDIS 
19950404_i i95094 CDDIS 
19950406_i i95096 CDDIS 
19950407_i i95097 CDDIS 
19950408_i i95098 CDDIS 
19950410_i i95100 CDDIS 
19950411_i i95101 CDDIS 
19950413_i i95103 CDDIS 
19950415_i i95105 CDDIS 
19950419_i i95109 CDDIS 
19950420_i i95110 CDDIS 
19950421_i i95111 CDDIS 
19950422_i i95112 CDDIS 
19950423_i i95113 CDDIS 
19950427_i i95117 CDDIS 
19950428_i i95118 CDDIS 
19950429_i i95119 CDDIS 
19950503_i i95123 CDDIS 
19950504_i i95124 CDDIS 
19950505_i i95125 CDDIS 
19950506_i i95126 CDDIS 
19950507_i i95127 CDDIS 
19950508_i i95128 CDDIS 
19950511_i i95131 CDDIS 
19950512_i i95132 CDDIS 
19950513_i i95133 CDDIS 
19950514_i i95134 CDDIS 
19950518_i i95138 CDDIS 
19950519_i i95139 CDDIS 
19950520_i i95140 CDDIS 
19950521_i i95141 CDDIS 
19950522_i i95142 CDDIS 
19950525_i i95145 CDDIS 
19950526_i i95146 CDDIS 
19950527_i i95147 CDDIS 
19950528_i i95148 CDDIS 
19950601_i i95152 CDDIS 
19950602_i i95153 CDDIS 
19950603_i i95154 CDDIS 
19950605_i i95156 CDDIS 
19950606_i i95157 CDDIS 
19950608_i i95159 CDDIS 
19950609_i i95160 CDDIS 
19950610_i i95161 CDDIS 
19950612_i i95163 CDDIS 
19950613_i i95164 CDDIS 
19950615_i i95166 CDDIS 
19950616_i i95167 CDDIS 
19950617_i i95168 CDDIS 
19950619_i i95170 CDDIS 
19950620_i i95171 CDDIS 
19950622_i i95173 CDDIS 
19950623_i i95174 CDDIS 
19950624_i i95175 CDDIS 
19950626_i i95177 CDDIS 
19950627_i i95178 CDDIS 
19950629_i i95180 CDDIS 
19950630_i i95181 CDDIS 
19950701_i i95182 CDDIS 
19950703_i i95184 CDDIS 
19950704_i i95185 CDDIS 
19950705_i i95186 CDDIS 
19950707_i i95188 CDDIS 
19950708_i i95189 CDDIS 
19950710_i i95191 CDDIS 
19950711_i i95192 CDDIS 
19950713_i i95194 CDDIS 
19950714_i i95195 CDDIS 
19950715_i i95196 CDDIS 
19950717_i i95198 CDDIS 
19950719_i i95200 CDDIS 
19950720_i i95201 CDDIS 
19950721_i i95202 CDDIS 
19950722_i i95203 CDDIS 
19950723_i i95204 CDDIS 
19950724_i i95205 CDDIS 
19950726_i i95207 CDDIS 
19950727_i i95208 CDDIS 
19950728_i i95209 CDDIS 
19950729_i i95210 CDDIS 
19950730_i i95211 CDDIS 
19950731_i i95212 CDDIS 
19950802_i i95214 CDDIS 
19950803_i i95215 CDDIS 
19950804_i i95216 CDDIS 
19950805_i i95217 CDDIS 
19950806_i i95218 CDDIS 
19950807_i i95219 CDDIS 
19950809_i i95221 CDDIS 
19950810_i i95222 CDDIS 
19950816_i i95228 CDDIS 
19950817_i i95229 CDDIS 
19950818_i i95230 CDDIS 
19950819_i i95231 CDDIS 
19950820_i i95232 CDDIS 
19950821_i i95233 CDDIS 
19950824_i i95236 CDDIS 
19950825_i i95237 CDDIS 
19950826_i i95238 CDDIS 
19950828_i i95240 CDDIS 
19950907_i i95250 CDDIS 
19950908_i i95251 CDDIS 
19950909_i i95252 CDDIS 
19950911_i i95254 CDDIS 
19950914_i i95257 CDDIS 
19950915_i i95258 CDDIS 
19950916_i i95259 CDDIS 
19950925_i i95268 CDDIS 
19950928_i i95271 CDDIS 
19950929_i i95272 CDDIS 
19950930_i i95273 CDDIS 
19951002_i i95275 CDDIS 
19951003_i i95276 CDDIS 
19951006_i i95279 CDDIS 
19951007_i i95280 CDDIS 
19951010_i i95283 CDDIS 
19951012_i i95285 CDDIS 
19951013_i i95286 CDDIS 
19951014_i i95287 CDDIS 
19951016_i i95289 CDDIS 
19951018_i i95291 CDDIS 
19951019_i i95292 CDDIS 
19951020_i i95293 CDDIS 
19951021_i i95294 CDDIS 
19951022_i i95295 CDDIS 
19951023_i i95296 CDDIS 
19951025_i i95298 CDDIS 
19951026_i i95299 CDDIS 
19951027_i i95300 CDDIS 
19951028_i i95301 CDDIS 
19951029_i i95302 CDDIS 
19951101_i i95305 CDDIS 
19951102_i i95306 CDDIS 
19951103_i i95307 CDDIS 
19951104_i i95308 CDDIS 
19951106_i i95310 CDDIS 
19951108_i i95312 CDDIS 
19951109_i i95313 CDDIS 
19951110_i i95314 CDDIS 
19951111_i i95315 CDDIS 
19951112_i i95316 CDDIS 
19951113_i i95317 CDDIS 
19951115_i i95319 CDDIS 
19951116_i i95320 CDDIS 
19951117_i i95321 CDDIS 
19951120_i i95324 CDDIS 
19951122_i i95326 CDDIS 
19951124_i i95328 CDDIS 
19951127_i i95331 CDDIS 
19951130_i i95334 CDDIS 
19951201_i i95335 CDDIS 
19951202_i i95336 CDDIS 
19951207_i i95341 CDDIS 
19951208_i i95342 CDDIS 
19951209_i i95343 CDDIS 
19951211_i i95345 CDDIS 
19951215_i i95349 CDDIS 
19951216_i i95350 CDDIS 
19951218_i i95352 CDDIS 
19951221_i i95355 CDDIS 
19951222_i i95356 CDDIS 
19951228_i i95362 CDDIS 
19951229_i i95363 CDDIS 
19951230_i i95364 CDDIS 
19960104_i i96004 CDDIS 
19960105_i i96005 CDDIS 
19960106_i i96006 CDDIS 
19960108_i i96008 CDDIS 
19960109_i i96009 CDDIS 
19960111_i i96011 CDDIS 
19960112_i i96012 CDDIS 
19960113_i i96013 CDDIS 
19960117_i i96017 CDDIS 
19960118_i i96018 CDDIS 
19960125_i i96025 CDDIS 
19960126_i i96026 CDDIS 
19960127_i i96027 CDDIS 
19960131_i i96031 CDDIS 
19960201_i i96032 CDDIS 
19960202_i i96033 CDDIS 
19960203_i i96034 CDDIS 
19960204_i i96035 CDDIS 
19960207_i i96038 CDDIS 
19960208_i i96039 CDDIS 
19960209_i i96040 CDDIS 
19960210_i i96041 CDDIS 
19960211_i i96042 CDDIS 
19960212_i i96043 CDDIS 
19960214_i i96045 CDDIS 
19960215_i i96046 CDDIS 
19960216_i i96047 CDDIS 
19960222_i i96053 CDDIS 
19960223_i i96054 CDDIS 
19960229_i i96060 CDDIS 
19960301_i i96061 CDDIS 
19960302_i i96062 CDDIS 
19960304_i i96064 CDDIS 
19960307_i i96067 CDDIS 
19960308_i i96068 CDDIS 
19960309_i i96069 CDDIS 
19960311_i i96071 CDDIS 
19960314_i i96074 CDDIS 
19960315_i i96075 CDDIS 
19960316_i i96076 CDDIS 
19960318_i i96078 CDDIS 
19960321_i i96081 CDDIS 
19960322_i i96082 CDDIS 
19960323_i i96083 CDDIS 
19960325_i i96085 CDDIS 
19960328_i i96088 CDDIS 
19960329_i i96089 CDDIS 
19960330_i i96090 CDDIS 
19960401_i i96092 CDDIS 
19960402_i i96093 CDDIS 
19960404_i i96095 CDDIS 
19960405_i i96096 CDDIS 
19960406_i i96097 CDDIS 
19960408_i i96099 CDDIS 
19960409_i i96100 CDDIS 
19960411_i i96102 CDDIS 
19960412_i i96103 CDDIS 
19960413_i i96104 CDDIS 
19960415_i i96106 CDDIS 
19960417_i i96108 CDDIS 
19960418_i i96109 CDDIS 
19960419_i i96110 CDDIS 
19960420_i i96111 CDDIS 
19960421_i i96112 CDDIS 
19960422_i i96113 CDDIS 
19960425_i i96116 CDDIS 
19960426_i i96117 CDDIS 
19960427_i i96118 CDDIS 
19960428_i i96119 CDDIS 
19960429_i i96120 CDDIS 
19960502_i i96123 CDDIS 
19960503_i i96124 CDDIS 
19960504_i i96125 CDDIS 
19960505_i i96126 CDDIS 
19960506_i i96127 CDDIS 
19960508_i i96129 CDDIS 
19960510_i i96131 CDDIS 
19960511_i i96132 CDDIS 
19960512_i i96133 CDDIS 
19960513_i i96134 CDDIS 
19960515_i i96136 CDDIS 
19960516_i i96137 CDDIS 
19960517_i i96138 CDDIS 
19960518_i i96139 CDDIS 
19960519_i i96140 CDDIS 
19960520_i i96141 CDDIS 
19960522_i i96143 CDDIS 
19960523_i i96144 CDDIS 
19960524_i i96145 CDDIS 
19960525_i i96146 CDDIS 
19960526_i i96147 CDDIS 
19960530_i i96151 CDDIS 
19960531_i i96152 CDDIS 
19960603_i i96155 CDDIS 
19960606_i i96158 CDDIS 
19960607_i i96159 CDDIS 
19960608_i i96160 CDDIS 
19960610_i i96162 CDDIS 
19960613_i i96065 CDDIS 
19960614_i i96166 CDDIS 
19960615_i i96167 CDDIS 
19960617_i i96169 CDDIS 
19960620_i i96172 CDDIS 
19960621_i i96173 CDDIS 
19960622_i i96174 CDDIS 
19960624_i i96176 CDDIS 
19960627_i i96179 CDDIS 
19960628_i i96180 CDDIS 
19960629_i i96181 CDDIS 
19960701_i i96183 CDDIS 
19960708_i i96190 CDDIS 
19960709_i i96191 CDDIS 
19960711_i i96193 CDDIS 
19960713_i i96195 CDDIS 
19960715_i i96197 CDDIS 
19960716_i i96198 CDDIS 
19960718_i i96200 CDDIS 
19960719_i i96201 CDDIS 
19960720_i i96202 CDDIS 
19960722_i i96204 CDDIS 
19960723_i i96205 CDDIS 
19960725_i i96207 CDDIS 
19960726_i i96208 CDDIS 
19960727_i i96209 CDDIS 
19960729_i i96211 CDDIS 
19960730_i i96212 CDDIS 
19960802_i i96215 CDDIS 
19960803_i i96216 CDDIS 
19960805_i i96218 CDDIS 
19960806_i i96219 CDDIS 
19960808_i i96221 CDDIS 
19960809_i i96222 CDDIS 
19960810_i i96223 CDDIS 
19960812_i i96225 CDDIS 
19960813_i i96226 CDDIS 
19960815_i i96228 CDDIS 
19960816_i i96229 CDDIS 
19960817_i i96230 CDDIS 
19960819_i i96232 CDDIS 
19960820_i i96233 CDDIS 
19960822_i i96235 CDDIS 
19960824_i i96237 CDDIS 
19960826_i i96239 CDDIS 
19960829_i i96242 CDDIS 
19960831_i i96244 CDDIS 
19960902_i i96246 CDDIS 
19960903_i i96247 CDDIS 
19960904_i i96248 CDDIS 
19960905_i i96249 CDDIS 
19960907_i i96251 CDDIS 
19960909_i i96253 CDDIS 
19960912_i i96256 CDDIS 
19960913_i i96257 CDDIS 
19960914_i i96258 CDDIS 
19960916_i i96260 CDDIS 
19960917_i i96261 CDDIS 
19960918_i i96262 CDDIS 
19960919_i i96263 CDDIS 
19960920_i i96264 CDDIS 
19960921_i i96265 CDDIS 
19960923_i i96267 CDDIS 
19960924_i i96268 CDDIS 
19960926_i i96270 CDDIS 
19960927_i i96271 CDDIS 
19960928_i i96272 CDDIS 
19961002_i i96276 CDDIS 
19961004_i i96278 CDDIS 
19961005_i i96279 CDDIS 
19961007_i i96281 CDDIS 
19961008_i i96282 CDDIS 
19961010_i i96284 CDDIS 
19961011_i i96285 CDDIS 
19961012_i i96286 CDDIS 
19961014_i i96288 CDDIS 
19961015_i i96289 CDDIS 
19961016_i i96290 CDDIS 
19961017_i i96291 CDDIS 
19961021_i i96295 CDDIS 
19961024_i i96298 CDDIS 
19961025_i i96299 CDDIS 
19961026_i i96300 CDDIS 
19961028_i i96302 CDDIS 
19961031_i i96305 CDDIS 
19961101_i i96306 CDDIS 
19961102_i i96307 CDDIS 
19961104_i i96309 CDDIS 
19961105_i i96310 CDDIS 
19961106_i i96311 CDDIS 
19961109_i i96314 CDDIS 
19961111_i i96316 CDDIS 
19961112_i i96317 CDDIS 
19961113_i i96318 CDDIS 
19961114_i i96319 CDDIS 
19961115_i i96320 CDDIS 
19961116_i i96321 CDDIS 
19961118_i i96323 CDDIS 
19961123_i i96328 CDDIS 
19961125_i i96330 CDDIS 
19961130_i i96335 CDDIS 
19961202_i i96337 CDDIS 
19961205_i i96340 CDDIS 
19961206_i i96341 CDDIS 
19961207_i i96342 CDDIS 
19961209_i i96344 CDDIS 
19961213_i i96348 CDDIS 
19961214_i i96349 CDDIS 
19961219_i i96354 CDDIS 
19961221_i i96356 CDDIS 
19970102_i i97002 CDDIS 
19970103_i i97003 CDDIS 
19970104_i j97004 CDDIS 
19970104_j i97004 CDDIS 
19970106_i i97006 CDDIS 
19970109_i i97009 CDDIS 
19970110_i i97010 CDDIS 
19970111_i j97011 CDDIS 
19970111_j i97011 CDDIS 
19970113_i i97013 CDDIS 
19970116_i i97016 CDDIS 
19970117_i i97017 CDDIS 
19970118_i j97018 CDDIS 
19970118_j i97018 CDDIS 
19970120_i i97020 CDDIS 
19970121_i i97021 CDDIS 
19970123_i i97023 CDDIS 
19970124_i i97024 CDDIS 
19970125_i j97025 CDDIS 
19970125_j i97025 CDDIS 
19970127_i i97027 CDDIS 
19970128_i i97028 CDDIS 
19970130_i i97030 CDDIS 
19970131_i i97031 CDDIS 
19970201_i j97032 CDDIS 
19970201_j i97032 CDDIS 
19970203_i i97034 CDDIS 
19970204_i i97035 CDDIS 
19970206_i i97037 CDDIS 
19970207_i i97038 CDDIS 
19970208_i j97039 CDDIS 
19970208_j i97039 CDDIS 
19970210_i i97041 CDDIS 
19970213_i i97044 CDDIS 
19970214_i i97045 CDDIS 
19970215_i j97046 CDDIS 
19970215_j i97046 CDDIS 
19970217_i i97048 CDDIS 
19970218_i i97049 CDDIS 
19970220_i i97051 CDDIS 
19970221_i i97052 CDDIS 
19970225_i i97056 CDDIS 
19970228_i i97059 CDDIS 
19970301_i j97060 CDDIS 
19970301_j i97060 CDDIS 
19970303_i i97062 CDDIS 
19970307_i i97066 CDDIS 
19970308_i j97067 CDDIS 
19970308_j i97067 CDDIS 
19970310_i i97069 CDDIS 
19970314_i i97073 CDDIS 
19970315_i j97074 CDDIS 
19970315_j i97074 CDDIS 
19970317_i i97076 CDDIS 
19970320_i i97079 CDDIS 
19970321_i i97080 CDDIS 
19970322_i j97081 CDDIS 
19970322_j i97081 CDDIS 
19970324_i i97083 CDDIS 
19970325_i i97084 CDDIS 
19970327_i i97086 CDDIS 
19970328_i i97087 CDDIS 
19970329_i j97088 CDDIS 
19970329_j i97088 CDDIS 
19970331_i i97090 CDDIS 
19970401_i i97091 CDDIS 
19970403_i i97093 CDDIS 
19970404_i i97094 CDDIS 
19970405_j i97095 CDDIS 
19970407_i i97097 CDDIS 
19970408_i i97098 CDDIS 
19970410_i i97100 CDDIS 
19970411_i i97101 CDDIS 
19970412_i j97102 CDDIS 
19970412_j i97102 CDDIS 
19970414_i i97104 CDDIS 
19970415_i i97105 CDDIS 
19970417_i i97107 CDDIS 
19970418_i i97108 CDDIS 
19970419_i j97109 CDDIS 
19970419_j i97109 CDDIS 
19970421_i i97111 CDDIS 
19970424_i i97114 CDDIS 
19970425_i i97115 CDDIS 
19970426_i j97116 CDDIS 
19970426_j i97116 CDDIS 
19970428_i i97118 CDDIS 
19970501_i i97121 CDDIS 
19970502_i i97122 CDDIS 
19970503_i j97123 CDDIS 
19970503_j i97123 CDDIS 
19970505_i i97125 CDDIS 
19970508_i i97128 CDDIS 
19970509_i i97129 CDDIS 
19970510_i j97130 CDDIS 
19970510_j i97130 CDDIS 
19970512_i i97132 CDDIS 
19970515_i i97135 CDDIS 
19970522_i i97142 CDDIS 
19970523_i i97143 CDDIS 
19970524_i j97144 CDDIS 
19970524_j i97144 CDDIS 
19970526_i i97146 CDDIS 
19970527_i i97147 CDDIS 
19970529_i i97149 CDDIS 
19970530_i i97150 CDDIS 
19970531_i j97151 CDDIS 
19970531_j i97151 CDDIS 
19970602_i i97153 CDDIS 
19970603_i i97154 CDDIS 
19970605_i i97156 CDDIS 
19970606_i i97157 CDDIS 
19970607_i j97158 CDDIS 
19970607_j i97158 CDDIS 
19970609_i i97160 CDDIS 
19970610_i i97161 CDDIS 
19970612_i i97163 CDDIS 
19970613_i i97164 CDDIS 
19970616_i i97167 CDDIS 
19970617_i i97168 CDDIS 
19970619_i i97170 CDDIS 
19970620_i i97171 CDDIS 
19970621_i j97172 CDDIS 
19970621_j i97172 CDDIS 
19970623_i i97174 CDDIS 
19970624_i i97175 CDDIS 
19970626_i i97177 CDDIS 
19970627_i i97178 CDDIS 
19970628_i j97179 CDDIS 
19970628_j i97179 CDDIS 
19970630_i i97181 CDDIS 
19970704_i i97185 CDDIS 
19970705_i i97186 CDDIS 
19970707_i i97188 CDDIS 
19970711_i i97192 CDDIS 
19970712_i j97193 CDDIS 
19970712_j i97193 CDDIS 
19970714_i i97195 CDDIS 
19970717_i i97198 CDDIS 
19970718_i i97199 CDDIS 
19970719_i j97200 CDDIS 
19970719_j i97200 CDDIS 
19970721_i i97202 CDDIS 
19970724_i i97205 CDDIS 
19970725_i i97206 CDDIS 
19970726_i j97207 CDDIS 
19970726_j i97207 CDDIS 
19970728_i i97209 CDDIS 
19970729_i i97210 CDDIS 
19970731_i i97212 CDDIS 
19970801_i i97213 CDDIS 
19970802_i j97214 CDDIS 
19970802_j i97214 CDDIS 
19970804_i i97216 CDDIS 
19970805_i i97217 CDDIS 
19970807_i i97219 CDDIS 
19970808_i i97220 CDDIS 
19970812_i i97224 CDDIS 
19970814_i i97226 CDDIS 
19970815_i i97227 CDDIS 
19970816_i j97228 CDDIS 
19970816_j i97228 CDDIS 
19970818_i i97230 CDDIS 
19970819_i i97231 CDDIS 
19970821_i i97233 CDDIS 
19970822_i i97234 CDDIS 
19970823_i j97235 CDDIS 
19970823_j i97235 CDDIS 
19970825_i i97237 CDDIS 
19970826_i i97238 CDDIS 
19970828_i i97240 CDDIS 
19970829_i i97241 CDDIS 
19970830_i j97242 CDDIS 
19970830_j i97242 CDDIS 
19970901_i i97244 CDDIS 
19970905_i i97248 CDDIS 
19970906_i j97249 CDDIS 
19970906_j i97249 CDDIS 
19970908_i i97251 CDDIS 
19970911_i i97254 CDDIS 
19970912_i i97255 CDDIS 
19970913_i j97256 CDDIS 
19970913_j i97256 CDDIS 
19970915_i i97258 CDDIS 
19970919_i i97262 CDDIS 
19970920_i j97263 CDDIS 
19970920_j i97263 CDDIS 
19970922_i i97265 CDDIS 
19970925_i i97268 CDDIS 
19970926_i i97269 CDDIS 
19970929_i i97272 CDDIS 
19970930_i i97273 CDDIS 
19971003_i i97276 CDDIS 
19971004_i j97277 CDDIS 
19971004_j i97277 CDDIS 
19971006_i i97279 CDDIS 
19971007_i i97280 CDDIS 
19971011_i j97284 CDDIS 
19971011_j i97284 CDDIS 
19971013_i i97286 CDDIS 
19971014_i i97287 CDDIS 
19971016_i i97289 CDDIS 
19971017_i i97290 CDDIS 
19971018_i j97291 CDDIS 
19971018_j i97291 CDDIS 
19971020_i i97293 CDDIS 
19971021_i i97294 CDDIS 
19971025_i j97298 CDDIS 
19971025_j i97298 CDDIS 
19971028_i i97301 CDDIS 
19971101_i j97305 CDDIS 
19971101_j i97305 CDDIS 
19971103_i i97307 CDDIS 
19971106_i i97310 CDDIS 
19971107_i i97311 CDDIS 
19971108_i j97312 CDDIS 
19971108_j i97312 CDDIS 
19971110_i i97314 CDDIS 
19971113_i i97317 CDDIS 
19971114_i i97318 CDDIS 
19971115_i j97319 CDDIS 
19971115_j i97319 CDDIS 
19971117_i i97321 CDDIS 
19971121_i i97325 CDDIS 
19971122_i j97326 CDDIS 
19971122_j i97326 CDDIS 
19971124_i i97328 CDDIS 
19971128_i i97332 CDDIS 
19971129_i j97333 CDDIS 
19971129_j i97333 CDDIS 
19971201_i i97335 CDDIS 
19971204_i i97338 CDDIS 
19971205_i i97339 CDDIS 
19971206_i j97340 CDDIS 
19971206_j i97340 CDDIS 
19971209_i i97343 CDDIS 
19971211_i i97345 CDDIS 
19971212_i i97346 CDDIS 
19971213_i j97347 CDDIS 
19971213_j i97347 CDDIS 
19971215_i i97349 CDDIS 
19971216_i i97350 CDDIS 
19971218_i i97352 CDDIS 
19971219_i i97353 CDDIS 
19971220_i j97354 CDDIS 
19971220_j i97354 CDDIS 
19971222_i i97356 CDDIS 
19971223_i i97357 CDDIS 
19971227_i j97361 CDDIS 
19971227_j i97361 CDDIS 
19971229_i i97363 CDDIS 
19980103_i j98003 CDDIS 
19980103_j i98003 CDDIS 
19980105_i i98005 CDDIS 
19980108_i i98008 CDDIS 
19980109_i i98009 CDDIS 
19980110_i j98010 CDDIS 
19980112_i i98012 CDDIS 
19980115_i i98015 CDDIS 
19980116_i i98016 CDDIS 
19980119_i i98019 CDDIS 
19980122_i i98022 CDDIS 
19980123_i i98023 CDDIS 
19980124_i j98024 CDDIS 
19980124_j i98024 CDDIS 
19980126_i i98026 CDDIS 
19980129_i i98029 CDDIS 
19980130_i i98030 CDDIS 
19980131_i j98031 CDDIS 
19980131_j i98031 CDDIS 
19980202_i i98033 CDDIS 
19980203_i i98034 CDDIS 
19980205_i i98036 CDDIS 
19980206_i i98037 CDDIS 
19980207_j i98038 CDDIS 
19980209_i i98040 CDDIS 
19980210_i i98041 CDDIS 
19980212_i i98043 CDDIS 
19980213_i i98044 CDDIS 
19980214_i j98045 CDDIS 
19980214_j i98045 CDDIS 
19980216_i i98047 CDDIS 
19980217_i i98048 CDDIS 
19980219_i i98050 CDDIS 
19980220_i i98051 CDDIS 
19980221_i j98052 CDDIS 
19980221_j i98052 CDDIS 
19980223_i i98054 CDDIS 
19980226_i i98057 CDDIS 
19980227_i i98058 CDDIS 
19980228_i j98059 CDDIS 
19980228_j i98059 CDDIS 
19980302_i i98061 CDDIS 
19980305_i i98064 CDDIS 
19980312_i i98071 CDDIS 
19980314_i j98073 CDDIS 
19980314_j i98073 CDDIS 
19980319_i i98078 CDDIS 
19980320_i i98079 CDDIS 
19980321_i i98080 CDDIS 
19980326_i i98085 CDDIS 
19980328_i j98087 CDDIS 
19980328_j i98087 CDDIS 
19980330_i i98089 CDDIS 
19980331_i i98090 CDDIS 
19980403_i i98093 CDDIS 
19980404_i j98094 CDDIS 
19980404_j i98094 CDDIS 
19980407_i j98097 CDDIS 
19980409_i i98099 CDDIS 
19980410_i i98100 CDDIS 
19980411_i j98101 CDDIS 
19980411_j i98101 CDDIS 
19980413_i i98103 CDDIS 
19980416_i i98106 CDDIS 
19980417_i i98107 CDDIS 
19980418_i j98108 CDDIS 
19980418_j i98108 CDDIS 
19980420_i i98110 CDDIS 
19980421_i i98111 CDDIS 
19980423_i i98113 CDDIS 
19980424_i i98114 CDDIS 
19980425_i j98115 CDDIS 
19980425_j i98115 CDDIS 
19980427_i i98117 CDDIS 
19980428_i i98118 CDDIS 
19980430_i i98120 CDDIS 
19980504_i i98124 CDDIS 
19980507_i i98127 CDDIS 
19980508_i i98128 CDDIS 
19980509_i j98129 CDDIS 
19980509_j i98129 CDDIS 
19980511_i i98131 CDDIS 
19980514_i i98134 CDDIS 
19980515_i i98135 CDDIS 
19980516_i j98136 CDDIS 
19980516_j i98136 CDDIS 
19980518_i i98138 CDDIS 
19980521_i i98141 CDDIS 
19980522_i i98142 CDDIS 
19980523_i j98143 CDDIS 
19980523_j i98143 CDDIS 
19980525_i i98145 CDDIS 
19980526_i i98146 CDDIS 
19980528_i i98148 CDDIS 
19980529_i i98149 CDDIS 
19980530_i j98150 CDDIS 
19980601_i i98152 CDDIS 
19980602_i i98153 CDDIS 
19980604_i i98155 CDDIS 
19980605_i i98156 CDDIS 
19980606_i j98157 CDDIS 
19980608_i i98159 CDDIS 
19980609_i i98160 CDDIS 
19980611_i i98162 CDDIS 
19980612_i i98163 CDDIS 
19980613_i j98164 CDDIS 
19980613_j i98164 CDDIS 
19980615_i i98166 CDDIS 
19980616_i i98167 CDDIS 
19980619_i i98170 CDDIS 
19980620_i j98171 CDDIS 
19980620_j i98171 CDDIS 
19980622_i i98173 CDDIS 
19980623_i i98174 CDDIS 
19980625_i i98176 CDDIS 
19980626_i i98177 CDDIS 
19980627_i j98178 CDDIS 
19980627_j i98178 CDDIS 
19980629_i i98180 CDDIS 
19980630_i i98181 CDDIS 
19980702_i i98183 CDDIS 
19980703_i i98184 CDDIS 
19980704_i j98185 CDDIS 
19980704_j i98185 CDDIS 
19980706_i i98187 CDDIS 
19980709_i i98190 CDDIS 
19980710_i i98191 CDDIS 
19980713_i i98194 CDDIS 
19980716_i i98197 CDDIS 
19980718_i j98199 CDDIS 
19980718_j i98199 CDDIS 
19980720_i i98201 CDDIS 
19980723_i i98204 CDDIS 
19980724_i i98205 CDDIS 
19980727_i i98208 CDDIS 
19980728_i i98209 CDDIS 
19980730_i i98211 CDDIS 
19980731_i i98212 CDDIS 
19980801_i j98213 CDDIS 
19980801_j i98213 CDDIS 
19980803_i i98215 CDDIS 
19980806_i i98218 CDDIS 
19980808_i j98220 CDDIS 
19980808_j i98220 CDDIS 
19980810_i i98222 CDDIS 
19980811_i i98223 CDDIS 
19980813_i i98225 CDDIS 
19980814_i i98226 CDDIS 
19980815_i j98227 CDDIS 
19980815_j i98227 CDDIS 
19980817_i i98229 CDDIS 
19980818_i i98230 CDDIS 
19980820_i i98232 CDDIS 
19980822_i j98234 CDDIS 
19980824_i i98236 CDDIS 
19980825_i i98237 CDDIS 
19980827_i i98239 CDDIS 
19980828_i i98240 CDDIS 
19980829_i j98241 CDDIS 
19980829_j i98241 CDDIS 
19980831_i i98243 CDDIS 
19980901_i i98244 CDDIS 
19980903_i i98246 CDDIS 
19980904_i i98247 CDDIS 
19980905_i j98248 CDDIS 
19980905_j i98248 CDDIS 
19980907_i i98250 CDDIS 
19980910_i i98253 CDDIS 
19980911_i i98254 CDDIS 
19980912_i j98255 CDDIS 
19980912_j i98255 CDDIS 
19980914_i i98257 CDDIS 
19980917_i i98260 CDDIS 
19980918_i i98261 CDDIS 
19980919_i j98262 CDDIS 
19980919_j i98262 CDDIS 
19980921_i i98264 CDDIS 
19980924_i i98267 CDDIS 
19980925_j i98268 CDDIS 
19980926_i j98269 CDDIS 
19980926_j i98269 CDDIS 
19980928_i i98271 CDDIS 
19980929_i i98272 CDDIS 
19981001_i i98274 CDDIS 
19981002_i i98275 CDDIS 
19981003_i j98276 CDDIS 
19981003_j i98276 CDDIS 
19981005_i i98278 CDDIS 
19981006_i i98279 CDDIS 
19981008_i i98281 CDDIS 
19981009_i i98282 CDDIS 
19981010_i j98283 CDDIS 
19981010_j i98283 CDDIS 
19981012_i i98285 CDDIS 
19981013_i i98286 CDDIS 
19981015_i i98288 CDDIS 
19981016_i j98289 CDDIS 
19981016_j i98289 CDDIS 
19981017_i j98290 CDDIS 
19981017_j i98290 CDDIS 
19981019_i i98292 CDDIS 
19981020_i i98293 CDDIS 
19981022_i i98295 CDDIS 
19981023_i i98296 CDDIS 
19981024_i j98297 CDDIS 
19981024_j i98297 CDDIS 
19981026_i i98299 CDDIS 
19981027_i i98300 CDDIS 
19981029_i i98302 CDDIS 
19981031_i j98304 CDDIS 
19981031_j i98304 CDDIS 
19981102_i i98306 CDDIS 
19981105_i i98309 CDDIS 
19981106_i i98310 CDDIS 
19981107_i j98311 CDDIS 
19981107_j i98311 CDDIS 
19981109_i i98313 CDDIS 
19981112_i i98316 CDDIS 
19981113_i i98317 CDDIS 
19981114_i j98318 CDDIS 
19981114_j i98318 CDDIS 
19981116_i i98320 CDDIS 
19981119_i i98323 CDDIS 
19981120_i i98324 CDDIS 
19981121_i j98325 CDDIS 
19981121_j i98325 CDDIS 
19981123_i i98327 CDDIS 
19981124_i i98328 CDDIS 
19981127_i i98331 CDDIS 
19981128_i j98332 CDDIS 
19981128_j i98332 CDDIS 
19981130_i i98334 CDDIS 
19981203_i i98337 CDDIS 
19981204_i i98338 CDDIS 
19981205_i j98339 CDDIS 
19981205_j i98339 CDDIS 
19981207_i i98341 CDDIS 
19981208_i i98342 CDDIS 
19981210_i i98344 CDDIS 
19981211_i i98345 CDDIS 
19981212_i i98346 CDDIS 
19981214_i i98348 CDDIS 
19981215_i i98349 CDDIS 
19981217_i i98351 CDDIS 
19981218_i i98352 CDDIS 
19981219_i i98353 CDDIS 
19981221_i i98355 CDDIS 
19981222_i i98356 CDDIS 
19981226_i i98360 CDDIS 
19981228_i i98362 CDDIS 
19981229_i i98363 CDDIS 
19981231_i i98365 CDDIS 
19990102_i j99002 CDDIS 
19990102_j i99002 CDDIS 
19990104_i i99004 CDDIS 
19990107_i i99007 CDDIS 
19990108_i i99008 CDDIS 
19990109_i j99009 CDDIS 
19990109_j i99009 CDDIS 
19990111_i i99011 CDDIS 
19990114_i i99014 CDDIS 
19990115_i i99015 CDDIS 
19990116_i j99016 CDDIS 
19990116_j i99016 CDDIS 
19990118_i i99018 CDDIS 
19990121_i i99021 CDDIS 
19990122_i i99022 CDDIS 
19990123_i j99023 CDDIS 
19990123_j i99023 CDDIS 
19990125_i i99025 CDDIS 
19990128_i i99028 CDDIS 
19990129_i i99029 CDDIS 
19990130_i j99030 CDDIS 
19990130_j i99030 CDDIS 
19990201_i i99032 CDDIS 
19990204_i i99035 CDDIS 
19990206_i j99037 CDDIS 
19990206_j i99037 CDDIS 
19990208_i i99039 CDDIS 
19990209_i i99040 CDDIS 
19990211_i i99042 CDDIS 
19990212_i i99043 CDDIS 
19990213_i j99044 CDDIS 
19990216_i i99047 CDDIS 
19990218_i i99049 CDDIS 
19990219_i i99050 CDDIS 
19990220_i j99051 CDDIS 
19990220_j i99051 CDDIS 
19990222_i i99053 CDDIS 
19990223_i i99054 CDDIS 
19990225_i i99056 CDDIS 
19990226_i i99057 CDDIS 
19990227_i j99058 CDDIS 
19990227_j i99058 CDDIS 
19990301_i i99060 CDDIS 
19990304_i i99063 CDDIS 
19990305_i i99064 CDDIS 
19990306_i j99065 CDDIS 
19990306_j i99065 CDDIS 
19990308_i i99067 CDDIS 
19990311_i i99070 CDDIS 
19990312_i i99071 CDDIS 
19990313_i j99072 CDDIS 
19990313_j i99072 CDDIS 
19990318_i i99077 CDDIS 
19990319_i i99078 CDDIS 
19990320_i j99079 CDDIS 
19990320_j i99079 CDDIS 
19990322_i i99081 CDDIS 
19990325_i i99084 CDDIS 
19990326_i i99085 CDDIS 
19990327_i j99086 CDDIS 
19990327_j i99086 CDDIS 
19990329_i i99088 CDDIS 
19990330_i i99089 CDDIS 
19990401_i i99091 CDDIS 
19990402_i i99092 CDDIS 
19990403_i j99093 CDDIS 
19990403_j i99093 CDDIS 
19990405_i i99095 CDDIS 
19990406_i i99096 CDDIS 
19990409_i i99099 CDDIS 
19990410_i j99100 CDDIS 
19990410_j i99100 CDDIS 
19990412_i i99102 CDDIS 
19990415_i i99105 CDDIS 
19990416_i i99106 CDDIS 
19990417_i j99107 CDDIS 
19990417_j i99107 CDDIS 
19990419_i i99109 CDDIS 
19990420_i i99110 CDDIS 
19990422_i i99112 CDDIS 
19990423_i i99113 CDDIS 
19990424_i j99114 CDDIS 
19990424_j i99114 CDDIS 
19990426_i i99116 CDDIS 
19990430_i i99120 CDDIS 
19990501_i j99121 CDDIS 
19990501_j i99121 CDDIS 
19990503_i i99123 CDDIS 
19990506_i i99126 CDDIS 
19990507_j i99127 CDDIS 
19990508_i j99128 CDDIS 
19990508_j i99128 CDDIS 
19990510_i i99130 CDDIS 
19990513_i i99133 CDDIS 
19990514_k i99134 CDDIS 
19990515_i j99135 CDDIS 
19990515_j i99135 CDDIS 
19990517_i i99137 CDDIS 
19990520_i i99140 CDDIS 
19990521_i i99141 CDDIS 
19990522_i j99142 CDDIS 
19990522_j i99142 CDDIS 
19990524_i i99144 CDDIS 
19990527_j i99147 CDDIS 
19990529_i j99149 CDDIS 
19990529_j i99149 CDDIS 
19990531_j i99151 CDDIS 
19990601_j i99152 CDDIS 
19990603_i i99154 CDDIS 
19990604_j i99155 CDDIS 
19990605_i j99156 CDDIS 
19990605_j i99156 CDDIS 
19990607_j i99158 CDDIS 
19990608_j i99159 CDDIS 
19990610_j i99161 CDDIS 
19990611_j i99162 CDDIS 
19990612_i j99163 CDDIS 
19990612_j i99163 CDDIS 
19990614_j i99165 CDDIS 
19990615_i i99166 CDDIS 
19990617_j i99168 CDDIS 
19990618_j i99169 CDDIS 
19990619_i j99170 CDDIS 
19990619_j i99170 CDDIS 
19990621_i i99172 CDDIS 
19990622_i i99173 CDDIS 
19990624_i i99175 CDDIS 
19990625_i i99176 CDDIS 
19990626_i j99177 CDDIS 
19990626_j i99177 CDDIS 
19990628_i i99179 CDDIS 
19990629_i i99180 CDDIS 
19990701_i i99182 CDDIS 
19990702_i i99183 CDDIS 
19990703_i j99184 CDDIS 
19990703_j i99184 CDDIS 
19990705_i i99186 CDDIS 
19990708_i i99189 CDDIS 
19990709_i i99190 CDDIS 
19990710_i j99191 CDDIS 
19990710_j i99191 CDDIS 
19990712_i i99193 CDDIS 
19990715_i i99196 CDDIS 
19990716_i i99197 CDDIS 
19990717_i j99198 CDDIS 
19990717_j i99198 CDDIS 
19990719_i i99200 CDDIS 
19990722_i i99203 CDDIS 
19990723_i i99204 CDDIS 
19990724_i j99205 CDDIS 
19990724_j i99205 CDDIS 
19990726_i i99207 CDDIS 
19990729_i i99210 CDDIS 
19990730_i i99211 CDDIS 
19990731_i j99212 CDDIS 
19990731_j i99212 CDDIS 
19990802_i i99214 CDDIS 
19990803_i i99215 CDDIS 
19990805_i i99217 CDDIS 
19990806_i i99218 CDDIS 
19990807_i j99219 CDDIS 
19990807_j i99219 CDDIS 
19990809_i i99221 CDDIS 
19990810_i i99222 CDDIS 
19990812_i i99224 CDDIS 
19990813_i i99225 CDDIS 
19990814_i j99226 CDDIS 
19990814_j i99226 CDDIS 
19990816_i i99228 CDDIS 
19990817_i i99229 CDDIS 
19990819_i i99231 CDDIS 
19990821_i j99233 CDDIS 
19990821_j i99233 CDDIS 
19990823_i i99235 CDDIS 
19990824_i i99236 CDDIS 
19990826_i i99238 CDDIS 
19990827_i i99239 CDDIS 
19990828_i j99240 CDDIS 
19990828_j i99240 CDDIS 
19990830_i i99242 CDDIS 
19990902_i i99245 CDDIS 
19990903_i i99246 CDDIS 
19990904_i j99247 CDDIS 
19990904_j i99247 CDDIS 
19990906_i i99249 CDDIS 
19990909_i i99252 CDDIS 
19990910_i i99253 CDDIS 
19990911_i j99254 CDDIS 
19990911_j i99254 CDDIS 
19990913_i i99256 CDDIS 
19990916_i i99259 CDDIS 
19990917_i i99260 CDDIS 
19990918_i j99261 CDDIS 
19990918_j i99261 CDDIS 
19990920_i i99263 CDDIS 
19990923_i i99266 CDDIS 
19990924_i i99267 CDDIS 
19990925_i j99268 CDDIS 
19990925_j i99268 CDDIS 
19990927_i i99270 CDDIS 
19990928_i i99271 CDDIS 
19990930_i i99273 CDDIS 
19991001_i i99274 CDDIS 
19991002_i j99275 CDDIS 
19991002_j i99275 CDDIS 
19991004_i i99277 CDDIS 
19991005_i i99278 CDDIS 
19991007_i i99280 CDDIS 
19991008_i i99281 CDDIS 
19991009_i j99282 CDDIS 
19991009_j i99282 CDDIS 
19991011_i i99284 CDDIS 
19991012_i i99285 CDDIS 
19991015_i i99288 CDDIS 
19991018_i i99291 CDDIS 
19991019_i i99292 CDDIS 
19991021_i i99294 CDDIS 
19991022_i i99295 CDDIS 
19991023_i j99296 CDDIS 
19991023_j i99296 CDDIS 
19991025_i i99298 CDDIS 
19991026_i i99299 CDDIS 
19991028_i i99301 CDDIS 
19991029_i i99302 CDDIS 
19991030_i j99303 CDDIS 
19991030_j i99303 CDDIS 
19991101_i i99305 CDDIS 
19991104_i i99308 CDDIS 
19991105_i i99309 CDDIS 
19991106_i j99310 CDDIS 
19991106_j i99310 CDDIS 
19991108_i i99312 CDDIS 
19991112_i i99316 CDDIS 
19991113_i j99317 CDDIS 
19991113_j i99317 CDDIS 
19991115_i i99319 CDDIS 
19991118_i i99322 CDDIS 
19991119_i i99323 CDDIS 
19991120_i j99324 CDDIS 
19991120_j i99324 CDDIS 
19991122_i i99326 CDDIS 
19991126_i i99330 CDDIS 
19991127_i j99331 CDDIS 
19991127_j i99331 CDDIS 
19991129_i i99333 CDDIS 
19991130_i j99334 CDDIS 
19991130_j i99334 CDDIS 
19991204_i j99338 CDDIS 
19991204_j i99338 CDDIS 
19991206_i i99340 CDDIS 
19991207_i i99341 CDDIS 
19991208_i j99342 CDDIS 
19991209_i i99343 CDDIS 
19991210_i i99344 CDDIS 
19991211_i j99345 CDDIS 
19991211_j i99345 CDDIS 
19991213_i i99347 CDDIS 
19991214_i i99348 CDDIS 
19991215_i j99349 CDDIS 
19991216_i i99350 CDDIS 
19991217_i i99351 CDDIS 
19991220_i i99354 CDDIS 
19991221_i i99355 CDDIS 
19991222_i i99356 CDDIS 
19991223_i i99357 CDDIS 
19991229_i j99362 CDDIS 
19991230_i i99364 CDDIS 
19991231_i i99365 CDDIS 
20000103_i i00003 CDDIS 
20000106_i i00006 CDDIS 
20000107_i i00007 CDDIS 
20000108_i j00008 CDDIS 
20000108_j i00008 CDDIS 
20000110_i i00010 CDDIS 
20000114_i i00014 CDDIS 
20000115_i j00015 CDDIS 
20000115_j i00015 CDDIS 
20000117_i i00017 CDDIS 
20000120_i i00020 CDDIS 
20000121_i i00021 CDDIS 
20000122_i j00022 CDDIS 
20000122_j i00022 CDDIS 
20000124_i i00024 CDDIS 
20000127_i i00027 CDDIS 
20000128_i i00028 CDDIS 
20000129_i j00029 CDDIS 
20000129_j i00029 CDDIS 
20000131_i i00031 CDDIS 
20000201_i i00032 CDDIS 
20000202_i j00033 CDDIS 
20000203_i i00034 CDDIS 
20000204_i i00035 CDDIS 
20000205_i j00036 CDDIS 
20000205_j i00036 CDDIS 
20000208_i i00039 CDDIS 
20000210_i i00041 CDDIS 
20000211_i i00042 CDDIS 
20000212_i j00043 CDDIS 
20000212_j i00043 CDDIS 
20000214_i i00045 CDDIS 
20000215_i i00046 CDDIS 
20000217_i i00048 CDDIS 
20000218_i i00049 CDDIS 
20000219_i j00050 CDDIS 
20000219_j i00050 CDDIS 
20000222_i i00053 CDDIS 
20000224_i i00055 CDDIS 
20000225_i i00056 CDDIS 
20000226_i j00057 CDDIS 
20000226_j i00057 CDDIS 
20000228_i i00059 CDDIS 
20000229_i i00060 CDDIS 
20000302_i i00062 CDDIS 
20000303_i i00063 CDDIS 
20000304_i j00064 CDDIS 
20000304_j i00064 CDDIS 
20000306_i i00066 CDDIS 
20000309_i i00069 CDDIS 
20000310_i i00070 CDDIS 
20000311_i j00071 CDDIS 
20000311_j i00071 CDDIS 
20000313_i i00073 CDDIS 
20000315_i j00075 CDDIS 
20000316_i i00076 CDDIS 
20000317_i i00077 CDDIS 
20000318_i j00078 CDDIS 
20000318_j i00078 CDDIS 
20000320_i i00080 CDDIS 
20000323_i i00083 CDDIS 
20000324_i i00084 CDDIS 
20000325_i j00085 CDDIS 
20000325_j i00085 CDDIS 
20000327_i i00087 CDDIS 
20000328_i j00088 CDDIS 
20000330_i i00090 CDDIS 
20000331_i i00091 CDDIS 
20000403_i i00094 CDDIS 
20000404_i j00095 CDDIS 
20000404_j i00095 CDDIS 
20000406_i i00097 CDDIS 
20000407_i i00098 CDDIS 
20000410_i i00101 CDDIS 
20000411_i j00102 CDDIS 
20000413_i i00104 CDDIS 
20000414_i i00105 CDDIS 
20000415_i j00106 CDDIS 
20000417_i i00108 CDDIS 
20000418_i j00109 CDDIS 
20000418_j i00109 CDDIS 
20000420_i i00111 CDDIS 
20000424_i i00115 CDDIS 
20000425_i j00116 CDDIS 
20000425_j i00116 CDDIS 
20000427_i i00118 CDDIS 
20000428_i i00119 CDDIS 
20000429_i j00120 CDDIS 
20000501_i i00122 CDDIS 
20000504_i i00125 CDDIS 
20000508_i i00129 CDDIS 
20000513_i j00134 CDDIS 
20000513_j i00134 CDDIS 
20000516_i j00137 CDDIS 
20000519_i i00140 CDDIS 
20000520_i j00141 CDDIS 
20000520_j i00141 CDDIS 
20000522_i i00143 CDDIS 
20000525_i i00146 CDDIS 
20000526_i i00147 CDDIS 
20000527_i j00148 CDDIS 
20000527_j i00148 CDDIS 
20000529_i i00150 CDDIS 
20000530_i i00151 CDDIS 
20000601_i i00153 CDDIS 
20000602_i i00154 CDDIS 
20000603_i j00155 CDDIS 
20000603_j i00155 CDDIS 
20000605_i i00157 CDDIS 
20000606_i i00158 CDDIS 
20000608_i i00160 CDDIS 
20000609_i i00161 CDDIS 
20000610_i j00162 CDDIS 
20000610_j i00162 CDDIS 
20000612_i i00164 CDDIS 
20000613_i i00165 CDDIS 
20000616_i i00168 CDDIS 
20000617_i j00169 CDDIS 
20000617_j i00169 CDDIS 
20000619_i i00171 CDDIS 
20000620_i i00172 CDDIS 
20000622_i i00174 CDDIS 
20000623_i i00175 CDDIS 
20000624_i j00176 CDDIS 
20000624_j i00176 CDDIS 
20000626_i i00178 CDDIS 
20000627_i i00179 CDDIS 
20000629_i i00181 CDDIS 
20000630_i i00182 CDDIS 
20000706_i i00188 CDDIS 
20000707_i i00189 CDDIS 
20000710_i i00192 CDDIS 
20000712_i i00194 CDDIS 
20000713_i i00195 CDDIS 
20000714_i i00196 CDDIS 
20000717_i i00199 CDDIS 
20000720_i i00202 CDDIS 
20000721_i i00203 CDDIS 
20000724_i i00206 CDDIS 
20000726_i i00208 CDDIS 
20000727_i i00209 CDDIS 
20000728_i i00210 CDDIS 
20000731_i i00213 CDDIS 
20000802_i i00215 CDDIS 
20000803_i i00216 CDDIS 
20000804_i i00217 CDDIS 
20000807_i i00220 CDDIS 
20000810_i i00223 CDDIS 
20000811_i i00224 CDDIS 
20000814_i i00227 CDDIS 
20000817_i i00230 CDDIS 
20000818_i i00231 CDDIS 
20000821_i i00234 CDDIS 
20000823_i i00236 CDDIS 
20000824_i i00237 CDDIS 
20000825_i i00238 CDDIS 
20000828_i i00241 CDDIS 
20000830_i i00243 CDDIS 
20000831_i i00244 CDDIS 
20000906_i i00250 CDDIS 
20000907_i i00251 CDDIS 
20000908_i i00252 CDDIS 
20000913_i i00257 CDDIS 
20000914_i i00258 CDDIS 
20000915_i i00259 CDDIS 
20000918_i i00262 CDDIS 
20000920_i i00264 CDDIS 
20000921_i i00265 CDDIS 
20000922_i i00266 CDDIS 
20000925_i i00269 CDDIS 
20000927_i i00271 CDDIS 
20000928_i i00272 CDDIS 
20000929_i i00273 CDDIS 
20001002_i i00276 CDDIS 
20001004_i i00278 CDDIS 
20001005_i i00279 CDDIS 
20001006_i i00280 CDDIS 
20001009_i i00283 CDDIS 
20001011_i i00285 CDDIS 
20001012_i i00286 CDDIS 
20001013_i i00287 CDDIS 
20001016_i i00290 CDDIS 
20001018_i i00292 CDDIS 
20001019_i i00293 CDDIS 
20001020_i i00294 CDDIS 
20001025_i i00299 CDDIS 
20001026_i i00300 CDDIS 
20001027_i i00301 CDDIS 
20001030_i i00304 CDDIS 
20001101_i i00306 CDDIS 
20001102_i i00307 CDDIS 
20001103_i i00308 CDDIS 
20001106_i i00311 CDDIS 
20001115_i i00320 CDDIS 
20001116_i i00321 CDDIS 
20001117_i i00322 CDDIS 
20001120_i i00325 CDDIS 
20001122_i i00327 CDDIS 
20001127_i i00332 CDDIS 
20001129_i i00334 CDDIS 
20001130_i i00335 CDDIS 
20001201_i i00336 CDDIS 
20001204_i i00339 CDDIS 
20001206_i i00341 CDDIS 
20001207_i i00342 CDDIS 
20001208_i i00343 CDDIS 
20001211_i i00346 CDDIS 
20001213_i i00348 CDDIS 
20001214_i i00349 CDDIS 
20001215_i i00350 CDDIS 
20001220_i i00355 CDDIS 
20001221_i i00356 CDDIS 
20001222_i i00357 CDDIS 
20001228_i i00363 CDDIS 
20001229_i i00364 CDDIS 
20010103_i i01003 CDDIS 
20010104_i i01004 CDDIS 
20010105_i i01005 CDDIS 
20010108_i i01008 CDDIS 
20010110_i i01010 CDDIS 
20010111_i i01011 CDDIS 
20010112_i i01012 CDDIS 
20010117_i i01017 CDDIS 
20010118_i i01018 CDDIS 
20010119_i i01019 CDDIS 
20010124_i i01024 CDDIS 
20010125_i i01025 CDDIS 
20010126_i i01026 CDDIS 
20010129_i i01029 CDDIS 
20010131_i i01031 CDDIS 
20010201_i i01032 CDDIS 
20010202_i i01033 CDDIS 
20010205_i i01036 CDDIS 
20010207_i i01038 CDDIS 
20010208_i i01039 CDDIS 
20010209_i i01040 CDDIS 
20010212_i i01043 CDDIS 
20010214_i i01045 CDDIS 
20010215_i i01046 CDDIS 
20010216_i i01047 CDDIS 
20010219_i i01050 CDDIS 
20010221_i i01052 CDDIS 
20010222_i i01053 CDDIS 
20010223_i i01054 CDDIS 
20010226_i i01057 CDDIS 
20010301_i i01060 CDDIS 
20010302_i i01061 CDDIS 
20010305_i i01064 CDDIS 
20010307_i i01066 CDDIS 
20010308_i i01067 CDDIS 
20010309_i i01068 CDDIS 
20010312_i i01071 CDDIS 
20010314_i i01073 CDDIS 
20010315_i i01074 CDDIS 
20010316_i i01075 CDDIS 
20010319_i i01078 CDDIS 
20010321_i i01080 CDDIS 
20010322_i i01081 CDDIS 
20010323_i i01082 CDDIS 
20010326_i i01085 CDDIS 
20010329_i i01088 CDDIS 
20010330_i i01089 CDDIS 
20010402_i i01092 CDDIS 
20010404_i i01094 CDDIS 
20010405_i i01095 CDDIS 
20010406_i i01096 CDDIS 
20010409_i i01099 CDDIS 
20010411_i i01t   CDDIS 
20010411_j i01101 CDDIS 
20010412_i i01102 CDDIS 
20010413_i i01103 CDDIS 
20010416_i i01106 CDDIS 
20010418_i i01108 CDDIS 
20010419_i i01109 CDDIS 
20010420_i i01110 CDDIS 
20010423_i i01113 CDDIS 
20010425_i i01115 CDDIS 
20010426_i i01116 CDDIS 
20010427_i i01117 CDDIS 
20010430_i i01t2  CDDIS 
20010430_j i01120 CDDIS 
20010502_i i01122 CDDIS 
20010503_i i01t3  CDDIS 
20010503_j i01123 CDDIS 
20010504_i i01124 CDDIS 
20010507_i i01t4  CDDIS 
20010507_j i01127 CDDIS 
20010510_j i01130 CDDIS 
20010511_i i01131 CDDIS 
20010514_i i01134 CDDIS 
20010516_i i01136 CDDIS 
20010517_i i01137 CDDIS 
20010518_i i01138 CDDIS 
20010521_i i01141 CDDIS 
20010523_i i01143 CDDIS 
20010524_i i01144 CDDIS 
20010525_i i01145 CDDIS 
20010530_i i01150 CDDIS 
20010531_i i01151 CDDIS 
20010604_i i01155 CDDIS 
20010606_i i01157 CDDIS 
20010607_i i01158 CDDIS 
20010608_i i01159 CDDIS 
20010611_i i01162 CDDIS 
20010613_i i01164 CDDIS 
20010614_i i01165 CDDIS 
20010615_i i01166 CDDIS 
20010618_i i01169 CDDIS 
20010620_i i01171 CDDIS 
20010621_i i01172 CDDIS 
20010622_j i01173 CDDIS 
20010625_i i01176 CDDIS 
20010627_i i01178 CDDIS 
20010628_i i01179 CDDIS 
20010629_i i01180 CDDIS 
20010703_i i01184 CDDIS 
20010705_i i01186 CDDIS 
20010706_i i01187 CDDIS 
20010709_i i01190 CDDIS 
20010711_i i01192 CDDIS 
20010712_i i01193 CDDIS 
20010713_i i01194 CDDIS 
20010716_i i01197 CDDIS 
20010718_i i01199 CDDIS 
20010719_i i01200 CDDIS 
20010720_i i01201 CDDIS 
20010725_i i01206 CDDIS 
20010726_i i01207 CDDIS 
20010727_i i01208 CDDIS 
20010730_i i01211 CDDIS 
20010801_i i01213 CDDIS 
20010802_i i01214 CDDIS 
20010803_i i01215 CDDIS 
20010806_i i01218 CDDIS 
20010808_i i01220 CDDIS 
20010809_i i01221 CDDIS 
20010810_i i01222 CDDIS 
20010813_i i01225 CDDIS 
20010815_i i01227 CDDIS 
20010816_i i01228 CDDIS 
20010817_i i01229 CDDIS 
20010820_i i01232 CDDIS 
20010822_i i01234 CDDIS 
20010823_i i01235 CDDIS 
20010824_i i01236 CDDIS 
20010827_i i01239 CDDIS 
20010829_i i01241 CDDIS 
20010830_i i01242 CDDIS 
20010831_i i01243 CDDIS 
20010905_i i01248 CDDIS 
20010906_i i01249 CDDIS 
20010907_i i01250 CDDIS 
20010910_i i01253 CDDIS 
20010912_i i01255 CDDIS 
20010913_i i01256 CDDIS 
20010914_i i01257 CDDIS 
20010917_i i01260 CDDIS 
20010919_i i01262 CDDIS 
20010920_i i01263 CDDIS 
20010921_i i01264 CDDIS 
20010924_i i01267 CDDIS 
20010926_i i01269 CDDIS 
20010927_i i01270 CDDIS 
20010928_i i01271 CDDIS 
20011001_i i01274 CDDIS 
20011003_i i01276 CDDIS 
20011004_i i01277 CDDIS 
20011005_i i01278 CDDIS 
20011008_i i01281 CDDIS 
20011010_i i01283 CDDIS 
20011011_i i01284 CDDIS 
20011012_i i01285 CDDIS 
20011015_i i01288 CDDIS 
20011017_i i01290 CDDIS 
20011018_i i01291 CDDIS 
20011019_i i01292 CDDIS 
20011022_i i01295 CDDIS 
20011024_i i01297 CDDIS 
20011025_i i01298 CDDIS 
20011026_i i01299 CDDIS 
20011029_i i01302 CDDIS 
20011031_i i01304 CDDIS 
20011101_i i01305 CDDIS 
20011102_i i01306 CDDIS 
20011105_i i01309 CDDIS 
20011107_i i01311 CDDIS 
20011108_i i01312 CDDIS 
20011109_i i01313 CDDIS 
20011112_i i01316 CDDIS 
20011114_i i01318 CDDIS 
20011115_i i01319 CDDIS 
20011116_i i01320 CDDIS 
20011119_i i01323 CDDIS 
20011121_i i01325 CDDIS 
20011126_i i01330 CDDIS 
20011129_i i01333 CDDIS 
20011130_i i01334 CDDIS 
20011203_i i01337 CDDIS 
20011205_i i01339 CDDIS 
20011206_i i01340 CDDIS 
20011207_i i01341 CDDIS 
20011212_i i01346 CDDIS 
20011213_i i01347 CDDIS 
20011214_i i01348 CDDIS 
20011217_i i01351 CDDIS 
20011219_i i01353 CDDIS 
20011220_i i01354 CDDIS 
20011221_i i01355 CDDIS 
20011226_i i01360 CDDIS 
20011228_i i01362 CDDIS 
20011231_i i01365 CDDIS 
20020102_i i02002 CDDIS 
20020104_i i02004 CDDIS 
20020107_i i02007 CDDIS 
20020108_i i02008 CDDIS 
20020109_i i02009 CDDIS 
20020111_i i02011 CDDIS 
20020114_i i02014 CDDIS 
20020115_i i02015 CDDIS 
20020116_i i02016 CDDIS 
20020118_i i02018 CDDIS 
20020122_i i02022 CDDIS 
20020123_i i02023 CDDIS 
20020125_i i02025 CDDIS 
20020128_i i02028 CDDIS 
20020129_i i02029 CDDIS 
20020130_i i02030 CDDIS 
20020201_i i02032 CDDIS 
20020205_i i02036 CDDIS 
20020206_i i02037 CDDIS 
20020208_i i02039 CDDIS 
20020211_i i02042 CDDIS 
20020213_i i02044 CDDIS 
20020215_i i02046 CDDIS 
20020218_i i02049 CDDIS 
20020219_i i02050 CDDIS 
20020220_i i02051 CDDIS 
20020222_i i02053 CDDIS 
20020225_i i02056 CDDIS 
20020226_i i02057 CDDIS 
20020227_i i02058 CDDIS 
20020301_i i02060 CDDIS 
20020304_i i02063 CDDIS 
20020305_i i02064 CDDIS 
20020306_i i02065 CDDIS 
20020308_i i02067 CDDIS 
20020311_i i02070 CDDIS 
20020312_i i02071 CDDIS 
20020313_i i02072 CDDIS 
20020315_i i02074 CDDIS 
20020318_i i02077 CDDIS 
20020319_i i02078 CDDIS 
20020322_i i02081 CDDIS 
20020325_i i02084 CDDIS 
20020326_i i02085 CDDIS 
20020328_i i02087 CDDIS 
20020329_i i02088 CDDIS 
20020401_i i02091 CDDIS 
20020402_i i02092 CDDIS 
20020403_i i02093 CDDIS 
20020405_i i02095 CDDIS 
20020408_i i02098 CDDIS 
20020409_i i02099 CDDIS 
20020410_i i02100 CDDIS 
20020412_i i02102 CDDIS 
20020415_i i02105 CDDIS 
20020416_i i02106 CDDIS 
20020417_i i02107 CDDIS 
20020419_i i02109 CDDIS 
20020422_i i02112 CDDIS 
20020423_i i02113 CDDIS 
20020424_i i02114 CDDIS 
20020426_i i02116 CDDIS 
20020429_i i02119 CDDIS 
20020430_i i02120 CDDIS 
20020501_i i02121 CDDIS 
20020503_i i02123 CDDIS 
20020506_i i02126 CDDIS 
20020507_i i02127 CDDIS 
20020508_i i02128 CDDIS 
20020510_i i02130 CDDIS 
20020513_i i02133 CDDIS 
20020514_i i02134 CDDIS 
20020515_i i02135 CDDIS 
20020517_i i02137 CDDIS 
20020521_i i02141 CDDIS 
20020522_i i02142 CDDIS 
20020524_i i02144 CDDIS 
20020528_i i02148 CDDIS 
20020529_j i02149 CDDIS 
20020531_i i02151 CDDIS 
20020603_i i02154 CDDIS 
20020604_i i02155 CDDIS 
20020605_i i02156 CDDIS 
20020607_i i02158 CDDIS 
20020610_i i02161 CDDIS 
20020611_i i02162 CDDIS 
20020612_i i02163 CDDIS 
20020614_i i02165 CDDIS 
20020617_i i02168 CDDIS 
20020618_i i02169 CDDIS 
20020619_i i02170 CDDIS 
20020624_i i02175 CDDIS 
20020625_i i02176 CDDIS 
20020626_i i02177 CDDIS 
20020628_i i02179 CDDIS 
20020701_i k02182 CDDIS 
20020701_j i02182 CDDIS 
20020703_i i02184 CDDIS 
20020704_i k02185 CDDIS 
20020705_i i02186 CDDIS 
20020708_i i02189 CDDIS 
20020709_i i02190 CDDIS 
20020710_i i02191 CDDIS 
20020712_i i02193 CDDIS 
20020715_i i02196 CDDIS 
20020716_i i02197 CDDIS 
20020717_i i02198 CDDIS 
20020719_i i02200 CDDIS 
20020722_i i02203 CDDIS 
20020723_i i02204 CDDIS 
20020724_i i02205 CDDIS 
20020726_i i02207 CDDIS 
20020729_i i02210 CDDIS 
20020730_i i02211 CDDIS 
20020731_i i02212 CDDIS 
20020802_i i02214 CDDIS 
20020805_i i02217 CDDIS 
20020806_i i02218 CDDIS 
20020807_i i02219 CDDIS 
20020809_i i02221 CDDIS 
20020812_i i02224 CDDIS 
20020813_i i02225 CDDIS 
20020814_i i02226 CDDIS 
20020816_i i02228 CDDIS 
20020819_i i02231 CDDIS 
20020820_i i02232 CDDIS 
20020821_i i02233 CDDIS 
20020822_i k02234 CDDIS 
20020823_i i02235 CDDIS 
20020826_i i02238 CDDIS 
20020827_i i02239 CDDIS 
20020828_i i02240 CDDIS 
20020829_i k02241 CDDIS 
20020830_i i02242 CDDIS 
20020903_i i02246 CDDIS 
20020904_i i02247 CDDIS 
20020905_i k02248 CDDIS 
20020906_i i02249 CDDIS 
20020909_i k02252 CDDIS 
20020909_j i02252 CDDIS 
20020910_i i02253 CDDIS 
20020911_i i02254 CDDIS 
20020912_i k02255 CDDIS 
20020913_i i02256 CDDIS 
20020916_i i02259 CDDIS 
20020917_i i02260 CDDIS 
20020918_i i02261 CDDIS 
20020919_i k02262 CDDIS 
20020920_i i02263 CDDIS 
20020923_i i02266 CDDIS 
20020924_i i02267 CDDIS 
20020925_i i02268 CDDIS 
20020927_i i02270 CDDIS 
20020930_i i02273 CDDIS 
20021001_i i02274 CDDIS 
20021002_i k02275 CDDIS 
20021002_j i02275 CDDIS 
20021004_i i02277 CDDIS 
20021007_i i02280 CDDIS 
20021008_i k02281 CDDIS 
20021008_j i02281 CDDIS 
20021009_i i02282 CDDIS 
20021011_i i02284 CDDIS 
20021014_i i02287 CDDIS 
20021015_i i02288 CDDIS 
20021016_i i02289 CDDIS 
20021018_i i02291 CDDIS 
20021021_i i02294 CDDIS 
20021022_i i02295 CDDIS 
20021023_i i02296 CDDIS 
20021025_i i02298 CDDIS 
20021028_i i02301 CDDIS 
20021029_i i02302 CDDIS 
20021030_i i02303 CDDIS 
20021104_i i02308 CDDIS 
20021105_i i02309 CDDIS 
20021108_i i02312 CDDIS 
20021111_i k02315 CDDIS 
20021111_j i02315 CDDIS 
20021112_i i02316 CDDIS 
20021113_i i02317 CDDIS 
20021114_i k02318 CDDIS 
20021115_i i02319 CDDIS 
20021118_i k02322 CDDIS 
20021118_j i02322 CDDIS 
20021119_i i02323 CDDIS 
20021120_i i02324 CDDIS 
20021121_i k02325 CDDIS 
20021122_i i02326 CDDIS 
20021125_i k02329 CDDIS 
20021125_j i02329 CDDIS 
20021127_i i02331 CDDIS 
20021128_i k02332 CDDIS 
20021202_i k02336 CDDIS 
20021202_j i02336 CDDIS 
20021203_i i02337 CDDIS 
20021204_i i02338 CDDIS 
20021206_i i02340 CDDIS 
20021209_i k02343 CDDIS 
20021209_j i02343 CDDIS 
20021210_i i02344 CDDIS 
20021211_i i02345 CDDIS 
20021213_i i02347 CDDIS 
20021216_i k02350 CDDIS 
20021216_j i02350 CDDIS 
20021217_i i02351 CDDIS 
20021218_i i02352 CDDIS 
20021219_i k02353 CDDIS 
20021220_i i02354 CDDIS 
20021223_i i02357 CDDIS 
20021226_i i02360 CDDIS 
20021227_i i02361 CDDIS 
20021230_i i02364 CDDIS 
20021231_i i02365 CDDIS 
20030103_i i03003 CDDIS 
20030106_i i03006 CDDIS 
20030107_i i03007 CDDIS 
20030108_i i03008 CDDIS 
20030110_i i03010 CDDIS 
20030113_i i03013 CDDIS 
20030114_i i03014 CDDIS 
20030115_i i03015 CDDIS 
20030117_i i03017 CDDIS 
20030121_i i03021 CDDIS 
20030122_i i03022 CDDIS 
20030124_i i03024 CDDIS 
20030127_i i03027 CDDIS 
20030128_i i03028 CDDIS 
20030129_i i03029 CDDIS 
20030131_i i03031 CDDIS 
20030203_i i03034 CDDIS 
20030204_i i03035 CDDIS 
20030205_i i03036 CDDIS 
20030207_i i03038 CDDIS 
20030212_i i03043 CDDIS 
20030214_i i03045 CDDIS 
20030217_i i03048 CDDIS 
20030218_i i03049 CDDIS 
20030219_i i03050 CDDIS 
20030224_i i03055 CDDIS 
20030225_i i03056 CDDIS 
20030226_i i03057 CDDIS 
20030228_i i03059 CDDIS 
20030304_i i03063 CDDIS 
20030310_i i03069 CDDIS 
20030311_i i03070 CDDIS 
20030312_i i03071 CDDIS 
20030314_i i03073 CDDIS 
20030317_i i03076 CDDIS 
20030318_i i03077 CDDIS 
20030319_i i03078 CDDIS 
20030321_i i03080 CDDIS 
20030324_i i03083 CDDIS 
20030325_i i03084 CDDIS 
20030326_i i03085 CDDIS 
20030328_i i03087 CDDIS 
20030331_i i03090 CDDIS 
20030401_i i03091 CDDIS 
20030402_i i03092 CDDIS 
20030404_i i03094 CDDIS 
20030407_i i03097 CDDIS 
20030408_i i03098 CDDIS 
20030409_i i03099 CDDIS 
20030411_i i03101 CDDIS 
20030412_i k03102 CDDIS 
20030414_i i03104 CDDIS 
20030415_i i03105 CDDIS 
20030417_i i03107 CDDIS 
20030418_i i03108 CDDIS 
20030419_i k03109 CDDIS 
20030421_i i03111 CDDIS 
20030422_i i03112 CDDIS 
20030423_i i03113 CDDIS 
20030425_i i03115 CDDIS 
20030428_i i03118 CDDIS 
20030430_i i03120 CDDIS 
20030501_i i03121 CDDIS 
20030502_i i03122 CDDIS 
20030505_i i03125 CDDIS 
20030506_i i03126 CDDIS 
20030507_i i03127 CDDIS 
20030509_i i03129 CDDIS 
20030510_i k03130 CDDIS 
20030512_i i03132 CDDIS 
20030516_i i03136 CDDIS 
20030517_i k03137 CDDIS 
20030519_i i03139 CDDIS 
20030520_i i03140 CDDIS 
20030521_i i03141 CDDIS 
20030523_i i03143 CDDIS 
20030524_i k03144 CDDIS 
20030527_i i03147 CDDIS 
20030528_i i03148 CDDIS 
20030530_i i03150 CDDIS 
20030602_i i03153 CDDIS 
20030603_i i03154 CDDIS 
20030604_i i03155 CDDIS 
20030606_i i03157 CDDIS 
20030610_i i03161 CDDIS 
20030611_i i03162 CDDIS 
20030613_i i03164 CDDIS 
20030614_i k03165 CDDIS 
20030623_i i03174 CDDIS 
20030624_i i03175 CDDIS 
20030625_i i03176 CDDIS 
20030627_i i03178 CDDIS 
20030628_i k03179 CDDIS 
20030630_i i03181 CDDIS 
20030701_i i03182 CDDIS 
20030703_i i03184 CDDIS 
20030707_i i03188 CDDIS 
20030708_i i03189 CDDIS 
20030711_i i03192 CDDIS 
20030712_i k03193 CDDIS 
20030714_i i03195 CDDIS 
20030715_i i03196 CDDIS 
20030718_i i03199 CDDIS 
20030721_i i03202 CDDIS 
20030722_i i03203 CDDIS 
20030723_j i03204 CDDIS 
20030724_i k03205 CDDIS 
20030725_i i03206 CDDIS 
20030730_i i03211 CDDIS 
20030801_i i03213 CDDIS 
20030804_i i03216 CDDIS 
20030805_i i03217 CDDIS 
20030806_i i03218 CDDIS 
20030808_i i03220 CDDIS 
20030811_i i03223 CDDIS 
20030812_i i03224 CDDIS 
20030813_i i03225 CDDIS 
20030815_i i03227 CDDIS 
20030818_i i03230 CDDIS 
20030819_i i03231 CDDIS 
20030820_i i03232 CDDIS 
20030822_i i03234 CDDIS 
20030823_i k03235 CDDIS 
20030825_i i03237 CDDIS 
20030826_i i03238 CDDIS 
20030827_i i03239 CDDIS 
20030829_i i03241 CDDIS 
20030830_i k03242 CDDIS 
20030902_i i03245 CDDIS 
20030903_i i03246 CDDIS 
20030905_i i03248 CDDIS 
20030906_i k03249 CDDIS 
20030908_i i03251 CDDIS 
20030909_i i03252 CDDIS 
20030910_i i03253 CDDIS 
20030912_i i03255 CDDIS 
20030913_i k03256 CDDIS 
20030915_i i03258 CDDIS 
20030916_i i03259 CDDIS 
20030917_i i03260 CDDIS 
20030919_i i03262 CDDIS 
20030920_i k03263 CDDIS 
20030922_i i03265 CDDIS 
20030923_i i03266 CDDIS 
20030924_i i03267 CDDIS 
20030926_i i03269 CDDIS 
20030927_i k03270 CDDIS 
20030929_i i03272 CDDIS 
20030930_i i03273 CDDIS 
20031001_i i03274 CDDIS 
20031003_i i03276 CDDIS 
20031004_i k03277 CDDIS 
20031006_i i03279 CDDIS 
20031007_i i03280 CDDIS 
20031010_i i03283 CDDIS 
20031013_i i03286 CDDIS 
20031015_i i03288 CDDIS 
20031016_i k03289 CDDIS 
20031018_i k03291 CDDIS 
20031024_i i03297 CDDIS 
20031025_i k03298 CDDIS 
20031027_i i03300 CDDIS 
20031029_i i03302 CDDIS 
20031031_i i03304 CDDIS 
20031101_i k03305 CDDIS 
20031103_i i03307 CDDIS 
20031104_i i03308 CDDIS 
20031105_i i03309 CDDIS 
20031107_i i03311 CDDIS 
20031108_i k03312 CDDIS 
20031110_i i03314 CDDIS 
20031111_i i03315 CDDIS 
20031112_i i03316 CDDIS 
20031115_i k03319 CDDIS 
20031117_i i03321 CDDIS 
20031119_i i03323 CDDIS 
20031121_i i03325 CDDIS 
20031122_i k03326 CDDIS 
20031124_i i03328 CDDIS 
20031126_i i03330 CDDIS 
20031129_i k03333 CDDIS 
20031201_i i03335 CDDIS 
20031202_i i03336 CDDIS 
20031203_i i03337 CDDIS 
20031205_i i03339 CDDIS 
20031206_i k03340 CDDIS 
20031208_i i03342 CDDIS 
20031209_i i03343 CDDIS 
20031210_i i03344 CDDIS 
20031212_i i03346 CDDIS 
20031213_i k03347 CDDIS 
20031215_i i03349 CDDIS 
20031217_i i03351 CDDIS 
20031219_i i03353 CDDIS 
20031220_i k03354 CDDIS 
20031222_i i03356 CDDIS 
20031223_i i03357 CDDIS 
20031229_i i03363 CDDIS 
20031230_i i03364 CDDIS 
20031231_i i03365 CDDIS 
20040102_i i04002 CDDIS 
20040105_i i04005 CDDIS 
20040106_i i04006 CDDIS 
20040107_i i04007 CDDIS 
20040109_i i04009 CDDIS 
20040110_i k04010 CDDIS 
20040113_i i04013 CDDIS 
20040114_i i04014 CDDIS 
20040116_i i04016 CDDIS 
20040117_i k04017 CDDIS 
20040119_i k04019 CDDIS 
20040121_i i04021 CDDIS 
20040123_i i04023 CDDIS 
20040124_i k04024 CDDIS 
20040126_i i04026 CDDIS 
20040128_i i04028 CDDIS 
20040130_i i04030 CDDIS 
20040131_i k04031 CDDIS 
20040202_i i04033 CDDIS 
20040203_i i04034 CDDIS 
20040204_i i04035 CDDIS 
20040206_i i04037 CDDIS 
20040207_i k04038 CDDIS 
20040209_i i04040 CDDIS 
20040210_i i04041 CDDIS 
20040211_i i04042 CDDIS 
20040214_i k04045 CDDIS 
20040216_i i04047 CDDIS 
20040218_i i04049 CDDIS 
20040220_i i04051 CDDIS 
20040223_i i04054 CDDIS 
20040224_i i04055 CDDIS 
20040225_i i04056 CDDIS 
20040227_i i04058 CDDIS 
20040228_i k04059 CDDIS 
20040301_i i04061 CDDIS 
20040302_i i04062 CDDIS 
20040303_i i04063 CDDIS 
20040305_i i04065 CDDIS 
20040306_i k04066 CDDIS 
20040308_i i04068 CDDIS 
20040309_i i04069 CDDIS 
20040310_i i04070 CDDIS 
20040312_i i04072 CDDIS 
20040313_i k04073 CDDIS 
20040315_i i04075 CDDIS 
20040317_i i04077 CDDIS 
20040319_i i04079 CDDIS 
20040320_i k04080 CDDIS 
20040322_i i04082 CDDIS 
20040323_i i04083 CDDIS 
20040326_i i04086 CDDIS 
20040327_i k04087 CDDIS 
20040329_i i04089 CDDIS 
20040330_i i04090 CDDIS 
20040331_i i04091 CDDIS 
20040402_i i04093 CDDIS 
20040403_i k04094 CDDIS 
20040405_i i04096 CDDIS 
20040406_i i04097 CDDIS 
20040408_i i04099 CDDIS 
20040409_i i04100 CDDIS 
20040410_i k04101 CDDIS 
20040412_i i04103 CDDIS 
20040413_i i04104 CDDIS 
20040414_i i04105 CDDIS 
20040416_i i04107 CDDIS 
20040417_i k04108 CDDIS 
20040419_i i04110 CDDIS 
20040421_i i04112 CDDIS 
20040423_i i04114 CDDIS 
20040424_i k04115 CDDIS 
20040426_i i04117 CDDIS 
20040427_i i04118 CDDIS 
20040428_i i04119 CDDIS 
20040430_i i04121 CDDIS 
20040503_i i04124 CDDIS 
20040504_i i04125 CDDIS 
20040505_i i04126 CDDIS 
20040506_i i04127 CDDIS 
20040507_i i04128 CDDIS 
20040508_i k04129 CDDIS 
20040510_i i04131 CDDIS 
20040511_i i04132 CDDIS 
20040512_i i04133 CDDIS 
20040513_i i04134 CDDIS 
20040514_i i04135 CDDIS 
20040515_i k04136 CDDIS 
20040517_i i04138 CDDIS 
20040519_i i04140 CDDIS 
20040521_i i04142 CDDIS 
20040522_i k04143 CDDIS 
20040524_i i04145 CDDIS 
20040525_i i04146 CDDIS 
20040526_i i04147 CDDIS 
20040527_i i04148 CDDIS 
20040528_i i04149 CDDIS 
20040529_i k04150 CDDIS 
20040601_i i04153 CDDIS 
20040602_i i04154 CDDIS 
20040604_i i04156 CDDIS 
20040605_i k04157 CDDIS 
20040607_i i04159 CDDIS 
20040608_i i04160 CDDIS 
20040609_i i04161 CDDIS 
20040610_i i04162 CDDIS 
20040611_i i04163 CDDIS 
20040612_i k04164 CDDIS 
20040614_i i04166 CDDIS 
20040616_i i04168 CDDIS 
20040617_i i04169 CDDIS 
20040618_i i04170 CDDIS 
20040621_i i04173 CDDIS 
20040622_i i04174 CDDIS 
20040623_i i04175 CDDIS 
20040624_i i04176 CDDIS 
20040625_i i04177 CDDIS 
20040628_i i04180 CDDIS 
20040629_i i04181 CDDIS 
20040630_i i04182 CDDIS 
20040701_i i04183 CDDIS 
20040702_i i04184 CDDIS 
20040703_i k04185 CDDIS 
20040706_i i04188 CDDIS 
20040707_i i04189 CDDIS 
20040708_i i04190 CDDIS 
20040709_i i04191 CDDIS 
20040710_i k04192 CDDIS 
20040712_i i04194 CDDIS 
20040713_i i04195 CDDIS 
20040714_i i04196 CDDIS 
20040715_i i04197 CDDIS 
20040716_i i04198 CDDIS 
20040717_i k04199 CDDIS 
20040719_i i04201 CDDIS 
20040721_i i04203 CDDIS 
20040722_i i04204 CDDIS 
20040723_i i04205 CDDIS 
20040724_i k04206 CDDIS 
20040726_i i04208 CDDIS 
20040727_i i04209 CDDIS 
20040728_i i04210 CDDIS 
20040729_i i04211 CDDIS 
20040730_i i04212 CDDIS 
20040731_i k04213 CDDIS 
20040802_i i04215 CDDIS 
20040803_i i04216 CDDIS 
20040804_i i04217 CDDIS 
20040805_i i04218 CDDIS 
20040806_i i04219 CDDIS 
20040809_i i04222 CDDIS 
20040810_i i04223 CDDIS 
20040811_i i04224 CDDIS 
20040812_i i04225 CDDIS 
20040813_i i04226 CDDIS 
20040816_i i04229 CDDIS 
20040818_i i04231 CDDIS 
20040819_i i04232 CDDIS 
20040820_i i04233 CDDIS 
20040823_i i04236 CDDIS 
20040824_i i04237 CDDIS 
20040825_i i04238 CDDIS 
20040826_i i04239 CDDIS 
20040827_i i04240 CDDIS 
20040828_i k04241 CDDIS 
20040829_i k04242 CDDIS 
20040830_i i04243 CDDIS 
20040831_i i04244 CDDIS 
20040901_i i04245 CDDIS 
20040902_i i04246 CDDIS 
20040903_i i04247 CDDIS 
20040904_i k04248 CDDIS 
20040905_i k04249 CDDIS 
20040906_i k04250 CDDIS 
20040907_i i04251 CDDIS 
20040908_i i04252 CDDIS 
20040909_i i04253 CDDIS 
20040910_i i04254 CDDIS 
20040911_i k04255 CDDIS 
20040912_i k04256 CDDIS 
20040913_i i04257 CDDIS 
20040914_i i04258 CDDIS 
20040915_i i04259 CDDIS 
20040916_i i04260 CDDIS 
20040917_i i04261 CDDIS 
20040919_i k04263 CDDIS 
20040922_i i04266 CDDIS 
20040923_i i04267 CDDIS 
20040925_i k04269 CDDIS 
20040926_i k04270 CDDIS 
20040927_i i04271 CDDIS 
20040928_i i04272 CDDIS 
20040929_i i04273 CDDIS 
20040930_i i04274 CDDIS 
20041001_i i04275 CDDIS 
20041002_i k04276 CDDIS 
20041004_i i04278 CDDIS 
20041005_i i04279 CDDIS 
20041006_i i04280 CDDIS 
20041007_i i04281 CDDIS 
20041008_i i04282 CDDIS 
20041011_i i04285 CDDIS 
20041012_i i04286 CDDIS 
20041013_i i04287 CDDIS 
20041014_i i04288 CDDIS 
20041015_i i04289 CDDIS 
20041016_i k04290 CDDIS 
20041017_i k04291 CDDIS 
20041018_i i04292 CDDIS 
20041020_i i04294 CDDIS 
20041021_i i04295 CDDIS 
20041023_i k04297 CDDIS 
20041024_i k04298 CDDIS 
20041025_i i04299 CDDIS 
20041026_i i04300 CDDIS 
20041027_i i04301 CDDIS 
20041028_i i04302 CDDIS 
20041029_i i04303 CDDIS 
20041030_i k04304 CDDIS 
20041031_i k04305 CDDIS 
20041101_i i04306 CDDIS 
20041102_i i04307 CDDIS 
20041103_i i04308 CDDIS 
20041104_i i04309 CDDIS 
20041105_i i04310 CDDIS 
20041106_i k04311 CDDIS 
20041107_i k04312 CDDIS 
20041108_i i04313 CDDIS 
20041109_i i04314 CDDIS 
20041110_i i04315 CDDIS 
20041111_i i04316 CDDIS 
20041112_i i04317 CDDIS 
20041113_i k04318 CDDIS 
20041114_i k04319 CDDIS 
20041115_i i04320 CDDIS 
20041117_i i04322 CDDIS 
20041118_i i04323 CDDIS 
20041119_i i04324 CDDIS 
20041120_i k04325 CDDIS 
20041121_i k04326 CDDIS 
20041123_i i04328 CDDIS 
20041124_i i04329 CDDIS 
20041129_i i04334 CDDIS 
20041130_i i04335 CDDIS 
20041201_i i04336 CDDIS 
20041202_i i04337 CDDIS 
20041203_i i04338 CDDIS 
20041204_i k04339 CDDIS 
20041205_i k04340 CDDIS 
20041207_i i04342 CDDIS 
20041208_i i04343 CDDIS 
20041209_i i04344 CDDIS 
20041210_i i04345 CDDIS 
20041211_i k04346 CDDIS 
20041213_i i04348 CDDIS 
20041214_i i04349 CDDIS 
20041215_i i04350 CDDIS 
20041216_i i04351 CDDIS 
20041217_i i04352 CDDIS 
20041218_i k04353 CDDIS 
20041219_i k04354 CDDIS 
20041220_i i04355 CDDIS 
20041221_i i04356 CDDIS 
20041222_i i04357 CDDIS 
20041223_i i04358 CDDIS 
20041228_i i04363 CDDIS 
20041229_i i04364 CDDIS 
20041230_i i04365 CDDIS 
20050102_i k05002 CDDIS 
20050104_i i05004 CDDIS 
20050105_i i05005 CDDIS 
20050107_i i05007 CDDIS 
20050108_i k05008 CDDIS 
20050109_i k05009 CDDIS 
20050110_i i05010 CDDIS 
20050112_i i05012 CDDIS 
20050113_i i05013 CDDIS 
20050114_i i05014 CDDIS 
20050115_i k05015 CDDIS 
20050116_i k05016 CDDIS 
20050119_i i05019 CDDIS 
20050122_i k05022 CDDIS 
20050124_i i05024 CDDIS 
20050127_i i05027 CDDIS 
20050128_i i05028 CDDIS 
20050129_i k05029 CDDIS 
20050130_i k05030 CDDIS 
20050131_i i05031 CDDIS 
20050203_i i05034 CDDIS 
20050204_i i05035 CDDIS 
20050205_i k05036 CDDIS 
20050206_i k05037 CDDIS 
20050207_i i05038 CDDIS 
20050208_i i05039 CDDIS 
20050209_i i05040 CDDIS 
20050210_i i05041 CDDIS 
20050211_i i05042 CDDIS 
20050212_i k05043 CDDIS 
20050213_i k05044 CDDIS 
20050214_i i05045 CDDIS 
20050215_i i05046 CDDIS 
20050216_i i05047 CDDIS 
20050217_i i05048 CDDIS 
20050218_i i05049 CDDIS 
20050219_i k05050 CDDIS 
20050220_i k05051 CDDIS 
20050221_i i05052 CDDIS 
20050223_i i05054 CDDIS 
20050224_i i05055 CDDIS 
20050226_i k05057 CDDIS 
20050227_i k05058 CDDIS 
20050228_i i05059 CDDIS 
20050301_i i05060 CDDIS 
20050302_i i05061 CDDIS 
20050303_i i05062 CDDIS 
20050304_i i05063 CDDIS 
20050305_i k05064 CDDIS 
20050306_i k05065 CDDIS 
20050307_i i05066 CDDIS 
20050308_i i05067 CDDIS 
20050309_i i05068 CDDIS 
20050310_i i05069 CDDIS 
20050311_i i05070 CDDIS 
20050312_i k05071 CDDIS 
20050313_i k05072 CDDIS 
20050314_i i05073 CDDIS 
20050316_i i05075 CDDIS 
20050317_i i05076 CDDIS 
20050318_i i05077 CDDIS 
20050319_i k05078 CDDIS 
20050320_i k05079 CDDIS 
20050321_i i05080 CDDIS 
20050322_i i05081 CDDIS 
20050323_i i05082 CDDIS 
20050324_i i05083 CDDIS 
20050329_i i05088 CDDIS 
20050330_i i05089 CDDIS 
20050331_i i05090 CDDIS 
20050401_i i05091 CDDIS 
20050404_i i05094 CDDIS 
20050405_i i05095 CDDIS 
20050406_i i05096 CDDIS 
20050407_i i05097 CDDIS 
20050408_i i05098 CDDIS 
20050409_i k05099 CDDIS 
20050411_i i05101 CDDIS 
20050412_i i05102 CDDIS 
20050413_i i05103 CDDIS 
20050414_i i05104 CDDIS 
20050415_i i05105 CDDIS 
20050416_i k05106 CDDIS 
20050417_i k05107 CDDIS 
20050418_i i05108 CDDIS 
20050420_i i05110 CDDIS 
20050421_i i05111 CDDIS 
20050422_i i05112 CDDIS 
20050423_i k05113 CDDIS 
20050424_i k05114 CDDIS 
20050425_i i05115 CDDIS 
20050426_i i05116 CDDIS 
20050427_i i05117 CDDIS 
20050428_i i05118 CDDIS 
20050429_i i05119 CDDIS 
20050502_i i05122 CDDIS 
20050503_i i05123 CDDIS 
20050504_i i05124 CDDIS 
20050505_i i05125 CDDIS 
20050506_i i05126 CDDIS 
20050509_i i05129 CDDIS 
20050510_i i05130 CDDIS 
20050512_i i05132 CDDIS 
20050513_i i05133 CDDIS 
20050517_i i05137 CDDIS 
20050518_i i05138 CDDIS 
20050519_i i05139 CDDIS 
20050520_i i05140 CDDIS 
20050521_i k05141 CDDIS 
20050522_i k05142 CDDIS 
20050523_i i05143 CDDIS 
20050525_i i05145 CDDIS 
20050526_i i05146 CDDIS 
20050527_i i05147 CDDIS 
20050529_i k05149 CDDIS 
20050531_i i05151 CDDIS 
20050601_i i05152 CDDIS 
20050602_i i05153 CDDIS 
20050603_i i05154 CDDIS 
20050604_i k05155 CDDIS 
20050605_i k05156 CDDIS 
20050606_i i05157 CDDIS 
20050607_i i05158 CDDIS 
20050608_i i05159 CDDIS 
20050609_i i05160 CDDIS 
20050610_i i05161 CDDIS 
20050611_i k05162 CDDIS 
20050612_i k05163 CDDIS 
20050615_i i05166 CDDIS 
20050616_i i05167 CDDIS 
20050617_i i05168 CDDIS 
20050618_i k05169 CDDIS 
20050619_i k05170 CDDIS 
20050621_i i05172 CDDIS 
20050622_i i05173 CDDIS 
20050623_i i05174 CDDIS 
20050625_i k05176 CDDIS 
20050626_i k05177 CDDIS 
20050627_i i05178 CDDIS 
20050628_i i05179 CDDIS 
20050629_i i05180 CDDIS 
20050630_i i05181 CDDIS 
20050701_i i05182 CDDIS 
20050702_i k05183 CDDIS 
20050703_i k05184 CDDIS 
20050705_i i05186 CDDIS 
20050706_i i05187 CDDIS 
20050707_i i05188 CDDIS 
20050708_i i05189 CDDIS 
20050709_i k05190 CDDIS 
20050710_i k05191 CDDIS 
20050711_i i05192 CDDIS 
20050712_i i05193 CDDIS 
20050713_i i05194 CDDIS 
20050714_i i05195 CDDIS 
20050715_i i05196 CDDIS 
20050716_i k05197 CDDIS 
20050717_i k05198 CDDIS 
20050718_i i05199 CDDIS 
20050720_i i05201 CDDIS 
20050721_j i05202 CDDIS 
20050722_i i05203 CDDIS 
20050723_i k05204 CDDIS 
20050724_i k05205 CDDIS 
20050725_i i05206 CDDIS 
20050726_i i05207 CDDIS 
20050727_i i05208 CDDIS 
20050728_i i05209 CDDIS 
20050729_i i05210 CDDIS 
20050731_i k05212 CDDIS 
20050801_i i05213 CDDIS 
20050802_i i05214 CDDIS 
20050803_i i05215 CDDIS 
20050804_i a05216 CDDIS 
20050805_i i05217 CDDIS 
20050806_i k05218 CDDIS 
20050807_i k05219 CDDIS 
20050808_i i05220 CDDIS 
20050809_i i05221 CDDIS 
20050810_i i05222 CDDIS 
20050811_i i05223 CDDIS 
20050812_i i05224 CDDIS 
20050813_i k05225 CDDIS 
20050814_i k05226 CDDIS 
20050815_i i05227 CDDIS 
20050816_i i05228 CDDIS 
20050817_i i05229 CDDIS 
20050818_i a05230 CDDIS 
20050819_i i05231 CDDIS 
20050820_i k05232 CDDIS 
20050821_i k05233 CDDIS 
20050822_i i05234 CDDIS 
20050824_i i05236 CDDIS 
20050825_i i05237 CDDIS 
20050826_i i05238 CDDIS 
20050827_i k05239 CDDIS 
20050828_i k05240 CDDIS 
20050902_i i05245 CDDIS 
20050903_i k05246 CDDIS 
20050904_i k05247 CDDIS 
20050906_i i05249 CDDIS 
20050907_i i05250 CDDIS 
20050908_i i05251 CDDIS 
20050909_i i05252 CDDIS 
20050910_i k05253 CDDIS 
20050911_i k05254 CDDIS 
20050912_i i05255 CDDIS 
20050913_i i05256 CDDIS 
20050914_i i05257 CDDIS 
20050915_i i05258 CDDIS 
20050916_i i05259 CDDIS 
20050917_i k05260 CDDIS 
20050918_i k05261 CDDIS 
20050919_i i05262 CDDIS 
20050920_i i05263 CDDIS 
20050921_i i05264 CDDIS 
20050922_i i05265 CDDIS 
20050923_i i05266 CDDIS 
20050924_i k05267 CDDIS 
20050925_i k05268 CDDIS 
20050926_i i05269 CDDIS 
20050928_i i05271 CDDIS 
20050930_i i05273 CDDIS 
20051003_i i05276 CDDIS 
20051004_i i05277 CDDIS 
20051005_i i05278 CDDIS 
20051006_i i05279 CDDIS 
20051007_i i05280 CDDIS 
20051008_i k05281 CDDIS 
20051009_i k05282 CDDIS 
20051010_i i05283 CDDIS 
20051011_i i05284 CDDIS 
20051012_i i05285 CDDIS 
20051013_i a05286 CDDIS 
20051014_i i05287 CDDIS 
20051015_i k05288 CDDIS 
20051016_i k05289 CDDIS 
20051017_i i05290 CDDIS 
20051019_i i05292 CDDIS 
20051021_i i05294 CDDIS 
20051022_i k05295 CDDIS 
20051023_i k05296 CDDIS 
20051024_i i05297 CDDIS 
20051025_i i05298 CDDIS 
20051026_i i05299 CDDIS 
20051027_i i05300 CDDIS 
20051028_i i05301 CDDIS 
20051031_i i05304 CDDIS 
20051102_i i05306 CDDIS 
20051103_i i05307 CDDIS 
20051104_i i05308 CDDIS 
20051107_i i05311 CDDIS 
20051108_i i05312 CDDIS 
20051111_i i05315 CDDIS 
20051112_i k05316 CDDIS 
20051113_i k05317 CDDIS 
20051114_i i05318 CDDIS 
20051115_i i05319 CDDIS 
20051116_i i05320 CDDIS 
20051117_i i05321 CDDIS 
20051118_i i05322 CDDIS 
20051119_i k05323 CDDIS 
20051120_i k05324 CDDIS 
20051121_i i05325 CDDIS 
20051122_i a05326 CDDIS 
20051123_i i05327 CDDIS 
20051126_i k05330 CDDIS 
20051127_i k05331 CDDIS 
20051128_i i05332 CDDIS 
20051129_i i05333 CDDIS 
20051130_i i05334 CDDIS 
20051201_i i05335 CDDIS 
20051202_i i05336 CDDIS 
20051203_i k05337 CDDIS 
20051204_i k05338 CDDIS 
20051205_i i05339 CDDIS 
20051206_i i05340 CDDIS 
20051207_i i05341 CDDIS 
20051208_i a05342 CDDIS 
20051209_i i05343 CDDIS 
20051210_i k05344 CDDIS 
20051211_i k05345 CDDIS 
20051212_i i05346 CDDIS 
20051213_i i05347 CDDIS 
20051214_i i05348 CDDIS 
20051215_i i05349 CDDIS 
20051216_i i05350 CDDIS 
20051217_i k05351 CDDIS 
20051218_i k05352 CDDIS 
20051219_i i05353 CDDIS 
20051221_i i05355 CDDIS 
20051222_i a05356 CDDIS 
20051227_i i05361 CDDIS 
20051228_i i05362 CDDIS 
20051229_i i05363 CDDIS 
20051230_i i05364 CDDIS 
20060103_i i06003 CDDIS 
20060104_i i06004 CDDIS 
20060105_i i06005 CDDIS 
20060107_i k06007 CDDIS 
20060109_i i06009 CDDIS 
20060111_i i06011 CDDIS 
20060112_i a06012 CDDIS 
20060113_i i06013 CDDIS 
20060114_i k06014 CDDIS 
20060115_i k06015 CDDIS 
20060117_i i06017 CDDIS 
20060118_i i06018 CDDIS 
20060119_i i06019 CDDIS 
20060120_i i06020 CDDIS 
20060123_i i06023 CDDIS 
20060124_i i06024 CDDIS 
20060125_i i06025 CDDIS 
20060126_i a06026 CDDIS 
20060127_i i06027 CDDIS 
20060128_i k06028 CDDIS 
20060129_i k06029 CDDIS 
20060130_i i06030 CDDIS 
20060131_i i06031 CDDIS 
20060201_i i06032 CDDIS 
20060202_i i06033 CDDIS 
20060203_i i06034 CDDIS 
20060205_i k06036 CDDIS 
20060206_i i06037 CDDIS 
20060207_i i06038 CDDIS 
20060209_i a06040 CDDIS 
20060210_i i06041 CDDIS 
20060211_i k06042 CDDIS 
20060212_i k06043 CDDIS 
20060213_i i06044 CDDIS 
20060214_i i06045 CDDIS 
20060215_i i06046 CDDIS 
20060216_i a06047 CDDIS 
20060217_i i06048 CDDIS 
20060218_i k06049 CDDIS 
20060219_i k06050 CDDIS 
20060220_i i06051 CDDIS 
20060222_i i06053 CDDIS 
20060223_i i06054 CDDIS 
20060224_i i06055 CDDIS 
20060225_i k06056 CDDIS 
20060226_i k06057 CDDIS 
20060227_i i06058 CDDIS 
20060228_i i06059 CDDIS 
20060301_i i06060 CDDIS 
20060302_i i06061 CDDIS 
20060303_i i06062 CDDIS 
20060304_i k06063 CDDIS 
20060305_i k06064 CDDIS 
20060306_i i06065 CDDIS 
20060307_i i06066 CDDIS 
20060308_i i06067 CDDIS 
20060309_i a06068 CDDIS 
20060310_i i06069 CDDIS 
20060311_i k06070 CDDIS 
20060312_i k06071 CDDIS 
20060313_i i06072 CDDIS 
20060314_i i06073 CDDIS 
20060315_i i06074 CDDIS 
20060316_i i06075 CDDIS 
20060317_i i06076 CDDIS 
20060318_i k06077 CDDIS 
20060319_i k06078 CDDIS 
20060320_i i06079 CDDIS 
20060322_i i06081 CDDIS 
20060323_i a06082 CDDIS 
20060324_i i06083 CDDIS 
20060325_i k06084 CDDIS 
20060326_i k06085 CDDIS 
20060327_i i06086 CDDIS 
20060328_i i06087 CDDIS 
20060329_i i06088 CDDIS 
20060330_i i06089 CDDIS 
20060331_i i06090 CDDIS 
20060401_i k06091 CDDIS 
20060402_i k06092 CDDIS 
20060403_i i06093 CDDIS 
20060404_i i06094 CDDIS 
20060405_i i06095 CDDIS 
20060406_i a06096 CDDIS 
20060407_i i06097 CDDIS 
20060408_i k06098 CDDIS 
20060409_i k06099 CDDIS 
20060410_i i06100 CDDIS 
20060412_i i06102 CDDIS 
20060413_i i06103 CDDIS 
20060418_i i06108 CDDIS 
20060419_i i06109 CDDIS 
20060420_i a06110 CDDIS 
20060421_i i06111 CDDIS 
20060422_i k06112 CDDIS 
20060423_i k06113 CDDIS 
20060424_i i06114 CDDIS 
20060425_i i06115 CDDIS 
20060426_i i06116 CDDIS 
20060427_i i06117 CDDIS 
20060428_i i06118 CDDIS 
20060429_i k06119 CDDIS 
20060430_i k06120 CDDIS 
20060502_i i06122 CDDIS 
20060503_i i06123 CDDIS 
20060504_i i06124 CDDIS 
20060505_i i06125 CDDIS 
20060506_i k06126 CDDIS 
20060508_i i06128 CDDIS 
20060509_i i06129 CDDIS 
20060510_i i06130 CDDIS 
20060511_i i06131 CDDIS 
20060512_i i06132 CDDIS 
20060513_i k06133 CDDIS 
20060514_i k06134 CDDIS 
20060515_i i06135 CDDIS 
20060517_i i06137 CDDIS 
20060518_i i06138 CDDIS 
20060519_i i06139 CDDIS 
20060520_i k06140 CDDIS 
20060521_i k06141 CDDIS 
20060522_i i06142 CDDIS 
20060523_i i06143 CDDIS 
20060524_i i06144 CDDIS 
20060525_i i06145 CDDIS 
20060526_i i06146 CDDIS 
20060527_i k06147 CDDIS 
20060528_i k06148 CDDIS 
20060530_i i06150 CDDIS 
20060531_i i06151 CDDIS 
20060601_i i06152 CDDIS 
20060602_i i06153 CDDIS 
20060606_i i06157 CDDIS 
20060607_i i06158 CDDIS 
20060608_i i06159 CDDIS 
20060609_i i06160 CDDIS 
20060610_i k06161 CDDIS 
20060611_i k06162 CDDIS 
20060612_i i06163 CDDIS 
20060613_i i06164 CDDIS 
20060614_i i06165 CDDIS 
20060616_i i06167 CDDIS 
20060617_i k06168 CDDIS 
20060618_i k06169 CDDIS 
20060619_i i06170 CDDIS 
20060620_i i06171 CDDIS 
20060621_i i06172 CDDIS 
20060622_i i06173 CDDIS 
20060623_i i06174 CDDIS 
20060624_i k06175 CDDIS 
20060625_i k06176 CDDIS 
20060626_i i06177 CDDIS 
20060627_i i06178 CDDIS 
20060629_i i06180 CDDIS 
20060630_i i06181 CDDIS 
20060701_i k06182 CDDIS 
20060702_i k06183 CDDIS 
20060703_i i06184 CDDIS 
20060705_i i06186 CDDIS 
20060706_i i06187 CDDIS 
20060707_i i06188 CDDIS 
20060708_i k06189 CDDIS 
20060709_i k06190 CDDIS 
20060710_i i06191 CDDIS 
20060712_i i06193 CDDIS 
20060713_i i06194 CDDIS 
20060714_i i06195 CDDIS 
20060715_i k06196 CDDIS 
20060716_i k06197 CDDIS 
20060717_i i06198 CDDIS 
20060719_i i06200 CDDIS 
20060720_i i06201 CDDIS 
20060721_i i06202 CDDIS 
20060722_i k06203 CDDIS 
20060724_i i06205 CDDIS 
20060725_i i06206 CDDIS 
20060726_i i06207 CDDIS 
20060727_i a06208 CDDIS 
20060728_i i06209 CDDIS 
20060729_i k06210 CDDIS 
20060730_i k06211 CDDIS 
20060731_i i06212 CDDIS 
20060801_i i06213 CDDIS 
20060802_i i06214 CDDIS 
20060803_i i06215 CDDIS 
20060804_i i06216 CDDIS 
20060805_i k06217 CDDIS 
20060806_i k06218 CDDIS 
20060807_i i06219 CDDIS 
20060808_i i06220 CDDIS 
20060809_i i06221 CDDIS 
20060810_i a06222 CDDIS 
20060811_i i06223 CDDIS 
20060812_i k06224 CDDIS 
20060813_i k06225 CDDIS 
20060814_i i06226 CDDIS 
20060816_i i06228 CDDIS 
20060817_i i06229 CDDIS 
20060818_i i06230 CDDIS 
20060819_i k06231 CDDIS 
20060820_i k06232 CDDIS 
20060821_i i06233 CDDIS 
20060822_i i06234 CDDIS 
20060823_i i06235 CDDIS 
20060824_i a06236 CDDIS 
20060825_i i06237 CDDIS 
20060826_i k06238 CDDIS 
20060827_i k06239 CDDIS 
20060828_i i06240 CDDIS 
20060831_i i06243 CDDIS 
20060901_i i06244 CDDIS 
20060902_i k06245 CDDIS 
20060905_i i06248 CDDIS 
20060906_i i06249 CDDIS 
20060907_i a06250 CDDIS 
20060908_i i06251 CDDIS 
20060910_i k06253 CDDIS 
20060911_i i06254 CDDIS 
20060912_i i06255 CDDIS 
20060913_i i06256 CDDIS 
20060914_i i06257 CDDIS 
20060915_i i06258 CDDIS 
20060916_i k06259 CDDIS 
20060917_i k06260 CDDIS 
20060918_i i06261 CDDIS 
20060919_i i06262 CDDIS 
20060920_i i06263 CDDIS 
20060921_i a06264 CDDIS 
20060922_i i06265 CDDIS 
20060925_i i06268 CDDIS 
20060927_i i06270 CDDIS 
20060928_i i06271 CDDIS 
20060929_i i06272 CDDIS 
20060930_i k06273 CDDIS 
20061001_i k06274 CDDIS 
20061002_i i06275 CDDIS 
20061003_i i06276 CDDIS 
20061004_i i06277 CDDIS 
20061005_i i06278 CDDIS 
20061006_i i06279 CDDIS 
20061007_i k06280 CDDIS 
20061008_i k06281 CDDIS 
20061009_i i06282 CDDIS 
20061010_i i06283 CDDIS 
20061011_i i06284 CDDIS 
20061013_i i06286 CDDIS 
20061016_i i06289 CDDIS 
20061018_i i06291 CDDIS 
20061019_i i06292 CDDIS 
20061020_i i06293 CDDIS 
20061021_i k06294 CDDIS 
20061022_i k06295 CDDIS 
20061023_i i06296 CDDIS 
20061025_i i06298 CDDIS 
20061026_i a06299 CDDIS 
20061027_i i06300 CDDIS 
20061028_i k06301 CDDIS 
20061030_i i06303 CDDIS 
20061031_i i06304 CDDIS 
20061102_i i06306 CDDIS 
20061103_i i06307 CDDIS 
20061104_i k06308 CDDIS 
20061105_i k06309 CDDIS 
20061106_i i06310 CDDIS 
20061107_i i06311 CDDIS 
20061108_i i06312 CDDIS 
20061110_i i06314 CDDIS 
20061111_i k06315 CDDIS 
20061112_i k06316 CDDIS 
20061113_i i06317 CDDIS 
20061114_i i06318 CDDIS 
20061115_i i06319 CDDIS 
20061116_i i06320 CDDIS 
20061117_i i06321 CDDIS 
20061118_i k06322 CDDIS 
20061119_i k06323 CDDIS 
20061120_i i06324 CDDIS 
20061121_i i06325 CDDIS 
20061122_i i06326 CDDIS 
20061125_i k06329 CDDIS 
20061126_i k06330 CDDIS 
20061127_i i06331 CDDIS 
20061129_i i06333 CDDIS 
20061201_i i06335 CDDIS 
20061202_i k06336 CDDIS 
20061203_i k06337 CDDIS 
20061204_i i06338 CDDIS 
20061205_i i06339 CDDIS 
20061206_i i06340 CDDIS 
20061207_i i06341 CDDIS 
20061208_i i06342 CDDIS 
20061209_i k06343 CDDIS 
20061211_i i06345 CDDIS 
20061212_i i06346 CDDIS 
20061213_i i06347 CDDIS 
20061214_i a06348 CDDIS 
20061215_i i06349 CDDIS 
20061216_i k06350 CDDIS 
20061217_i k06351 CDDIS 
20061218_i i06352 CDDIS 
20061220_i i06354 CDDIS 
20061221_i i06355 CDDIS 
20061222_i i06356 CDDIS 
20061227_i i06361 CDDIS 
20061228_i a06362 CDDIS 
20061229_i i06363 CDDIS 
20070102_i i07002 CDDIS 
20070103_i i07003 CDDIS 
20070104_i i07004 CDDIS 
20070105_i i07005 CDDIS 
20070107_i k07007 CDDIS 
20070108_i i07008 CDDIS 
20070109_i i07009 CDDIS 
20070110_i i07010 CDDIS 
20070111_i i07011 CDDIS 
20070112_i i07012 CDDIS 
20070113_i k07013 CDDIS 
20070114_i k07014 CDDIS 
20070116_i i07016 CDDIS 
20070117_i i07017 CDDIS 
20070119_i i07019 CDDIS 
20070120_i k07020 CDDIS 
20070121_i k07021 CDDIS 
20070122_i i07022 CDDIS 
20070124_i i07024 CDDIS 
20070126_i i07026 CDDIS 
20070127_i k07027 CDDIS 
20070128_i k07028 CDDIS 
20070129_i i07029 CDDIS 
20070130_i i07030 CDDIS 
20070131_i i07031 CDDIS 
20070202_i i07033 CDDIS 
20070203_i k07034 CDDIS 
20070204_i k07035 CDDIS 
20070205_i i07036 CDDIS 
20070206_i i07037 CDDIS 
20070207_i i07038 CDDIS 
20070209_i i07040 CDDIS 
20070210_i k07041 CDDIS 
20070211_i k07042 CDDIS 
20070213_i i07044 CDDIS 
20070214_i i07045 CDDIS 
20070216_i i07047 CDDIS 
20070217_i k07048 CDDIS 
20070218_i k07049 CDDIS 
20070219_i i07050 CDDIS 
20070221_i i07052 CDDIS 
20070222_i i07053 CDDIS 
20070223_i i07054 CDDIS 
20070224_i k07055 CDDIS 
20070225_i k07056 CDDIS 
20070226_i i07057 CDDIS 
20070227_i i07058 CDDIS 
20070228_i i07059 CDDIS 
20070301_i i07060 CDDIS 
20070302_i i07061 CDDIS 
20070303_i k07062 CDDIS 
20070304_i k07063 CDDIS 
20070305_i i07064 CDDIS 
20070306_i i07065 CDDIS 
20070309_i i07068 CDDIS 
20070311_i k07070 CDDIS 
20070312_i i07071 CDDIS 
20070313_i i07072 CDDIS 
20070314_i i07073 CDDIS 
20070316_i i07075 CDDIS 
20070317_i k07076 CDDIS 
20070318_i k07077 CDDIS 
20070319_i i07078 CDDIS 
20070321_i i07080 CDDIS 
20070322_i i07081 CDDIS 
20070323_i i07082 CDDIS 
20070324_i k07083 CDDIS 
20070325_i k07084 CDDIS 
20070326_i i07085 CDDIS 
20070327_i i07086 CDDIS 
20070328_i i07087 CDDIS 
20070330_i i07089 CDDIS 
20070331_i k07090 CDDIS 
20070401_i k07091 CDDIS 
20070402_i i07092 CDDIS 
20070403_i i07093 CDDIS 
20070404_i a07094 CDDIS 
20070405_i i07095 CDDIS 
20070407_i k07097 CDDIS 
20070408_i k07098 CDDIS 
20070410_i i07100 CDDIS 
20070411_i i07101 CDDIS 
20070412_i i07102 CDDIS 
20070413_i i07103 CDDIS 
20070414_i k07104 CDDIS 
20070415_i k07105 CDDIS 
20070416_i i07106 CDDIS 
20070418_i i07108 CDDIS 
20070420_i i07110 CDDIS 
20070421_i k07111 CDDIS 
20070422_i k07112 CDDIS 
20070423_i i07113 CDDIS 
20070424_i i07114 CDDIS 
20070425_i i07115 CDDIS 
20070426_i i07116 CDDIS 
20070427_i i07117 CDDIS 
20070428_i k07118 CDDIS 
20070429_i k07119 CDDIS 
20070430_i i07120 CDDIS 
20070502_i i07122 CDDIS 
20070503_i i07123 CDDIS 
20070504_i i07124 CDDIS 
20070505_i k07125 CDDIS 
20070506_i k07126 CDDIS 
20070507_i i07127 CDDIS 
20070509_i i07129 CDDIS 
20070511_i i07131 CDDIS 
20070512_i k07132 CDDIS 
20070513_i k07133 CDDIS 
20070514_i i07134 CDDIS 
20070516_i i07136 CDDIS 
20070517_i i07137 CDDIS 
20070518_i i07138 CDDIS 
20070519_i k07139 CDDIS 
20070520_i k07140 CDDIS 
20070521_i i07141 CDDIS 
20070522_i i07142 CDDIS 
20070523_i i07143 CDDIS 
20070524_i a07144 CDDIS 
20070525_i i07145 CDDIS 
20070526_i k07146 CDDIS 
20070527_i k07147 CDDIS 
20070529_i i07149 CDDIS 
20070530_i i07150 CDDIS 
20070531_i i07151 CDDIS 
20070601_i i07152 CDDIS 
20070602_i k07153 CDDIS 
20070603_i k07154 CDDIS 
20070604_i i07155 CDDIS 
20070605_i i07156 CDDIS 
20070606_i i07157 CDDIS 
20070608_i i07159 CDDIS 
20070609_i k07160 CDDIS 
20070610_i k07161 CDDIS 
20070611_i i07162 CDDIS 
20070612_i i07163 CDDIS 
20070613_i i07164 CDDIS 
20070614_i i07165 CDDIS 
20070615_i i07166 CDDIS 
20070616_i k07167 CDDIS 
20070617_i k07168 CDDIS 
20070618_i i07169 CDDIS 
20070620_i i07171 CDDIS 
20070622_i i07173 CDDIS 
20070623_i k07174 CDDIS 
20070624_i k07175 CDDIS 
20070625_i i07176 CDDIS 
20070626_i i07177 CDDIS 
20070627_i i07178 CDDIS 
20070628_i i07179 CDDIS 
20070629_i i07180 CDDIS 
20070630_i k07181 CDDIS 
20070701_i k07182 CDDIS 
20070702_i i07183 CDDIS 
20070703_i i07184 CDDIS 
20070705_i i07186 CDDIS 
20070706_i i07187 CDDIS 
20070707_i k07188 CDDIS 
20070708_i k07189 CDDIS 
20070709_i i07190 CDDIS 
20070710_i i07191 CDDIS 
20070711_i i07192 CDDIS 
20070712_i i07193 CDDIS 
20070713_i i07194 CDDIS 
20070714_i k07195 CDDIS 
20070715_i k07196 CDDIS 
20070716_i i07197 CDDIS 
20070718_i i07199 CDDIS 
20070719_i i07200 CDDIS 
20070720_i i07201 CDDIS 
20070721_i k07202 CDDIS 
20070722_i k07203 CDDIS 
20070723_i i07204 CDDIS 
20070724_i i07205 CDDIS 
20070725_i i07206 CDDIS 
20070726_i i07207 CDDIS 
20070727_i i07208 CDDIS 
20070728_i k07209 CDDIS 
20070729_i k07210 CDDIS 
20070730_i i07211 CDDIS 
20070731_i i07212 CDDIS 
20070801_i i07213 CDDIS 
20070802_i i07214 CDDIS 
20070803_i i07215 CDDIS 
20070804_i k07216 CDDIS 
20070805_i k07217 CDDIS 
20070806_i i07218 CDDIS 
20070807_i i07219 CDDIS 
20070808_i i07220 CDDIS 
20070809_i i07221 CDDIS 
20070810_i i07222 CDDIS 
20070811_i k07223 CDDIS 
20070812_i k07224 CDDIS 
20070813_i i07225 CDDIS 
20070814_i i07226 CDDIS 
20070815_i i07227 CDDIS 
20070816_i i07228 CDDIS 
20070817_i i07229 CDDIS 
20070818_i k07230 CDDIS 
20070819_i k07231 CDDIS 
20070820_i i07232 CDDIS 
20070822_i i07234 CDDIS 
20070823_i i07235 CDDIS 
20070824_i i07236 CDDIS 
20070825_i k07237 CDDIS 
20070826_i k07238 CDDIS 
20070827_i c07239 CDDIS 
20070827_j i07239 CDDIS 
20070828_i i07240 CDDIS 
20070829_i i07241 CDDIS 
20070830_i i07242 CDDIS 
20070831_i i07243 CDDIS 
20070901_i k07244 CDDIS 
20070902_i k07245 CDDIS 
20070903_i c07246 CDDIS 
20070904_i i07247 CDDIS 
20070905_i i07248 CDDIS 
20070906_i i07249 CDDIS 
20070907_i i07250 CDDIS 
20070908_i k07251 CDDIS 
20070909_i k07252 CDDIS 
20070910_i c07253 CDDIS 
20070910_j i07253 CDDIS 
20070911_i i07254 CDDIS 
20070912_i i07255 CDDIS 
20070913_i i07256 CDDIS 
20070914_i i07257 CDDIS 
20070915_i k07258 CDDIS 
20070916_i k07259 CDDIS 
20070917_i c07260 CDDIS 
20070917_j i07260 CDDIS 
20070919_i i07262 CDDIS 
20070921_i i07264 CDDIS 
20070922_i k07265 CDDIS 
20070923_i k07266 CDDIS 
20070924_i c07267 CDDIS 
20070924_j i07267 CDDIS 
20070925_i i07268 CDDIS 
20070927_i i07270 CDDIS 
20070928_i i07271 CDDIS 
20070929_i k07272 CDDIS 
20070930_i k07273 CDDIS 
20071001_i c07274 CDDIS 
20071001_j i07274 CDDIS 
20071002_i i07275 CDDIS 
20071004_i i07277 CDDIS 
20071005_i i07278 CDDIS 
20071006_i k07279 CDDIS 
20071007_i k07280 CDDIS 
20071008_i k07281 CDDIS 
20071009_i i07282 CDDIS 
20071010_i i07283 CDDIS 
20071012_i i07285 CDDIS 
20071013_i k07286 CDDIS 
20071014_i k07287 CDDIS 
20071015_i k07288 CDDIS 
20071015_j i07288 CDDIS 
20071016_i i07289 CDDIS 
20071017_i i07290 CDDIS 
20071018_i i07291 CDDIS 
20071019_i i07292 CDDIS 
20071020_i k07293 CDDIS 
20071021_i k07294 CDDIS 
20071022_i k07295 CDDIS 
20071022_j i07295 CDDIS 
20071024_i i07297 CDDIS 
20071025_i a07298 CDDIS 
20071026_i i07299 CDDIS 
20071028_i k07301 CDDIS 
20071029_i k07302 CDDIS 
20071029_j i07302 CDDIS 
20071030_i i07303 CDDIS 
20071031_i i07304 CDDIS 
20071102_i i07306 CDDIS 
20071103_i k07307 CDDIS 
20071104_i k07308 CDDIS 
20071105_i k07309 CDDIS 
20071105_j i07309 CDDIS 
20071106_i i07310 CDDIS 
20071107_i i07311 CDDIS 
20071108_i a07312 CDDIS 
20071109_i i07313 CDDIS 
20071110_i k07314 CDDIS 
20071111_i k07315 CDDIS 
20071112_i c07316 CDDIS 
20071112_j i07316 CDDIS 
20071113_i i07317 CDDIS 
20071115_i i07319 CDDIS 
20071116_i i07320 CDDIS 
20071117_i k07321 CDDIS 
20071118_i k07322 CDDIS 
20071119_i c07323 CDDIS 
20071119_j i07323 CDDIS 
20071120_i i07324 CDDIS 
20071121_i i07325 CDDIS 
20071125_i k07329 CDDIS 
20071126_i c07330 CDDIS 
20071126_j i07330 CDDIS 
20071129_i i07333 CDDIS 
20071130_i i07334 CDDIS 
20071201_i k07335 CDDIS 
20071202_i k07336 CDDIS 
20071203_i c07337 CDDIS 
20071203_j i07337 CDDIS 
20071204_i i07338 CDDIS 
20071205_i i07339 CDDIS 
20071206_i i07340 CDDIS 
20071207_i i07341 CDDIS 
20071208_i k07342 CDDIS 
20071209_i k07343 CDDIS 
20071210_i c07344 CDDIS 
20071210_j i07344 CDDIS 
20071211_i i07345 CDDIS 
20071212_i i07346 CDDIS 
20071213_i a07347 CDDIS 
20071214_i i07348 CDDIS 
20071215_i k07349 CDDIS 
20071217_i c07351 CDDIS 
20071217_j i07351 CDDIS 
20071219_i i07353 CDDIS 
20071220_i i07354 CDDIS 
20071221_i i07355 CDDIS 
20071222_i k07356 CDDIS 
20071223_i k07357 CDDIS 
20071226_i i07360 CDDIS 
20071227_i a07361 CDDIS 
20071228_i i07362 CDDIS 
20080102_i i08002 CDDIS 
20080103_i i08003 CDDIS 
20080104_i i08004 CDDIS 
20080105_i k08005 CDDIS 
20080106_i k08006 CDDIS 
20080107_i i08007 CDDIS 
20080113_i k08013 CDDIS 
20080115_i i08015 CDDIS 
20080116_i i08016 CDDIS 
20080117_i i08017 CDDIS 
20080118_i i08018 CDDIS 
20080119_i k08019 CDDIS 
20080123_i i08023 CDDIS 
20080124_i i08024 CDDIS 
20080125_i i08025 CDDIS 
20080126_i k08026 CDDIS 
20080127_i k08027 CDDIS 
20080129_i i08029 CDDIS 
20080130_i i08030 CDDIS 
20080201_i i08032 CDDIS 
20080202_i k08033 CDDIS 
20080203_i k08034 CDDIS 
20080204_i i08035 CDDIS 
20080205_i i08036 CDDIS 
20080206_i i08037 CDDIS 
20080207_i i08038 CDDIS 
20080208_i i08039 CDDIS 
20080209_i k08040 CDDIS 
20080210_i k08041 CDDIS 
20080211_i k08042 CDDIS 
20080211_j i08042 CDDIS 
20080212_i i08043 CDDIS 
20080214_i i08045 CDDIS 
20080215_i i08046 CDDIS 
20080216_i k08047 CDDIS 
20080217_i k08048 CDDIS 
20080218_i k08049 CDDIS 
20080218_j i08049 CDDIS 
20080220_i i08051 CDDIS 
20080221_i i08052 CDDIS 
20080222_i i08053 CDDIS 
20080223_i k08054 CDDIS 
20080224_i k08055 CDDIS 
20080225_i k08056 CDDIS 
20080225_j i08056 CDDIS 
20080226_i i08057 CDDIS 
20080227_i i08058 CDDIS 
20080228_i i08059 CDDIS 
20080229_i i08060 CDDIS 
20080301_i k08061 CDDIS 
20080302_i k08062 CDDIS 
20080303_i k08063 CDDIS 
20080303_j i08063 CDDIS 
20080304_i i08064 CDDIS 
20080305_i i08065 CDDIS 
20080306_i i08066 CDDIS 
20080307_i i08067 CDDIS 
20080308_i k08068 CDDIS 
20080309_i k08069 CDDIS 
20080310_i k08070 CDDIS 
20080310_j i08070 CDDIS 
20080311_i i08071 CDDIS 
20080312_i i08072 CDDIS 
20080313_i i08073 CDDIS 
20080314_i i08074 CDDIS 
20080315_i k08075 CDDIS 
20080317_i k08077 CDDIS 
20080317_j i08077 CDDIS 
20080319_i i08079 CDDIS 
20080320_i i08080 CDDIS 
20080321_i i08081 CDDIS 
20080322_i k08082 CDDIS 
20080323_i k08083 CDDIS 
20080325_i i08085 CDDIS 
20080326_i i08086 CDDIS 
20080328_i i08088 CDDIS 
20080330_i k08090 CDDIS 
20080331_i k08091 CDDIS 
20080331_j i08091 CDDIS 
20080401_i i08092 CDDIS 
20080402_i i08093 CDDIS 
20080403_i i08094 CDDIS 
20080404_i i08095 CDDIS 
20080405_i k08096 CDDIS 
20080406_i k08097 CDDIS 
20080407_i k08098 CDDIS 
20080407_j i08098 CDDIS 
20080408_i i08099 CDDIS 
20080409_i i08100 CDDIS 
20080410_i i08101 CDDIS 
20080411_i i08102 CDDIS 
20080413_i k08104 CDDIS 
20080414_i k08105 CDDIS 
20080414_j i08105 CDDIS 
20080415_i i08106 CDDIS 
20080417_i i08108 CDDIS 
20080418_i i08109 CDDIS 
20080419_i k08110 CDDIS 
20080420_i k08111 CDDIS 
20080421_i k08112 CDDIS 
20080421_j i08112 CDDIS 
20080422_i i08113 CDDIS 
20080423_i i08114 CDDIS 
20080425_i i08116 CDDIS 
20080426_i k08117 CDDIS 
20080427_i k08118 CDDIS 
20080428_i k08119 CDDIS 
20080428_j i08119 CDDIS 
20080429_i i08120 CDDIS 
20080430_i i08121 CDDIS 
20080501_i i08122 CDDIS 
20080502_i i08123 CDDIS 
20080503_i k08124 CDDIS 
20080504_i k08125 CDDIS 
20080505_i k08126 CDDIS 
20080505_j i08126 CDDIS 
20080506_i i08127 CDDIS 
20080507_i i08128 CDDIS 
20080508_i i08129 CDDIS 
20080509_i i08130 CDDIS 
20080510_i k08131 CDDIS 
20080511_i k08132 CDDIS 
20080512_i i08133 CDDIS 
20080513_i i08134 CDDIS 
20080514_i i08135 CDDIS 
20080515_i i08136 CDDIS 
20080516_i i08137 CDDIS 
20080517_i k08138 CDDIS 
20080518_i k08139 CDDIS 
20080519_i k08140 CDDIS 
20080519_j i08140 CDDIS 
20080521_i i08142 CDDIS 
20080522_i i08143 CDDIS 
20080523_i i08144 CDDIS 
20080524_i k08145 CDDIS 
20080525_i k08146 CDDIS 
20080526_i k08147 CDDIS 
20080528_i i08149 CDDIS 
20080529_i i08150 CDDIS 
20080530_i i08151 CDDIS 
20080531_i k08152 CDDIS 
20080601_i k08153 CDDIS 
20080602_i k08154 CDDIS 
20080602_j i08154 CDDIS 
20080603_i i08155 CDDIS 
20080604_i i08156 CDDIS 
20080606_i i08158 CDDIS 
20080607_i k08159 CDDIS 
20080608_i k08160 CDDIS 
20080609_i k08161 CDDIS 
20080609_j i08161 CDDIS 
20080610_i i08162 CDDIS 
20080611_i i08163 CDDIS 
20080612_i i08164 CDDIS 
20080613_i i08165 CDDIS 
20080614_i k08166 CDDIS 
20080615_i k08167 CDDIS 
20080616_i k08168 CDDIS 
20080616_j i08168 CDDIS 
20080617_i i08169 CDDIS 
20080620_i i08172 CDDIS 
20080621_i k08173 CDDIS 
20080623_i k08175 CDDIS 
20080623_j i08175 CDDIS 
20080624_i i08176 CDDIS 
20080625_i i08177 CDDIS 
20080626_i i08178 CDDIS 
20080627_i i08179 CDDIS 
20080628_i k08180 CDDIS 
20080629_i k08181 CDDIS 
20080630_i k08182 CDDIS 
20080630_j i08182 CDDIS 
20080701_i i08183 CDDIS 
20080702_i i08184 CDDIS 
20080703_i i08185 CDDIS 
20080705_i k08187 CDDIS 
20080706_i k08188 CDDIS 
20080707_i k08189 CDDIS 
20080707_j i08189 CDDIS 
20080708_i i08190 CDDIS 
20080709_i i08191 CDDIS 
20080710_i i08192 CDDIS 
20080711_i i08193 CDDIS 
20080712_i k08194 CDDIS 
20080713_i k08195 CDDIS 
20080714_i k08196 CDDIS 
20080714_j i08196 CDDIS 
20080715_i i08197 CDDIS 
20080716_i i08198 CDDIS 
20080718_i i08200 CDDIS 
20080719_i k08201 CDDIS 
20080720_i k08202 CDDIS 
20080721_i k08203 CDDIS 
20080721_j i08203 CDDIS 
20080722_i i08204 CDDIS 
20080724_i i08206 CDDIS 
20080725_i i08207 CDDIS 
20080728_i k08210 CDDIS 
20080728_j i08210 CDDIS 
20080729_i i08211 CDDIS 
20080730_i i08212 CDDIS 
20080731_i i08213 CDDIS 
20080801_i i08214 CDDIS 
20080802_i k08215 CDDIS 
20080803_i k08216 CDDIS 
20080804_i k08217 CDDIS 
20080804_j i08217 CDDIS 
20080805_i i08218 CDDIS 
20080808_i i08221 CDDIS 
20080809_i k08222 CDDIS 
20080810_i k08223 CDDIS 
20080811_i k08224 CDDIS 
20080811_j i08224 CDDIS 
20080812_i i08225 CDDIS 
20080813_i i08226 CDDIS 
20080814_i i08227 CDDIS 
20080815_i i08228 CDDIS 
20080816_i k08229 CDDIS 
20080817_i k08230 CDDIS 
20080818_i i08231 CDDIS 
20080819_i i08232 CDDIS 
20080821_i i08234 CDDIS 
20080822_i i08235 CDDIS 
20080823_i k08236 CDDIS 
20080824_i k08237 CDDIS 
20080825_i i08238 CDDIS 
20080826_i i08239 CDDIS 
20080827_i i08240 CDDIS 
20080829_i i08242 CDDIS 
20080830_i k08243 CDDIS 
20080831_i k08244 CDDIS 
20080901_i k08245 CDDIS 
20080902_i i08246 CDDIS 
20080903_i i08247 CDDIS 
20080905_i i08249 CDDIS 
20080906_i k08250 CDDIS 
20080907_i k08251 CDDIS 
20080908_i k08252 CDDIS 
20080908_j i08252 CDDIS 
20080909_i i08253 CDDIS 
20080910_i i08254 CDDIS 
20080911_i i08255 CDDIS 
20080912_i i08256 CDDIS 
20080913_i k08257 CDDIS 
20080914_i k08258 CDDIS 
20080915_i k08259 CDDIS 
20080915_j i08259 CDDIS 
20080916_i i08260 CDDIS 
20080918_i i08262 CDDIS 
20080919_i i08263 CDDIS 
20080920_i k08264 CDDIS 
20080921_i k08265 CDDIS 
20080922_i k08266 CDDIS 
20080922_j i08266 CDDIS 
20080923_i i08267 CDDIS 
20080924_i i08268 CDDIS 
20080925_i i08269 CDDIS 
20080926_i i08270 CDDIS 
20080927_i k08271 CDDIS 
20080928_i k08272 CDDIS 
20080929_i k08273 CDDIS 
20080929_j i08273 CDDIS 
20080930_i i08274 CDDIS 
20081001_i i08275 CDDIS 
20081002_i i08276 CDDIS 
20081003_i i08277 CDDIS 
20081004_i k08278 CDDIS 
20081005_i k08279 CDDIS 
20081006_i k08280 CDDIS 
20081006_j i08280 CDDIS 
20081007_i i08281 CDDIS 
20081008_i i08282 CDDIS 
20081009_i i08283 CDDIS 
20081010_i i08284 CDDIS 
20081012_i k08286 CDDIS 
20081013_i k08287 CDDIS 
20081013_j i08287 CDDIS 
20081014_i i08288 CDDIS 
20081015_i i08289 CDDIS 
20081016_i i08290 CDDIS 
20081017_i i08291 CDDIS 
20081018_i k08292 CDDIS 
20081019_i k08293 CDDIS 
20081020_i k08294 CDDIS 
20081020_j i08294 CDDIS 
20081021_i i08295 CDDIS 
20081024_i i08298 CDDIS 
20081025_i k08299 CDDIS 
20081026_i k08300 CDDIS 
20081027_i k08301 CDDIS 
20081027_j i08301 CDDIS 
20081028_i i08302 CDDIS 
20081029_i i08303 CDDIS 
20081030_i i08304 CDDIS 
20081031_i i08305 CDDIS 
20081101_i k08306 CDDIS 
20081102_i k08307 CDDIS 
20081103_j i08308 CDDIS 
20081105_i i08310 CDDIS 
20081106_i i08311 CDDIS 
20081107_i i08312 CDDIS 
20081108_i k08313 CDDIS 
20081109_i k08314 CDDIS 
20081110_i k08315 CDDIS 
20081110_j i08315 CDDIS 
20081111_i i08316 CDDIS 
20081112_i i08317 CDDIS 
20081113_i i08318 CDDIS 
20081114_i i08319 CDDIS 
20081115_i k08320 CDDIS 
20081116_i k08321 CDDIS 
20081117_i k08322 CDDIS 
20081117_j i08322 CDDIS 
20081118_i i08323 CDDIS 
20081119_i i08324 CDDIS 
20081121_i i08326 CDDIS 
20081122_i k08327 CDDIS 
20081123_i k08328 CDDIS 
20081124_i k08329 CDDIS 
20081124_j i08329 CDDIS 
20081125_i i08330 CDDIS 
20081126_i i08331 CDDIS 
20081129_i k08334 CDDIS 
20081130_i k08335 CDDIS 
20081201_j i08336 CDDIS 
20081202_i i08337 CDDIS 
20081203_i i08338 CDDIS 
20081204_i i08339 CDDIS 
20081205_i i08340 CDDIS 
20081206_i k08341 CDDIS 
20081207_i k08342 CDDIS 
20081208_i k08343 CDDIS 
20081208_j i08343 CDDIS 
20081209_i i08344 CDDIS 
20081210_i i08345 CDDIS 
20081211_i i08346 CDDIS 
20081212_i i08347 CDDIS 
20081213_i k08348 CDDIS 
20081214_i k08349 CDDIS 
20081215_i k08350 CDDIS 
20081215_j i08350 CDDIS 
20081217_i i08352 CDDIS 
20081220_i k08355 CDDIS 
20081221_i k08356 CDDIS 
20081222_i k08357 CDDIS 
20081222_j i08357 CDDIS 
20081223_i i08358 CDDIS 
20081224_i i08359 CDDIS 
20081227_i k08362 CDDIS 
20081228_i k08363 CDDIS 
20081229_i i08364 CDDIS 
20081230_i i08365 CDDIS 
20081231_i i08366 CDDIS 
20090102_i i09002 CDDIS 
20090105_i k09005 CDDIS 
20090105_j i09005 CDDIS 
20090106_i i09006 CDDIS 
20090107_i i09007 CDDIS 
20090108_i i09008 CDDIS 
20090109_i i09009 CDDIS 
20090110_i k09010 CDDIS 
20090111_i k09011 CDDIS 
20090112_i k09012 CDDIS 
20090112_j i09012 CDDIS 
20090113_i i09013 CDDIS 
20090115_i i09015 CDDIS 
20090116_i i09016 CDDIS 
20090117_i k09017 CDDIS 
20090118_i k09018 CDDIS 
20090120_i i09020 CDDIS 
20090121_i i09021 CDDIS 
20090122_i i09022 CDDIS 
20090123_i i09023 CDDIS 
20090124_i k09024 CDDIS 
20090125_i k09025 CDDIS 
20090126_i k09026 CDDIS 
20090126_j i09026 CDDIS 
20090127_i i09027 CDDIS 
20090128_i i09028 CDDIS 
20090130_i i09030 CDDIS 
20090131_i k09031 CDDIS 
20090201_i k09032 CDDIS 
20090202_i k09033 CDDIS 
20090202_j i09033 CDDIS 
20090203_i i09034 CDDIS 
20090204_i i09035 CDDIS 
20090205_i i09036 CDDIS 
20090206_i i09037 CDDIS 
20090207_i k09038 CDDIS 
20090208_i k09039 CDDIS 
20090209_i k09040 CDDIS 
20090209_j i09040 CDDIS 
20090210_i i09041 CDDIS 
20090212_i i09043 CDDIS 
20090213_i i09044 CDDIS 
20090214_i k09045 CDDIS 
20090215_i k09046 CDDIS 
20090216_i k09047 CDDIS 
20090216_j i09047 CDDIS 
20090217_i i09048 CDDIS 
20090218_i i09049 CDDIS 
20090219_i i09050 CDDIS 
20090220_i i09051 CDDIS 
20090221_i k09052 CDDIS 
20090222_i k09053 CDDIS 
20090223_i k09054 CDDIS 
20090223_j i09054 CDDIS 
20090224_i i09055 CDDIS 
20090225_i i09056 CDDIS 
20090226_i i09057 CDDIS 
20090227_i i09058 CDDIS 
20090228_i k09059 CDDIS 
20090301_i k09060 CDDIS 
20090302_i k09061 CDDIS 
20090302_j i09061 CDDIS 
20090303_i i09062 CDDIS 
20090304_i i09063 CDDIS 
20090305_i i09064 CDDIS 
20090306_i i09065 CDDIS 
20090307_i k09066 CDDIS 
20090308_i k09067 CDDIS 
20090309_i k09068 CDDIS 
20090309_j i09068 CDDIS 
20090310_i i09069 CDDIS 
20090311_i i09070 CDDIS 
20090312_i i09071 CDDIS 
20090315_i k09074 CDDIS 
20090316_i k09075 CDDIS 
20090316_j i09075 CDDIS 
20090317_i i09076 CDDIS 
20090319_i i09078 CDDIS 
20090320_i i09079 CDDIS 
20090321_i k09080 CDDIS 
20090322_i k09081 CDDIS 
20090323_i k09082 CDDIS 
20090323_j i09082 CDDIS 
20090324_i i09083 CDDIS 
20090325_i i09084 CDDIS 
20090326_i i09085 CDDIS 
20090327_i i09086 CDDIS 
20090328_i k09087 CDDIS 
20090329_i k09088 CDDIS 
20090330_i k09089 CDDIS 
20090330_j i09089 CDDIS 
20090331_i i09090 CDDIS 
20090402_i i09092 CDDIS 
20090403_i i09093 CDDIS 
20090404_i k09094 CDDIS 
20090406_i k09096 CDDIS 
20090406_j i09096 CDDIS 
20090407_i i09097 CDDIS 
20090408_i i09098 CDDIS 
20090409_i i09099 CDDIS 
20090410_i i09100 CDDIS 
20090411_i k09101 CDDIS 
20090412_i k09102 CDDIS 
20090414_i i09104 CDDIS 
20090415_i i09105 CDDIS 
20090416_i i09106 CDDIS 
20090417_i i09107 CDDIS 
20090418_i k09108 CDDIS 
20090419_i k09109 CDDIS 
20090420_i k09110 CDDIS 
20090420_j i09110 CDDIS 
20090421_i i09111 CDDIS 
20090422_i i09112 CDDIS 
20090424_i i09114 CDDIS 
20090425_i k09115 CDDIS 
20090426_i k09116 CDDIS 
20090427_i k09117 CDDIS 
20090427_j i09117 CDDIS 
20090428_i i09118 CDDIS 
20090429_i i09119 CDDIS 
20090502_i k09122 CDDIS 
20090503_i k09123 CDDIS 
20090504_i k09124 CDDIS 
20090504_j i09124 CDDIS 
20090505_i i09125 CDDIS 
20090507_i i09127 CDDIS 
20090508_i i09128 CDDIS 
20090509_i k09129 CDDIS 
20090511_i k09131 CDDIS 
20090511_j i09131 CDDIS 
20090512_i i09132 CDDIS 
20090513_i i09133 CDDIS 
20090514_i i09134 CDDIS 
20090515_i i09135 CDDIS 
20090516_i k09136 CDDIS 
20090517_i k09137 CDDIS 
20090518_i k09138 CDDIS 
20090518_j i09138 CDDIS 
20090519_i i09139 CDDIS 
20090521_i i09141 CDDIS 
20090522_i i09142 CDDIS 
20090523_i k09143 CDDIS 
20090524_i k09144 CDDIS 
20090525_i k09145 CDDIS 
20090526_i i09146 CDDIS 
20090527_i i09147 CDDIS 
20090528_i i09148 CDDIS 
20090529_i i09149 CDDIS 
20090530_i k09150 CDDIS 
20090531_i k09151 CDDIS 
20090602_i i09153 CDDIS 
20090603_i i09154 CDDIS 
20090604_i i09155 CDDIS 
20090605_i i09156 CDDIS 
20090606_i k09157 CDDIS 
20090607_i k09158 CDDIS 
20090608_i k09159 CDDIS 
20090608_j i09159 CDDIS 
20090609_i i09160 CDDIS 
20090611_i i09162 CDDIS 
20090612_i i09163 CDDIS 
20090613_i k09164 CDDIS 
20090614_i k09165 CDDIS 
20090615_i k09166 CDDIS 
20090615_j i09166 CDDIS 
20090616_i i09167 CDDIS 
20090618_i i09169 CDDIS 
20090619_i i09170 CDDIS 
20090620_i k09171 CDDIS 
20090621_i k09172 CDDIS 
20090622_i k09173 CDDIS 
20090622_j i09173 CDDIS 
20090623_i i09174 CDDIS 
20090624_i i09175 CDDIS 
20090626_i i09177 CDDIS 
20090627_i k09178 CDDIS 
20090628_i k09179 CDDIS 
20090629_i k09180 CDDIS 
20090629_j i09180 CDDIS 
20090630_i i09181 CDDIS 
20090701_i i09182 CDDIS 
20090702_i i09183 CDDIS 
20090704_i k09185 CDDIS 
20090705_i k09186 CDDIS 
20090706_i k09187 CDDIS 
20090706_j i09187 CDDIS 
20090707_i i09188 CDDIS 
20090708_i i09189 CDDIS 
20090710_i i09191 CDDIS 
20090711_i k09192 CDDIS 
20090712_i k09193 CDDIS 
20090713_i k09194 CDDIS 
20090713_j i09194 CDDIS 
20090714_i i09195 CDDIS 
20090717_i i09198 CDDIS 
20090718_i k09199 CDDIS 
20090719_i k09200 CDDIS 
20090720_i k09201 CDDIS 
20090720_j i09201 CDDIS 
20090721_i i09202 CDDIS 
20090722_i i09203 CDDIS 
20090723_i i09204 CDDIS 
20090724_i i09205 CDDIS 
20090726_i k09207 CDDIS 
20090727_i k09208 CDDIS 
20090727_j i09208 CDDIS 
20090728_i i09209 CDDIS 
20090729_i i09210 CDDIS 
20090731_i i09212 CDDIS 
20090801_i k09213 CDDIS 
20090802_i k09214 CDDIS 
20090803_i k09215 CDDIS 
20090803_j i09215 CDDIS 
20090804_i i09216 CDDIS 
20090805_i i09217 CDDIS 
20090806_i i09218 CDDIS 
20090807_i i09219 CDDIS 
20090808_i k09220 CDDIS 
20090809_i k09221 CDDIS 
20090810_i k09222 CDDIS 
20090810_j i09222 CDDIS 
20090811_i i09223 CDDIS 
20090814_i i09226 CDDIS 
20090815_i k09227 CDDIS 
20090816_i k09228 CDDIS 
20090817_j i09229 CDDIS 
20090818_i i09230 CDDIS 
20090819_i i09231 CDDIS 
20090820_i i09232 CDDIS 
20090821_i i09233 CDDIS 
20090823_i k09235 CDDIS 
20090824_i k09236 CDDIS 
20090824_j i09236 CDDIS 
20090825_i i09237 CDDIS 
20090826_i i09238 CDDIS 
20090827_i i09239 CDDIS 
20090828_i i09240 CDDIS 
20090829_i k09241 CDDIS 
20090830_i k09242 CDDIS 
20090831_i k09243 CDDIS 
20090831_j i09243 CDDIS 
20090901_i i09244 CDDIS 
20090902_i i09245 CDDIS 
20090903_i i09246 CDDIS 
20090904_i i09247 CDDIS 
20090905_i k09248 CDDIS 
20090906_i k09249 CDDIS 
20090907_i k09250 CDDIS 
20090908_i i09251 CDDIS 
20090909_i i09252 CDDIS 
20090910_i i09253 CDDIS 
20090911_i i09254 CDDIS 
20090912_i k09255 CDDIS 
20090913_i k09256 CDDIS 
20090914_i k09257 CDDIS 
20090914_j i09257 CDDIS 
20090915_i i09258 CDDIS 
20090917_i i09260 CDDIS 
20090918_i i09261 CDDIS 
20090919_i k09262 CDDIS 
20090920_i k09263 CDDIS 
20090921_i k09264 CDDIS 
20090921_j i09264 CDDIS 
20090922_i i09265 CDDIS 
20090923_i i09266 CDDIS 
20090924_i i09267 CDDIS 
20090925_i i09268 CDDIS 
20090926_i k09269 CDDIS 
20090927_i k09270 CDDIS 
20090928_i k09271 CDDIS 
20090928_j i09271 CDDIS 
20090929_i i09272 CDDIS 
20090930_i i09273 CDDIS 
20091001_i i09274 CDDIS 
20091002_i i09275 CDDIS 
20091003_i k09276 CDDIS 
20091004_i k09277 CDDIS 
20091005_i k09278 CDDIS 
20091005_j i09278 CDDIS 
20091007_i i09280 CDDIS 
20091009_i i09282 CDDIS 
20091010_i k09283 CDDIS 
20091011_i k09284 CDDIS 
20091012_i k09285 CDDIS 
20091012_j i09285 CDDIS 
20091013_i i09286 CDDIS 
20091014_i i09287 CDDIS 
20091015_i i09288 CDDIS 
20091017_i k09290 CDDIS 
20091018_i k09291 CDDIS 
20091019_i k09292 CDDIS 
20091020_i i09293 CDDIS 
20091021_i i09294 CDDIS 
20091023_i i09296 CDDIS 
20091024_i k09297 CDDIS 
20091025_i k09298 CDDIS 
20091026_i k09299 CDDIS 
20091026_j i09299 CDDIS 
20091027_i i09300 CDDIS 
20091029_i i09302 CDDIS 
20091030_i i09303 CDDIS 
20091031_i k09304 CDDIS 
20091101_i k09305 CDDIS 
20091102_i k09306 CDDIS 
20091102_j i09306 CDDIS 
20091104_i i09308 CDDIS 
20091105_i i09309 CDDIS 
20091106_i i09310 CDDIS 
20091107_i k09311 CDDIS 
20091108_i k09312 CDDIS 
20091109_i k09313 CDDIS 
20091109_j i09313 CDDIS 
20091110_i i09314 CDDIS 
20091111_i i09315 CDDIS 
20091113_i i09317 CDDIS 
20091114_i k09318 CDDIS 
20091115_i k09319 CDDIS 
20091116_i k09320 CDDIS 
20091116_j i09320 CDDIS 
20091117_i i09321 CDDIS 
20091118_i i09322 CDDIS 
20091119_i i09323 CDDIS 
20091120_i i09324 CDDIS 
20091121_i k09325 CDDIS 
20091122_i k09326 CDDIS 
20091123_i k09327 CDDIS 
20091123_j i09327 CDDIS 
20091124_i i09328 CDDIS 
20091125_i i09329 CDDIS 
20091128_i k09332 CDDIS 
20091129_i k09333 CDDIS 
20091130_i k09334 CDDIS 
20091130_j i09334 CDDIS 
20091201_i i09335 CDDIS 
20091202_i i09336 CDDIS 
20091203_i i09337 CDDIS 
20091204_i i09338 CDDIS 
20091205_i k09339 CDDIS 
20091206_i k09340 CDDIS 
20091207_i k09341 CDDIS 
20091207_j i09341 CDDIS 
20091208_i i09342 CDDIS 
20091210_i i09344 CDDIS 
20091211_i i09345 CDDIS 
20091212_i k09346 CDDIS 
20091213_i k09347 CDDIS 
20091214_i k09348 CDDIS 
20091214_j i09348 CDDIS 
20091215_i i09349 CDDIS 
20091216_i i09350 CDDIS 
20091217_i i09351 CDDIS 
20091218_i i09352 CDDIS 
20091219_i k09353 CDDIS 
20091220_i k09354 CDDIS 
20091221_i k09355 CDDIS 
20091221_j i09355 CDDIS 
20091222_i i09356 CDDIS 
20091223_i i09357 CDDIS 
20091226_i k09360 CDDIS 
20091227_i k09361 CDDIS 
20091228_i i09362 CDDIS 
20091229_i i09363 CDDIS 
20091230_i i09364 CDDIS 
20091231_i i09365 CDDIS 
20100102_i k10002 CDDIS 
20100103_i k10003 CDDIS 
20100104_i k10004 CDDIS 
20100104_j i10004 CDDIS 
20100105_i i10005 CDDIS 
20100106_i i10006 CDDIS 
20100107_i i10007 CDDIS 
20100108_i i10008 CDDIS 
20100109_i k10009 CDDIS 
20100110_i k10010 CDDIS 
20100111_i k10011 CDDIS 
20100111_j i10011 CDDIS 
20100112_i i10012 CDDIS 
20100113_i i10013 CDDIS 
20100114_i i10014 CDDIS 
20100115_i i10015 CDDIS 
20100116_i k10016 CDDIS 
20100117_i k10017 CDDIS 
20100118_i k10018 CDDIS 
20100119_i i10019 CDDIS 
20100121_i i10021 CDDIS 
20100122_i i10022 CDDIS 
20100123_i k10023 CDDIS 
20100124_i k10024 CDDIS 
20100125_i k10025 CDDIS 
20100125_j i10025 CDDIS 
20100126_i i10026 CDDIS 
20100127_i i10027 CDDIS 
20100128_i i10028 CDDIS 
20100129_i i10029 CDDIS 
20100130_i k10030 CDDIS 
20100131_i k10031 CDDIS 
20100201_i k10032 CDDIS 
20100201_j i10032 CDDIS 
20100202_i i10033 CDDIS 
20100203_i i10034 CDDIS 
20100204_i i10035 CDDIS 
20100205_i i10036 CDDIS 
20100206_i k10037 CDDIS 
20100207_i k10038 CDDIS 
20100208_i k10039 CDDIS 
20100208_j i10039 CDDIS 
20100209_i i10040 CDDIS 
20100212_i i10043 CDDIS 
20100213_i k10044 CDDIS 
20100214_i k10045 CDDIS 
20100216_i i10047 CDDIS 
20100217_i i10048 CDDIS 
20100218_i i10049 CDDIS 
20100219_i i10050 CDDIS 
20100220_i k10051 CDDIS 
20100221_i k10052 CDDIS 
20100222_i k10053 CDDIS 
20100222_j i10053 CDDIS 
20100223_i i10054 CDDIS 
20100224_i i10055 CDDIS 
20100225_i i10056 CDDIS 
20100226_i i10057 CDDIS 
20100227_i k10058 CDDIS 
20100228_i k10059 CDDIS 
20100301_i k10060 CDDIS 
20100301_j i10060 CDDIS 
20100302_i i10061 CDDIS 
20100303_i i10062 CDDIS 
20100304_i i10063 CDDIS 
20100305_i i10064 CDDIS 
20100306_i k10065 CDDIS 
20100307_i k10066 CDDIS 
20100308_i k10067 CDDIS 
20100308_j i10067 CDDIS 
20100309_i i10068 CDDIS 
20100310_i i10069 CDDIS 
20100311_i i10070 CDDIS 
20100312_i i10071 CDDIS 
20100313_i k10072 CDDIS 
20100314_i k10073 CDDIS 
20100315_i k10074 CDDIS 
20100315_j i10074 CDDIS 
20100316_i i10075 CDDIS 
20100318_i i10077 CDDIS 
20100319_i i10078 CDDIS 
20100322_i k10081 CDDIS 
20100322_j i10081 CDDIS 
20100324_i i10083 CDDIS 
20100325_i i10084 CDDIS 
20100326_i i10085 CDDIS 
20100327_i k10086 CDDIS 
20100328_i k10087 CDDIS 
20100329_i k10088 CDDIS 
20100330_i i10089 CDDIS 
20100331_i i10090 CDDIS 
20100401_i i10091 CDDIS 
20100402_i i10092 CDDIS 
20100403_i k10093 CDDIS 
20100404_i k10094 CDDIS 
20100406_i i10096 CDDIS 
20100407_i i10097 CDDIS 
20100408_i i10098 CDDIS 
20100409_i i10099 CDDIS 
20100410_i k10100 CDDIS 
20100411_i k10101 CDDIS 
20100412_i k10102 CDDIS 
20100412_j i10102 CDDIS 
20100413_i i10103 CDDIS 
20100414_i i10104 CDDIS 
20100415_i i10105 CDDIS 
20100416_i i10106 CDDIS 
20100417_i k10107 CDDIS 
20100418_i k10108 CDDIS 
20100419_i k10109 CDDIS 
20100419_j i10109 CDDIS 
20100420_i i10110 CDDIS 
20100421_i i10111 CDDIS 
20100422_i i10112 CDDIS 
20100423_i i10113 CDDIS 
20100424_i k10114 CDDIS 
20100425_i k10115 CDDIS 
20100426_i k10116 CDDIS 
20100426_j i10116 CDDIS 
20100427_i i10117 CDDIS 
20100429_i i10119 CDDIS 
20100430_i i10120 CDDIS 
20100502_i k10122 CDDIS 
20100503_i k10123 CDDIS 
20100503_j i10123 CDDIS 
20100504_i i10124 CDDIS 
20100505_i i10125 CDDIS 
20100506_i i10126 CDDIS 
20100507_i i10127 CDDIS 
20100508_i k10128 CDDIS 
20100509_i k10129 CDDIS 
20100510_i k10130 CDDIS 
20100510_j i10130 CDDIS 
20100511_i i10131 CDDIS 
20100513_i i10133 CDDIS 
20100514_i i10134 CDDIS 
20100515_i k10135 CDDIS 
20100516_i k10136 CDDIS 
20100517_i k10137 CDDIS 
20100517_j i10137 CDDIS 
20100519_i i10139 CDDIS 
20100520_i i10140 CDDIS 
20100521_i i10141 CDDIS 
20100522_i k10142 CDDIS 
20100523_i k10143 CDDIS 
20100525_i i10145 CDDIS 
20100526_i i10146 CDDIS 
20100527_i i10147 CDDIS 
20100528_i i10148 CDDIS 
20100529_i k10149 CDDIS 
20100530_i k10150 CDDIS 
20100531_i k10151 CDDIS 
20100601_i i10152 CDDIS 
20100602_i i10153 CDDIS 
20100603_i i10154 CDDIS 
20100604_i i10155 CDDIS 
20100605_i k10156 CDDIS 
20100606_i k10157 CDDIS 
20100607_i k10158 CDDIS 
20100608_i i10159 CDDIS 
20100609_i i10160 CDDIS 
20100610_i i10161 CDDIS 
20100611_i i10162 CDDIS 
20100612_i k10163 CDDIS 
20100613_i k10164 CDDIS 
20100614_i k10165 CDDIS 
20100614_j i10165 CDDIS 
20100615_i i10166 CDDIS 
20100617_i i10168 CDDIS 
20100618_i i10169 CDDIS 
20100619_i k10170 CDDIS 
20100620_i k10171 CDDIS 
20100621_i k10172 CDDIS 
20100621_j i10172 CDDIS 
20100622_i i10173 CDDIS 
20100623_i i10174 CDDIS 
20100624_i i10175 CDDIS 
20100625_i i10176 CDDIS 
20100626_i k10177 CDDIS 
20100627_i k10178 CDDIS 
20100628_i k10179 CDDIS 
20100628_j i10179 CDDIS 
20100629_i i10180 CDDIS 
20100630_i i10181 CDDIS 
20100701_i i10182 CDDIS 
20100702_i i10183 CDDIS 
20100703_i k10184 CDDIS 
20100704_i k10185 CDDIS 
20100705_i k10186 CDDIS 
20100706_i i10187 CDDIS 
20100707_i i10188 CDDIS 
20100708_i i10189 CDDIS 
20100709_i i10190 CDDIS 
20100710_i k10191 CDDIS 
20100711_i k10192 CDDIS 
20100712_i k10193 CDDIS 
20100712_j i10193 CDDIS 
20100713_i i10194 CDDIS 
20100714_i i10195 CDDIS 
20100715_i i10196 CDDIS 
20100716_i i10197 CDDIS 
20100717_i k10198 CDDIS 
20100718_i k10199 CDDIS 
20100719_i k10200 CDDIS 
20100719_j i10200 CDDIS 
20100720_i i10201 CDDIS 
20100721_i i10202 CDDIS 
20100722_i i10203 CDDIS 
20100723_i i10204 CDDIS 
20100724_i k10205 CDDIS 
20100725_i k10206 CDDIS 
20100726_i i10207 CDDIS 
20100727_i i10208 CDDIS 
20100729_i i10210 CDDIS 
20100730_i i10211 CDDIS 
20100802_i i10214 CDDIS 
20100803_i i10215 CDDIS 
20100804_i i10216 CDDIS 
20100805_i i10217 CDDIS 
20100806_i i10218 CDDIS 
20100809_i i10221 CDDIS 
20100810_i i10222 CDDIS 
20100811_i i10223 CDDIS 
20100812_i i10224 CDDIS 
20100813_i i10225 CDDIS 
20100816_i d10228 CDDIS 
20100816_j i10228 CDDIS 
20100817_i i10229 CDDIS 
20100819_i i10231 CDDIS 
20100820_i i10232 CDDIS 
20100821_i d10233 CDDIS 
20100822_i d10234 CDDIS 
20100823_j i10235 CDDIS 
20100827_i i10239 CDDIS 
20100828_i d10240 CDDIS 
20100830_i d10242 CDDIS 
20100830_j i10242 CDDIS 
20100831_i i10243 CDDIS 
20100903_i e10246 CDDIS 
20100906_i g10249 CDDIS 
20100907_i e10250 CDDIS 
20100908_i e10251 CDDIS 
20100910_i e10253 CDDIS 
20100911_i f10254 CDDIS 
20100912_i f10255 CDDIS 
20100913_i g10256 CDDIS 
20100913_j e10256 CDDIS 
20100914_i e10257 CDDIS 
20100915_i e10258 CDDIS 
20100916_i e10259 CDDIS 
20100917_i e10260 CDDIS 
20100918_i f10261 CDDIS 
20100919_i f10262 CDDIS 
20100920_i g10263 CDDIS 
20100920_j e10263 CDDIS 
20100921_i e10264 CDDIS 
20100922_i e10265 CDDIS 
20100924_i e10267 CDDIS 
20100925_i f10268 CDDIS 
20100926_i f10269 CDDIS 
20100927_i g10270 CDDIS 
20100927_j e10270 CDDIS 
20100928_i e10271 CDDIS 
20100929_i e10272 CDDIS 
20100930_i e10273 CDDIS 
20101001_i e10274 CDDIS 
20101002_i h10275 CDDIS 
20101004_i c10277 CDDIS 
20101004_j e10277 CDDIS 
20101005_i e10278 CDDIS 
20101006_i e10279 CDDIS 
20101007_i e10280 CDDIS 
20101008_i e10281 CDDIS 
20101009_i h10282 CDDIS 
20101010_i h10283 CDDIS 
20101011_i c10284 CDDIS 
20101011_j e10284 CDDIS 
20101012_i e10285 CDDIS 
20101013_i e10286 CDDIS 
20101014_i e10287 CDDIS 
20101015_i e10288 CDDIS 
20101016_i h10289 CDDIS 
20101017_i h10290 CDDIS 
20101018_i c10291 CDDIS 
20101018_j e10291 CDDIS 
20101019_i e10292 CDDIS 
20101020_i e10293 CDDIS 
20101021_i e10294 CDDIS 
20101022_i e10295 CDDIS 
20101023_i f10296 CDDIS 
20101025_i c10298 CDDIS 
20101025_j e10298 CDDIS 
20101026_i e10299 CDDIS 
20101028_i e10301 CDDIS 
20101029_i e10302 CDDIS 
20101030_i h10303 CDDIS 
20101101_i c10305 CDDIS 
20101101_j e10305 CDDIS 
20101102_i e10306 CDDIS 
20101103_i e10307 CDDIS 
20101104_i e10308 CDDIS 
20101105_i e10309 CDDIS 
20101106_i h10310 CDDIS 
20101107_i h10311 CDDIS 
20101108_i c10312 CDDIS 
20101108_j e10312 CDDIS 
20101109_i e10313 CDDIS 
20101111_i e10315 CDDIS 
20101112_i e10316 CDDIS 
20101113_i h10317 CDDIS 
20101114_i h10318 CDDIS 
20101115_i c10319 CDDIS 
20101115_j e10319 CDDIS 
20101116_i e10320 CDDIS 
20101118_i e10322 CDDIS 
20101119_i e10323 CDDIS 
20101120_i h10324 CDDIS 
20101121_i h10325 CDDIS 
20101122_i c10326 CDDIS 
20101122_j e10326 CDDIS 
20101123_i e10327 CDDIS 
20101124_i e10328 CDDIS 
20101127_i h10331 CDDIS 
20101128_i h10332 CDDIS 
20101129_i k10333 CDDIS 
20101129_j i10333 CDDIS 
20101130_i i10334 CDDIS 
20101201_i i10335 CDDIS 
20101202_i i10336 CDDIS 
20101204_i k10338 CDDIS 
20101205_i k10339 CDDIS 
20101206_i k10340 CDDIS 
20101207_i i10341 CDDIS 
20101208_i i10342 CDDIS 
20101210_i i10344 CDDIS 
20101211_i k10345 CDDIS 
20101212_i k10346 CDDIS 
20101213_i k10347 CDDIS 
20101213_j i10347 CDDIS 
20101214_i i10348 CDDIS 
20101215_i i10349 CDDIS 
20101216_i i10350 CDDIS 
20101217_i i10351 CDDIS 
20101220_i k10354 CDDIS 
20101220_j i10354 CDDIS 
20101221_i i10355 CDDIS 
20101223_i i10357 CDDIS 
20101226_i k10360 CDDIS 
20101228_i i10362 CDDIS 
20101229_i i10363 CDDIS 
20101230_i i10364 CDDIS 
20110101_i k11001 CDDIS 
20110103_i k11003 CDDIS 
20110103_j i11003 CDDIS 
20110104_i i11004 CDDIS 
20110105_i i11005 CDDIS 
20110107_i i11007 CDDIS 
20110108_i k11008 CDDIS 
20110109_i k11009 CDDIS 
20110110_i k11010 CDDIS 
20110110_j i11010 CDDIS 
20110112_i i11012 CDDIS 
20110113_i i11013 CDDIS 
20110114_i i11014 CDDIS 
20110115_i k11015 CDDIS 
20110116_i k11016 CDDIS 
20110117_i k11017 CDDIS 
20110120_i i11020 CDDIS 
20110121_i i11021 CDDIS 
20110122_i k11022 CDDIS 
20110123_i k11023 CDDIS 
20110124_i k11024 CDDIS 
20110124_j i11024 CDDIS 
20110127_i i11027 CDDIS 
20110128_i i11028 CDDIS 
20110129_i k11029 CDDIS 
20110130_i k11030 CDDIS 
20110131_i k11031 CDDIS 
20110131_j i11031 CDDIS 
20110201_i i11032 CDDIS 
20110202_i i11033 CDDIS 
20110204_i i11035 CDDIS 
20110205_i k11036 CDDIS 
20110206_i k11037 CDDIS 
20110207_i k11038 CDDIS 
20110207_j i11038 CDDIS 
20110208_i i11039 CDDIS 
20110209_i i11040 CDDIS 
20110210_i i11041 CDDIS 
20110211_i i11042 CDDIS 
20110212_i k11043 CDDIS 
20110213_i k11044 CDDIS 
20110214_i k11045 CDDIS 
20110214_j i11045 CDDIS 
20110215_i i11046 CDDIS 
20110217_i i11048 CDDIS 
20110218_i i11049 CDDIS 
20110219_i k11050 CDDIS 
20110220_i k11051 CDDIS 
20110221_i k11052 CDDIS 
20110221_j i11052 CDDIS 
20110222_i i11053 CDDIS 
20110223_i i11054 CDDIS 
20110224_i i11055 CDDIS 
20110226_i k11057 CDDIS 
20110227_i k11058 CDDIS 
20110228_i k11059 CDDIS 
20110228_j i11059 CDDIS 
20110301_i i11060 CDDIS 
20110302_i i11061 CDDIS 
20110303_i i11062 CDDIS 
20110304_i i11063 CDDIS 
20110305_i k11064 CDDIS 
20110306_i k11065 CDDIS 
20110307_i k11066 CDDIS 
20110307_j i11066 CDDIS 
20110308_i i11067 CDDIS 
20110310_i i11069 CDDIS 
20110311_i i11070 CDDIS 
20110314_i i11073 CDDIS 
20110315_i i11074 CDDIS 
20110316_i i11075 CDDIS 
20110317_i i11076 CDDIS 
20110318_i i11077 CDDIS 
20110320_i i11079 CDDIS 
20110321_i i11080 CDDIS 
20110322_i i11081 CDDIS 
20110323_i i11082 CDDIS 
20110324_i i11083 CDDIS 
20110325_i i11084 CDDIS 
20110327_i i11086 CDDIS 
20110328_i i11087 CDDIS 
20110329_i i11088 CDDIS 
20110330_i i11089 CDDIS 
20110331_i i11090 CDDIS 
20110401_i i11091 CDDIS 
20110402_i i11092 CDDIS 
20110403_i i11093 CDDIS 
20110404_i i11094 CDDIS 
20110405_i i11095 CDDIS 
20110406_i i11096 CDDIS 
20110407_i i11097 CDDIS 
20110408_i i11098 CDDIS 
20110409_i i11099 CDDIS 
20110410_i i11100 CDDIS 
20110411_i i11101 CDDIS 
20110412_i i11102 CDDIS 
20110413_i i11103 CDDIS 
20110414_i i11104 CDDIS 
20110415_i i11105 CDDIS 
20110416_i i11106 CDDIS 
20110417_i i11107 CDDIS 
20110418_i j11108 CDDIS 
20110418_j i11108 CDDIS 
20110422_i i11112 CDDIS 
20110423_i i11113 CDDIS 
20110424_i i11114 CDDIS 
20110426_i i11116 CDDIS 
20110427_i i11117 CDDIS 
20110428_i i11118 CDDIS 
20110429_i i11119 CDDIS 
20110430_i i11120 CDDIS 
20110502_i j11122 CDDIS 
20110502_j i11122 CDDIS 
20110503_i i11123 CDDIS 
20110504_i i11124 CDDIS 
20110505_i i11125 CDDIS 
20110506_i i11126 CDDIS 
20110507_i k11127 CDDIS 
20110508_i k11128 CDDIS 
20110510_i i11130 CDDIS 
20110512_i i11132 CDDIS 
20110513_i i11133 CDDIS 
20110514_i k11134 CDDIS 
20110514_j i11134 CDDIS 
20110515_i k11135 CDDIS 
20110515_j i11135 CDDIS 
20110516_i j11136 CDDIS 
20110516_j i11136 CDDIS 
20110517_i i11137 CDDIS 
20110518_i i11138 CDDIS 
20110519_i i11139 CDDIS 
20110520_i i11140 CDDIS 
20110521_i k11141 CDDIS 
20110521_j i11141 CDDIS 
20110522_i k11142 CDDIS 
20110522_j i11142 CDDIS 
20110523_i i11143 CDDIS 
20110524_i i11144 CDDIS 
20110525_i i11145 CDDIS 
20110526_i i11146 CDDIS 
20110527_i i11147 CDDIS 
20110528_i k11148 CDDIS 
20110528_j i11148 CDDIS 
20110529_i k11149 CDDIS 
20110529_j i11149 CDDIS 
20110530_i j11150 CDDIS 
20110531_i i11151 CDDIS 
20110601_i i11152 CDDIS 
20110602_i i11153 CDDIS 
20110603_i i11154 CDDIS 
20110604_i k11155 CDDIS 
20110604_j i11155 CDDIS 
20110605_i k11156 CDDIS 
20110605_j i11156 CDDIS 
20110606_i k11157 CDDIS 
20110606_j i11157 CDDIS 
20110607_i i11158 CDDIS 
20110609_i i11160 CDDIS 
20110610_i i11161 CDDIS 
20110611_i k11162 CDDIS 
20110611_j i11162 CDDIS 
20110612_i k11163 CDDIS 
20110612_j i11163 CDDIS 
20110614_i i11165 CDDIS 
20110615_i i11166 CDDIS 
20110616_i i11167 CDDIS 
20110617_i i11168 CDDIS 
20110618_i k11169 CDDIS 
20110618_j i11169 CDDIS 
20110619_i k11170 CDDIS 
20110619_j i11170 CDDIS 
20110620_i k11171 CDDIS 
20110620_j i11171 CDDIS 
20110621_i i11172 CDDIS 
20110622_i i11173 CDDIS 
20110623_i i11174 CDDIS 
20110624_i i11175 CDDIS 
20110625_i k11176 CDDIS 
20110625_j i11176 CDDIS 
20110626_i k11177 CDDIS 
20110626_j i11177 CDDIS 
20110627_i k11178 CDDIS 
20110627_j i11178 CDDIS 
20110628_i i11179 CDDIS 
20110629_i i11180 CDDIS 
20110630_i i11181 CDDIS 
20110701_i i11182 CDDIS 
20110702_i k11183 CDDIS 
20110702_j i11183 CDDIS 
20110703_i k11184 CDDIS 
20110703_j i11184 CDDIS 
20110704_i k11185 CDDIS 
20110705_i i11186 CDDIS 
20110706_i i11187 CDDIS 
20110707_i i11188 CDDIS 
20110708_i i11189 CDDIS 
20110709_i k11190 CDDIS 
20110709_j i11190 CDDIS 
20110710_i k11191 CDDIS 
20110710_j i11191 CDDIS 
20110711_i k11192 CDDIS 
20110711_j i11192 CDDIS 
20110712_i i11193 CDDIS 
20110713_i i11194 CDDIS 
20110714_i i11195 CDDIS 
20110715_i i11196 CDDIS 
20110716_i k11197 CDDIS 
20110716_j i11197 CDDIS 
20110717_i k11198 CDDIS 
20110717_j i11198 CDDIS 
20110718_i k11199 CDDIS 
20110718_j i11199 CDDIS 
20110719_i i11200 CDDIS 
20110721_i i11202 CDDIS 
20110722_i i11203 CDDIS 
20110723_i k11204 CDDIS 
20110723_j i11204 CDDIS 
20110724_i k11205 CDDIS 
20110724_j i11205 CDDIS 
20110725_i k11206 CDDIS 
20110725_j i11206 CDDIS 
20110726_i i11207 CDDIS 
20110727_i i11208 CDDIS 
20110729_i i11210 CDDIS 
20110730_i k11211 CDDIS 
20110730_j i11211 CDDIS 
20110731_i k11212 CDDIS 
20110731_j i11212 CDDIS 
20110801_i k11213 CDDIS 
20110801_j i11213 CDDIS 
20110802_i i11214 CDDIS 
20110804_i i11216 CDDIS 
20110806_i k11218 CDDIS 
20110806_j i11218 CDDIS 
20110807_i k11219 CDDIS 
20110807_j i11219 CDDIS 
20110808_i k11220 CDDIS 
20110808_j i11220 CDDIS 
20110809_i i11221 CDDIS 
20110811_i i11223 CDDIS 
20110812_i i11224 CDDIS 
20110813_i k11225 CDDIS 
20110813_j i11225 CDDIS 
20110814_i k11226 CDDIS 
20110814_j i11226 CDDIS 
20110815_i k11227 CDDIS 
20110815_j i11227 CDDIS 
20110820_i k11232 CDDIS 
20110820_j i11232 CDDIS 
20110821_i k11233 CDDIS 
20110823_i i11235 CDDIS 
20110824_i i11236 CDDIS 
20110825_i i11237 CDDIS 
20110826_i i11238 CDDIS 
20110827_i k11239 CDDIS 
20110827_j i11239 CDDIS 
20110828_i k11240 CDDIS 
20110828_j i11240 CDDIS 
20110829_i k11241 CDDIS 
20110829_j i11241 CDDIS 
20110830_i i11242 CDDIS 
20110831_i i11243 CDDIS 
20110901_i i11244 CDDIS 
20110902_i i11245 CDDIS 
20110903_i k11246 CDDIS 
20110903_j i11246 CDDIS 
20110904_i k11247 CDDIS 
20110904_j i11247 CDDIS 
20110905_i k11248 CDDIS 
20110906_i i11249 CDDIS 
20110908_i i11251 CDDIS 
20110909_i i11252 CDDIS 
20110910_i k11253 CDDIS 
20110910_j i11253 CDDIS 
20110911_i k11254 CDDIS 
20110911_j i11254 CDDIS 
20110912_i k11255 CDDIS 
20110912_j i11255 CDDIS 
20110913_i i11256 CDDIS 
20110914_i i11257 CDDIS 
20110915_i i11258 CDDIS 
20110916_i i11259 CDDIS 
20110917_i i11260 CDDIS 
20110918_i i11261 CDDIS 
20110919_i i11262 CDDIS 
20110920_i i11263 CDDIS 
20110921_i i11264 CDDIS 
20110922_i i11265 CDDIS 
20110923_i i11266 CDDIS 
20110924_i i11267 CDDIS 
20110925_i i11268 CDDIS 
20110926_i i11269 CDDIS 
20110927_i i11270 CDDIS 
20110928_i i11271 CDDIS 
20110929_i i11272 CDDIS 
20110930_i i11273 CDDIS 
20111001_i k11274 CDDIS 
20111001_j i11274 CDDIS 
20111002_i k11275 CDDIS 
20111002_j i11275 CDDIS 
20111003_i k11276 CDDIS 
20111003_j i11276 CDDIS 
20111004_i i11277 CDDIS 
20111005_i i11278 CDDIS 
20111007_i i11280 CDDIS 
20111008_i k11281 CDDIS 
20111008_j i11281 CDDIS 
20111009_i k11282 CDDIS 
20111009_j i11282 CDDIS 
20111010_i k11283 CDDIS 
20111010_j i11283 CDDIS 
20111011_i i11284 CDDIS 
20111012_i i11285 CDDIS 
20111013_i i11286 CDDIS 
20111014_i i11287 CDDIS 
20111015_j i11288 CDDIS 
20111016_i k11289 CDDIS 
20111016_j i11289 CDDIS 
20111017_i k11290 CDDIS 
20111017_j i11290 CDDIS 
20111018_i i11291 CDDIS 
20111024_j i11297 CDDIS 
20111025_i i11298 CDDIS 
20111026_i i11299 CDDIS 
20111027_i i11300 CDDIS 
20111028_i i11301 CDDIS 
20111029_i k11302 CDDIS 
20111029_j i11302 CDDIS 
20111030_i k11303 CDDIS 
20111030_j i11303 CDDIS 
20111031_i k11304 CDDIS 
20111031_j i11304 CDDIS 
20111101_i i11305 CDDIS 
20111102_i i11306 CDDIS 
20111103_i i11307 CDDIS 
20111104_i i11308 CDDIS 
20111105_j i11309 CDDIS 
20111106_i k11310 CDDIS 
20111106_j i11310 CDDIS 
20111107_i k11311 CDDIS 
20111107_j i11311 CDDIS 
20111108_i i11312 CDDIS 
20111109_i i11313 CDDIS 
20111110_i i11314 CDDIS 
20111111_i i11315 CDDIS 
20111112_i k11316 CDDIS 
20111112_j i11316 CDDIS 
20111113_i k11317 CDDIS 
20111113_j i11317 CDDIS 
20111114_i k11318 CDDIS 
20111114_j i11318 CDDIS 
20111115_i i11319 CDDIS 
20111116_i i11320 CDDIS 
20111117_i i11321 CDDIS 
20111118_i i11322 CDDIS 
20111119_i k11323 CDDIS 
20111119_j i11323 CDDIS 
20111120_i k11324 CDDIS 
20111120_j i11324 CDDIS 
20111121_i k11325 CDDIS 
20111121_j i11325 CDDIS 
20111122_i i11326 CDDIS 
20111123_i i11327 CDDIS 
20111126_i k11330 CDDIS 
20111127_i k11331 CDDIS 
20111128_i k11332 CDDIS 
20111128_j i11332 CDDIS 
20111129_i i11333 CDDIS 
20111201_i i11335 CDDIS 
20111202_i i11336 CDDIS 
20111203_i k11337 CDDIS 
20111203_j i11337 CDDIS 
20111204_i k11338 CDDIS 
20111204_j i11338 CDDIS 
20111205_i k11339 CDDIS 
20111206_i i11340 CDDIS 
20111207_i i11341 CDDIS 
20111208_i i11342 CDDIS 
20111209_i i11343 CDDIS 
20111210_i k11344 CDDIS 
20111210_j i11344 CDDIS 
20111211_i k11345 CDDIS 
20111211_j i11345 CDDIS 
20111212_i k11346 CDDIS 
20111212_j i11346 CDDIS 
20111213_i i11347 CDDIS 
20111215_i i11349 CDDIS 
20111216_i i11350 CDDIS 
20111217_i k11351 CDDIS 
20111217_j i11351 CDDIS 
20111218_i k11352 CDDIS 
20111218_j i11352 CDDIS 
20111219_i k11353 CDDIS 
20111219_j i11353 CDDIS 
20111220_i i11354 CDDIS 
20111221_i i11355 CDDIS 
20111228_i i11362 CDDIS 
20111229_i i11363 CDDIS 
20111230_i i11364 CDDIS 
20111231_i k11365 CDDIS 
20111231_j i11365 CDDIS 
20120102_i k12002 CDDIS 
20120103_i i12003 CDDIS 
20120104_i i12004 CDDIS 
20120106_i i12006 CDDIS 
20120107_i k12007 CDDIS 
20120107_j i12007 CDDIS 
20120108_i k12008 CDDIS 
20120108_j i12008 CDDIS 
20120109_j i12009 CDDIS 
20120110_i i12010 CDDIS 
20120112_i i12012 CDDIS 
20120113_i i12013 CDDIS 
20120114_i k12014 CDDIS 
20120114_j i12014 CDDIS 
20120115_i k12015 CDDIS 
20120115_j i12015 CDDIS 
20120116_i k12016 CDDIS 
20120117_i i12017 CDDIS 
20120118_i i12018 CDDIS 
20120119_i i12019 CDDIS 
20120120_i i12020 CDDIS 
20120121_i k12021 CDDIS 
20120121_j i12021 CDDIS 
20120122_i k12022 CDDIS 
20120122_j i12022 CDDIS 
20120123_i k12023 CDDIS 
20120123_j i12023 CDDIS 
20120124_i i12024 CDDIS 
20120125_i i12025 CDDIS 
20120126_i i12026 CDDIS 
20120127_i i12027 CDDIS 
20120128_i k12028 CDDIS 
20120129_i k12029 CDDIS 
20120130_i k12030 CDDIS 
20120130_j i12030 CDDIS 
20120203_i i12034 CDDIS 
20120204_i k12035 CDDIS 
20120205_i k12036 CDDIS 
20120206_i k12037 CDDIS 
20120206_j i12037 CDDIS 
20120207_i i12038 CDDIS 
20120208_i i12039 CDDIS 
20120209_i i12040 CDDIS 
20120210_i i12041 CDDIS 
20120211_i k12042 CDDIS 
20120212_i k12043 CDDIS 
20120213_i k12044 CDDIS 
20120213_j i12044 CDDIS 
20120214_i i12045 CDDIS 
20120215_i i12046 CDDIS 
20120218_i k12049 CDDIS 
20120220_i k12051 CDDIS 
20120221_i i12052 CDDIS 
20120222_i i12053 CDDIS 
20120223_i i12054 CDDIS 
20120224_i i12055 CDDIS 
20120225_i i12056 CDDIS 
20120226_i i12057 CDDIS 
20120227_i i12058 CDDIS 
20120228_i i12059 CDDIS 
20120229_i i12060 CDDIS 
20120301_i i12061 CDDIS 
20120302_i i12062 CDDIS 
20120303_i i12063 CDDIS 
20120304_i i12064 CDDIS 
20120306_i i12066 CDDIS 
20120307_i i12067 CDDIS 
20120308_i i12068 CDDIS 
20120309_i i12069 CDDIS 
20120310_i i12070 CDDIS 
20120311_i i12071 CDDIS 
20120312_i i12072 CDDIS 
20120313_i i12073 CDDIS 
20120314_i i12074 CDDIS 
20120315_i i12075 CDDIS 
20120316_i i12076 CDDIS 
20120317_i i12077 CDDIS 
20120318_i i12078 CDDIS 
20120320_i i12080 CDDIS 
20120323_i i12083 CDDIS 
20120324_i i12084 CDDIS 
20120325_i i12085 CDDIS 
20120326_i j12086 CDDIS 
20120326_j i12086 CDDIS 
20120329_i i12089 CDDIS 
20120330_i i12090 CDDIS 
20120331_i i12091 CDDIS 
20120401_i i12092 CDDIS 
20120402_i i12093 CDDIS 
20120403_i i12094 CDDIS 
20120404_i i12095 CDDIS 
20120405_i i12096 CDDIS 
20120406_i i12097 CDDIS 
20120407_i i12098 CDDIS 
20120408_i i12099 CDDIS 
20120411_i i12102 CDDIS 
20120413_i i12104 CDDIS 
20120414_i k12105 CDDIS 
20120415_i k12106 CDDIS 
20120415_j i12106 CDDIS 
20120416_i i12107 CDDIS 
20120417_i i12108 CDDIS 
20120419_i i12110 CDDIS 
20120420_i i12111 CDDIS 
20120421_i k12112 CDDIS 
20120422_i k12113 CDDIS 
20120423_i j12114 CDDIS 
20120423_j i12114 CDDIS 
20120424_i i12115 CDDIS 
20120426_i i12117 CDDIS 
20120427_i i12118 CDDIS 
20120428_i k12119 CDDIS 
20120429_i k12120 CDDIS 
20120430_i k12121 CDDIS 
20120502_i i12123 CDDIS 
20120504_i i12125 CDDIS 
20120505_i k12126 CDDIS 
20120507_i j12128 CDDIS 
20120507_j i12128 CDDIS 
20120508_i i12129 CDDIS 
20120509_i i12130 CDDIS 
20120510_i i12131 CDDIS 
20120511_i i12132 CDDIS 
20120512_i k12133 CDDIS 
20120513_i k12134 CDDIS 
20120514_i k12135 CDDIS 
20120514_j i12135 CDDIS 
20120515_i i12136 CDDIS 
20120516_i i12137 CDDIS 
20120518_i i12139 CDDIS 
20120520_i k12141 CDDIS 
20120521_i k12142 CDDIS 
20120521_j i12142 CDDIS 
20120522_i i12143 CDDIS 
20120524_i i12145 CDDIS 
20120525_i i12146 CDDIS 
20120526_i k12147 CDDIS 
20120527_i k12148 CDDIS 
20120529_i i12150 CDDIS 
20120530_i i12151 CDDIS 
20120531_i i12152 CDDIS 
20120601_i i12153 CDDIS 
20120602_i k12154 CDDIS 
20120603_i k12155 CDDIS 
20120604_i k12156 CDDIS 
20120604_j i12156 CDDIS 
20120605_i i12157 CDDIS 
20120606_i i12158 CDDIS 
20120607_i i12159 CDDIS 
20120608_i i12160 CDDIS 
20120609_i k12161 CDDIS 
20120610_i k12162 CDDIS 
20120611_i k12163 CDDIS 
20120611_j i12163 CDDIS 
20120612_i i12164 CDDIS 
20120613_i i12165 CDDIS 
20120614_i i12166 CDDIS 
20120615_i i12167 CDDIS 
20120616_i k12168 CDDIS 
20120617_i k12169 CDDIS 
20120618_i k12170 CDDIS 
20120621_i l12173 CDDIS 
20120622_i l12174 CDDIS 
20120623_i k12175 CDDIS 
20120624_i k12176 CDDIS 
20120625_i k12177 CDDIS 
20120625_j l12177 CDDIS 
20120626_i l12178 CDDIS 
20120628_i l12180 CDDIS 
20120629_i l12181 CDDIS 
20120630_i k12182 CDDIS 
20120702_i k12184 CDDIS 
20120702_j i12184 CDDIS 
20120703_i i12185 CDDIS 
20120705_i i12187 CDDIS 
20120706_i i12188 CDDIS 
20120707_i k12189 CDDIS 
20120708_i k12190 CDDIS 
20120709_i k12191 CDDIS 
20120709_j i12191 CDDIS 
20120710_i i12192 CDDIS 
20120711_i i12193 CDDIS 
20120712_i i12194 CDDIS 
20120713_i i12195 CDDIS 
20120715_i k12197 CDDIS 
20120716_i k12198 CDDIS 
20120716_j i12198 CDDIS 
20120717_i i12199 CDDIS 
20120719_i i12201 CDDIS 
20120720_i i12202 CDDIS 
20120721_i k12203 CDDIS 
20120722_i k12204 CDDIS 
20120723_i k12205 CDDIS 
20120723_j i12205 CDDIS 
20120724_i i12206 CDDIS 
20120725_i i12207 CDDIS 
20120727_i i12209 CDDIS 
20120728_i k12210 CDDIS 
20120729_i k12211 CDDIS 
20120730_i k12212 CDDIS 
20120730_j i12212 CDDIS 
20120731_i i12213 CDDIS 
20120801_i i12214 CDDIS 
20120802_i i12215 CDDIS 
20120804_i k12217 CDDIS 
20120805_i k12218 CDDIS 
20120806_i k12219 CDDIS 
20120806_j i12219 CDDIS 
20120807_i i12220 CDDIS 
20120808_i i12221 CDDIS 
20120809_i i12222 CDDIS 
20120810_i i12223 CDDIS 
20120811_i k12224 CDDIS 
20120812_i k12225 CDDIS 
20120813_i k12226 CDDIS 
20120814_i i12227 CDDIS 
20120816_i i12229 CDDIS 
20120817_i i12230 CDDIS 
20120818_i k12231 CDDIS 
20120819_i k12232 CDDIS 
20120820_i k12233 CDDIS 
20120820_j i12233 CDDIS 
20120821_i i12234 CDDIS 
20120822_i i12235 CDDIS 
20120824_i i12237 CDDIS 
20120825_i k12238 CDDIS 
20120826_i k12239 CDDIS 
20120827_i k12240 CDDIS 
20120827_j i12240 CDDIS 
20120828_i i12241 CDDIS 
20120829_i i12242 CDDIS 
20120830_i i12243 CDDIS 
20120831_i i12244 CDDIS 
20120901_i k12245 CDDIS 
20120902_i k12246 CDDIS 
20120903_i k12247 CDDIS 
20120904_i i12248 CDDIS 
20120905_i i12249 CDDIS 
20120907_i i12251 CDDIS 
20120908_i k12252 CDDIS 
20120909_i k12253 CDDIS 
20120910_i k12254 CDDIS 
20120910_j i12254 CDDIS 
20120911_i i12255 CDDIS 
20120912_i i12256 CDDIS 
20120913_i i12257 CDDIS 
20120914_i i12258 CDDIS 
20120915_i k12259 CDDIS 
20120916_i k12260 CDDIS 
20120917_i k12261 CDDIS 
20120917_j i12261 CDDIS 
20120918_i i12262 CDDIS 
20120920_i i12264 CDDIS 
20120921_i i12265 CDDIS 
20120922_i k12266 CDDIS 
20120923_i k12267 CDDIS 
20120924_i k12268 CDDIS 
20120924_j i12268 CDDIS 
20120925_i i12269 CDDIS 
20120926_i i12270 CDDIS 
20120927_i i12271 CDDIS 
20120928_i i12272 CDDIS 
20120929_i k12273 CDDIS 
20120930_i k12274 CDDIS 
20121001_i k12275 CDDIS 
20121001_j i12275 CDDIS 
20121002_i i12276 CDDIS 
20121003_i i12277 CDDIS 
20121004_i i12278 CDDIS 
20121005_i i12279 CDDIS 
20121006_i k12280 CDDIS 
20121007_i k12281 CDDIS 
20121008_i k12282 CDDIS 
20121009_i i12283 CDDIS 
20121010_i i12284 CDDIS 
20121011_i i12285 CDDIS 
20121012_i i12286 CDDIS 
20121013_i k12287 CDDIS 
20121014_i k12288 CDDIS 
20121015_i k12289 CDDIS 
20121015_j i12289 CDDIS 
20121016_i i12290 CDDIS 
20121017_i i12291 CDDIS 
20121018_i i12292 CDDIS 
20121019_i i12293 CDDIS 
20121020_i k12294 CDDIS 
20121021_i k12295 CDDIS 
20121022_i k12296 CDDIS 
20121022_j i12296 CDDIS 
20121023_i i12297 CDDIS 
20121025_i i12299 CDDIS 
20121026_i i12300 CDDIS 
20121027_i i12301 CDDIS 
20121028_i i12302 CDDIS 
20121029_i k12303 CDDIS 
20121029_j i12303 CDDIS 
20121030_i i12304 CDDIS 
20121031_i i12305 CDDIS 
20121101_i i12306 CDDIS 
20121102_i i12307 CDDIS 
20121103_i k12308 CDDIS 
20121104_i k12309 CDDIS 
20121105_i k12310 CDDIS 
20121106_i i12311 CDDIS 
20121107_i i12312 CDDIS 
20121108_i i12313 CDDIS 
20121109_i i12314 CDDIS 
20121110_i k12315 CDDIS 
20121111_i k12316 CDDIS 
20121112_i k12317 CDDIS 
20121112_j i12317 CDDIS 
20121113_i i12318 CDDIS 
20121114_i i12319 CDDIS 
20121115_i i12320 CDDIS 
20121116_i i12321 CDDIS 
20121117_i k12322 CDDIS 
20121118_i k12323 CDDIS 
20121119_i k12324 CDDIS 
20121119_j i12324 CDDIS 
20121120_i i12325 CDDIS 
20121121_i i12326 CDDIS 
20121124_i k12329 CDDIS 
20121125_i k12330 CDDIS 
20121126_i k12331 CDDIS 
20121126_j i12331 CDDIS 
20121127_i i12332 CDDIS 
20121128_i i12333 CDDIS 
20121130_i i12335 CDDIS 
20121201_i k12336 CDDIS 
20121202_i k12337 CDDIS 
20121203_i k12338 CDDIS 
20121203_j i12338 CDDIS 
20121204_i i12339 CDDIS 
20121206_i i12341 CDDIS 
20121207_i i12342 CDDIS 
20121208_i k12343 CDDIS 
20121209_i k12344 CDDIS 
20121210_i k12345 CDDIS 
20121213_i i12348 CDDIS 
20121214_i m12349 CDDIS 
20121215_i k12350 CDDIS 
20121216_i k12351 CDDIS 
20121217_i k12352 CDDIS 
20121217_j i12352 CDDIS 
20121218_i i12353 CDDIS 
20121219_i i12354 CDDIS 
20121220_i i12355 CDDIS 
20121221_i i12356 CDDIS 
20121222_i k12357 CDDIS 
20121223_i k12358 CDDIS 
20121226_i i12361 CDDIS 
20121227_i i12362 CDDIS 
20121228_i i12363 CDDIS 
20121229_i k12364 CDDIS 
20121230_i k12365 CDDIS 
20121231_i k12366 CDDIS 
20121231_j i12366 CDDIS 
20130102_i i13002 CDDIS 
20130103_i i13003 CDDIS 
20130104_i i13004 CDDIS 
20130105_i k13005 CDDIS 
20130106_i k13006 CDDIS 
20130107_i k13007 CDDIS 
20130107_j i13007 CDDIS 
20130108_i i13008 CDDIS 
20130110_i i13010 CDDIS 
20130111_i i13011 CDDIS 
20130112_i k13012 CDDIS 
20130113_i k13013 CDDIS 
20130114_i k13014 CDDIS 
20130114_j i13014 CDDIS 
20130115_i i13015 CDDIS 
20130116_i i13016 CDDIS 
20130117_i i13017 CDDIS 
20130118_i i13018 CDDIS 
20130119_i k13019 CDDIS 
20130120_i k13020 CDDIS 
20130121_i k13021 CDDIS 
20130122_i i13022 CDDIS 
20130123_i i13023 CDDIS 
20130125_i i13025 CDDIS 
20130126_i k13026 CDDIS 
20130127_i k13027 CDDIS 
20130128_i k13028 CDDIS 
20130128_j i13028 CDDIS 
20130129_i i13029 CDDIS 
20130130_i i13030 CDDIS 
20130131_i i13031 CDDIS 
20130201_i i13032 CDDIS 
20130202_i k13033 CDDIS 
20130203_i k13034 CDDIS 
20130204_i k13035 CDDIS 
20130204_j i13035 CDDIS 
20130205_i i13036 CDDIS 
20130207_i i13038 CDDIS 
20130208_i i13039 CDDIS 
20130209_i k13040 CDDIS 
20130210_i k13041 CDDIS 
20130211_i k13042 CDDIS 
20130211_j i13042 CDDIS 
20130212_i i13043 CDDIS 
20130213_i i13044 CDDIS 
20130214_i i13045 CDDIS 
20130215_i i13046 CDDIS 
20130216_i k13047 CDDIS 
20130217_i k13048 CDDIS 
20130218_i k13049 CDDIS 
20130219_i i13050 CDDIS 
20130220_i i13051 CDDIS 
20130221_i i13052 CDDIS 
20130222_i i13053 CDDIS 
20130223_i k13054 CDDIS 
20130224_i k13055 CDDIS 
20130225_i k13056 CDDIS 
20130225_j i13056 CDDIS 
20130226_i i13057 CDDIS 
20130227_i i13058 CDDIS 
20130228_i i13059 CDDIS 
20130301_i i13060 CDDIS 
20130302_i k13061 CDDIS 
20130303_i k13062 CDDIS 
20130304_i k13063 CDDIS 
20130304_j i13063 CDDIS 
20130305_i i13064 CDDIS 
20130307_i i13066 CDDIS 
20130308_i i13067 CDDIS 
20130309_i k13068 CDDIS 
20130310_i k13069 CDDIS 
20130311_i k13070 CDDIS 
20130311_j i13070 CDDIS 
20130312_i i13071 CDDIS 
20130313_i i13072 CDDIS 
20130314_i i13073 CDDIS 
20130315_i i13074 CDDIS 
20130316_i k13075 CDDIS 
20130317_i k13076 CDDIS 
20130318_j i13077 CDDIS 
20130319_i i13078 CDDIS 
20130320_i i13079 CDDIS 
20130321_i i13080 CDDIS 
20130322_i i13081 CDDIS 
20130323_i k13082 CDDIS 
20130324_i k13083 CDDIS 
20130325_i k13084 CDDIS 
20130325_j i13084 CDDIS 
20130326_i i13085 CDDIS 
20130327_i i13086 CDDIS 
20130328_i i13087 CDDIS 
20130329_i i13088 CDDIS 
20130330_i k13089 CDDIS 
20130331_i k13090 CDDIS 
20130402_i i13092 CDDIS 
20130403_i i13093 CDDIS 
20130405_i i13095 CDDIS 
20130406_i k13096 CDDIS 
20130407_i k13097 CDDIS 
20130408_i k13098 CDDIS 
20130408_j i13098 CDDIS 
20130409_i i13099 CDDIS 
20130410_i i13100 CDDIS 
20130411_i i13101 CDDIS 
20130412_i i13102 CDDIS 
20130413_i k13103 CDDIS 
20130414_i k13104 CDDIS 
20130415_i k13105 CDDIS 
20130416_i i13106 CDDIS 
20130417_i i13107 CDDIS 
20130418_i i13108 CDDIS 
20130419_i i13109 CDDIS 
20130420_i k13110 CDDIS 
20130421_i k13111 CDDIS 
20130422_i k13112 CDDIS 
20130422_j i13112 CDDIS 
20130423_i i13113 CDDIS 
20130424_i i13114 CDDIS 
20130425_i i13115 CDDIS 
20130426_i i13116 CDDIS 
20130427_i k13117 CDDIS 
20130428_i k13118 CDDIS 
20130429_i i13119 CDDIS 
20130430_i i13120 CDDIS 
20130502_i i13122 CDDIS 
20130503_i i13123 CDDIS 
20130506_i i13126 CDDIS 
20130507_i i13127 CDDIS 
20130508_i i13128 CDDIS 
20130509_i i13129 CDDIS 
20130510_i i13130 CDDIS 
20130512_i i13132 CDDIS 
20130513_i j13133 CDDIS 
20130513_j i13133 CDDIS 
20130514_i i13134 CDDIS 
20130515_i i13135 CDDIS 
20130516_i i13136 CDDIS 
20130517_i i13137 CDDIS 
20130519_i i13139 CDDIS 
20130523_i i13143 CDDIS 
20130524_i i13144 CDDIS 
20130526_i i13146 CDDIS 
20130528_i i13148 CDDIS 
20130529_i i13149 CDDIS 
20130530_i i13150 CDDIS 
20130531_i i13151 CDDIS 
20130602_i i13153 CDDIS 
20130603_i i13154 CDDIS 
20130604_i i13155 CDDIS 
20130605_i i13156 CDDIS 
20130606_i i13157 CDDIS 
20130607_i i13158 CDDIS 
20130610_i j13161 CDDIS 
20130610_j i13161 CDDIS 
20130611_i i13162 CDDIS 
20130613_i i13164 CDDIS 
20130614_i i13165 CDDIS 
20130616_i i13167 CDDIS 
20130617_i j13168 CDDIS 
20130617_j i13168 CDDIS 
20130618_i i13169 CDDIS 
20130620_i i13171 CDDIS 
20130621_i i13172 CDDIS 
20130624_i j13175 CDDIS 
20130624_j i13175 CDDIS 
20130625_i i13176 CDDIS 
20130626_i i13177 CDDIS 
20130627_i i13178 CDDIS 
20130628_i i13179 CDDIS 
20130630_i i13181 CDDIS 
20130701_i j13182 CDDIS 
20130701_j i13182 CDDIS 
20130702_i i13183 CDDIS 
20130703_i i13184 CDDIS 
20130705_i i13186 CDDIS 
20130707_i i13188 CDDIS 
20130708_i o13189 CDDIS 
20130708_j e13189 CDDIS 
20130709_i e13190 CDDIS 
20130711_i e13192 CDDIS 
20130712_i e13193 CDDIS 
20130714_i e13195 CDDIS 
20130715_j e13196 CDDIS 
20130716_i e13197 CDDIS 
20130717_i e13198 CDDIS 
20130718_i e13199 CDDIS 
20130719_i e13200 CDDIS 
20130721_i e13202 CDDIS 
20130722_j e13203 CDDIS 
20130723_i e13204 CDDIS 
20130724_i e13205 CDDIS 
20130725_i e13206 CDDIS 
20130726_i e13207 CDDIS 
20130728_i e13209 CDDIS 
20130729_i e13210 CDDIS 
20130730_i e13211 CDDIS 
20130731_i a13212 CDDIS 
20130801_i a13213 CDDIS 
20130802_i a13214 CDDIS 
20130804_i a13216 CDDIS 
20130805_i p13217 CDDIS 
20130805_j a13217 CDDIS 
20130806_i a13218 CDDIS 
20130809_i a13221 CDDIS 
20130811_i a13223 CDDIS 
20130812_i p13224 CDDIS 
20130812_j a13224 CDDIS 
20130813_i a13225 CDDIS 
20130814_i a13226 CDDIS 
20130816_i a13228 CDDIS 
20130819_i o13231 CDDIS 
20130819_j e13231 CDDIS 
20130820_i e13232 CDDIS 
20130821_i e13233 CDDIS 
20130822_i e13234 CDDIS 
20130823_i e13235 CDDIS 
20130825_i e13237 CDDIS 
20130826_i o13238 CDDIS 
20130826_j e13238 CDDIS 
20130827_i e13239 CDDIS 
20130828_i e13240 CDDIS 
20130829_i e13241 CDDIS 
20130830_i e13242 CDDIS 
20130901_i e13244 CDDIS 
20130902_i o13245 CDDIS 
20130903_i e13246 CDDIS 
20130904_i e13247 CDDIS 
20130905_i e13248 CDDIS 
20130906_i e13249 CDDIS 
20130908_i e13251 CDDIS 
20130909_i o13252 CDDIS 
20130909_j e13252 CDDIS 
20130910_i e13253 CDDIS 
20130912_i e13255 CDDIS 
20130913_i e13256 CDDIS 
20130915_i e13258 CDDIS 
20130916_i o13259 CDDIS 
20130916_j e13259 CDDIS 
20130917_i e13260 CDDIS 
20130918_i e13261 CDDIS 
20130919_i e13262 CDDIS 
20130920_i e13263 CDDIS 
20130922_i e13265 CDDIS 
20130923_i o13266 CDDIS 
20130923_j e13266 CDDIS 
20130924_i e13267 CDDIS 
20130925_i e13268 CDDIS 
20130926_i e13269 CDDIS 
20130927_i e13270 CDDIS 
20130929_i e13272 CDDIS 
20130930_j i13273 CDDIS 
20131001_i i13274 CDDIS 
20131002_i i13275 CDDIS 
20131003_i i13276 CDDIS 
20131004_i i13277 CDDIS 
20131006_i i13279 CDDIS 
20131007_i i13280 CDDIS 
20131008_i i13281 CDDIS 
20131009_i i13282 CDDIS 
20131010_i i13283 CDDIS 
20131011_i i13284 CDDIS 
20131013_i i13286 CDDIS 
20131014_i j13287 CDDIS 
20131015_i i13288 CDDIS 
20131016_i i13289 CDDIS 
20131017_i i13290 CDDIS 
20131018_i i13291 CDDIS 
20131020_i i13293 CDDIS 
20131021_i i13294 CDDIS 
20131022_i i13295 CDDIS 
20131024_i i13297 CDDIS 
20131025_i i13298 CDDIS 
20131027_i i13300 CDDIS 
20131028_i i13301 CDDIS 
20131029_i i13302 CDDIS 
20131030_i i13303 CDDIS 
20131031_i i13304 CDDIS 
20131101_i i13305 CDDIS 
20131105_i i13309 CDDIS 
20131106_i i13310 CDDIS 
20131107_i i13311 CDDIS 
20131108_i i13312 CDDIS 
20131110_i i13314 CDDIS 
20131111_j i13315 CDDIS 
20131112_i i13316 CDDIS 
20131113_i i13317 CDDIS 
20131114_i i13318 CDDIS 
20131115_i i13319 CDDIS 
20131117_i i13321 CDDIS 
20131118_i j13322 CDDIS 
20131118_j i13322 CDDIS 
20131119_i i13323 CDDIS 
20131120_i i13324 CDDIS 
20131121_i i13325 CDDIS 
20131122_i i13326 CDDIS 
20131124_i i13328 CDDIS 
20131125_i i13329 CDDIS 
20131126_i i13330 CDDIS 
20131127_i i13331 CDDIS 
20131201_i i13335 CDDIS 
20131202_i i13336 CDDIS 
20131203_i i13337 CDDIS 
20131204_i i13338 CDDIS 
20131205_i i13339 CDDIS 
20131206_i i13340 CDDIS 
20131209_i i13343 CDDIS 
20131210_i i13344 CDDIS 
20131212_i i13346 CDDIS 
20131213_i i13347 CDDIS 
20131215_i i13349 CDDIS 
20131216_i i13350 CDDIS 
20131217_i i13351 CDDIS 
20131218_i i13352 CDDIS 
20131219_i i13353 CDDIS 
20131220_i i13354 CDDIS 
20131222_i i13356 CDDIS 
20131223_i i13357 CDDIS 
20131226_i i13360 CDDIS 
20131227_i i13361 CDDIS 
20131229_i i13363 CDDIS 
20131230_i j13364 CDDIS 
20131230_j i13364 CDDIS 
20131231_i i13365 CDDIS 
20140102_i i14002 CDDIS 
20140103_i i14003 CDDIS 
20140104_i k14004 CDDIS 
20140105_i k14005 CDDIS 
20140105_j i14005 CDDIS 
20140106_i k14006 CDDIS 
20140106_j i14006 CDDIS 
20140107_i i14007 CDDIS 
20140108_i i14008 CDDIS 
20140109_i i14009 CDDIS 
20140110_i i14010 CDDIS 
20140111_i k14011 CDDIS 
20140112_i k14012 CDDIS 
20140112_j i14012 CDDIS 
20140113_i k14013 CDDIS 
20140113_j i14013 CDDIS 
20140114_i i14014 CDDIS 
20140116_i i14016 CDDIS 
20140117_i i14017 CDDIS 
20140118_i k14018 CDDIS 
20140119_i k14019 CDDIS 
20140119_j i14019 CDDIS 
20140120_i k14020 CDDIS 
20140121_i i14021 CDDIS 
20140122_i i14022 CDDIS 
20140123_i i14023 CDDIS 
20140124_i i14024 CDDIS 
20140125_i k14025 CDDIS 
20140126_i k14026 CDDIS 
20140127_i k14027 CDDIS 
20140127_j i14027 CDDIS 
20140128_i i14028 CDDIS 
20140129_i i14029 CDDIS 
20140130_i i14030 CDDIS 
20140131_i i14031 CDDIS 
20140201_i k14032 CDDIS 
20140202_i k14033 CDDIS 
20140203_i k14034 CDDIS 
20140203_j i14034 CDDIS 
20140204_i i14035 CDDIS 
20140206_i i14037 CDDIS 
20140207_i i14038 CDDIS 
20140208_i k14039 CDDIS 
20140210_i k14041 CDDIS 
20140210_j i14041 CDDIS 
20140211_i i14042 CDDIS 
20140212_i i14043 CDDIS 
20140213_i i14044 CDDIS 
20140214_i i14045 CDDIS 
20140215_i k14046 CDDIS 
20140216_i k14047 CDDIS 
20140217_i k14048 CDDIS 
20140218_i i14049 CDDIS 
20140219_i i14050 CDDIS 
20140220_i i14051 CDDIS 
20140221_i i14052 CDDIS 
20140222_i k14053 CDDIS 
20140223_i k14054 CDDIS 
20140224_i k14055 CDDIS 
20140224_j i14055 CDDIS 
20140225_i i14056 CDDIS 
20140226_i i14057 CDDIS 
20140227_i i14058 CDDIS 
20140228_i i14059 CDDIS 
20140301_i k14060 CDDIS 
20140302_i k14061 CDDIS 
20140303_i k14062 CDDIS 
20140303_j i14062 CDDIS 
20140304_i i14063 CDDIS 
20140305_i i14064 CDDIS 
20140306_i i14065 CDDIS 
20140307_i i14066 CDDIS 
20140308_i k14067 CDDIS 
20140309_i k14068 CDDIS 
20140310_i k14069 CDDIS 
20140310_j i14069 CDDIS 
20140311_i i14070 CDDIS 
20140313_i i14072 CDDIS 
20140314_i i14073 CDDIS 
20140315_i k14074 CDDIS 
20140316_i k14075 CDDIS 
20140317_i k14076 CDDIS 
20140317_j i14076 CDDIS 
20140318_i i14077 CDDIS 
20140321_i i14080 CDDIS 
20140322_i k14081 CDDIS 
20140323_i k14082 CDDIS 
20140324_i k14083 CDDIS 
20140324_j i14083 CDDIS 
20140325_i i14084 CDDIS 
20140326_i i14085 CDDIS 
20140327_i i14086 CDDIS 
20140328_i i14087 CDDIS 
20140329_i k14088 CDDIS 
20140330_i k14089 CDDIS 
20140331_i k14090 CDDIS 
20140331_j i14090 CDDIS 
20140401_i i14091 CDDIS 
20140402_i i14092 CDDIS 
20140403_i i14093 CDDIS 
20140404_i i14094 CDDIS 
20140405_i k14095 CDDIS 
20140406_i k14096 CDDIS 
20140407_i k14097 CDDIS 
20140407_j i14097 CDDIS 
20140408_i i14098 CDDIS 
20140409_i i14099 CDDIS 
20140410_i i14100 CDDIS 
20140411_i i14101 CDDIS 
20140412_i k14102 CDDIS 
20140413_i k14103 CDDIS 
20140414_i k14104 CDDIS 
20140414_j i14104 CDDIS 
20140415_i i14105 CDDIS 
20140416_i i14106 CDDIS 
20140418_i i14108 CDDIS 
20140419_i k14109 CDDIS 
20140420_i k14110 CDDIS 
20140422_i i14112 CDDIS 
20140423_i i14113 CDDIS 
20140424_i i14114 CDDIS 
20140425_i i14115 CDDIS 
20140426_i k14116 CDDIS 
20140427_i k14117 CDDIS 
20140428_i k14118 CDDIS 
20140428_j i14118 CDDIS 
20140429_i i14119 CDDIS 
20140430_i i14120 CDDIS 
20140502_i i14122 CDDIS 
20140503_i k14123 CDDIS 
20140504_i k14124 CDDIS 
20140505_i k14125 CDDIS 
20140505_j i14125 CDDIS 
20140506_i i14126 CDDIS 
20140507_i i14127 CDDIS 
20140508_i i14128 CDDIS 
20140509_i i14129 CDDIS 
20140510_i k14130 CDDIS 
20140511_i k14131 CDDIS 
20140512_i i14132 CDDIS 
20140513_i i14133 CDDIS 
20140514_i i14134 CDDIS 
20140515_i i14135 CDDIS 
20140516_i i14136 CDDIS 
20140517_i k14137 CDDIS 
20140518_i k14138 CDDIS 
20140519_i i14139 CDDIS 
20140520_i i14140 CDDIS 
20140523_i i14143 CDDIS 
20140524_i k14144 CDDIS 
20140525_i k14145 CDDIS 
20140526_i k14146 CDDIS 
20140527_i i14147 CDDIS 
20140528_i i14148 CDDIS 
20140529_i i14149 CDDIS 
20140530_i i14150 CDDIS 
20140531_i k14151 CDDIS 
20140601_i k14152 CDDIS 
20140602_i k14153 CDDIS 
20140602_j i14153 CDDIS 
20140603_i i14154 CDDIS 
20140605_i i14156 CDDIS 
20140606_i i14157 CDDIS 
20140607_i k14158 CDDIS 
20140608_i k14159 CDDIS 
20140610_i i14161 CDDIS 
20140611_i i14162 CDDIS 
20140612_i i14163 CDDIS 
20140613_i i14164 CDDIS 
20140614_i k14165 CDDIS 
20140615_i k14166 CDDIS 
20140616_i k14167 CDDIS 
20140616_j i14167 CDDIS 
20140617_i i14168 CDDIS 
20140618_i i14169 CDDIS 
20140619_i i14170 CDDIS 
20140620_i i14171 CDDIS 
20140621_i k14172 CDDIS 
20140622_i k14173 CDDIS 
20140623_i k14174 CDDIS 
20140623_j i14174 CDDIS 
20140624_i i14175 CDDIS 
20140625_i i14176 CDDIS 
20140626_i i14177 CDDIS 
20140627_i i14178 CDDIS 
20140628_i k14179 CDDIS 
20140629_i k14180 CDDIS 
20140630_i k14181 CDDIS 
20140630_j i14181 CDDIS 
20140701_i i14182 CDDIS 
20140702_i i14183 CDDIS 
20140703_i i14184 CDDIS 
20140705_i k14186 CDDIS 
20140706_i k14187 CDDIS 
20140707_i k14188 CDDIS 
20140707_j i14188 CDDIS 
20140708_i i14189 CDDIS 
20140709_i i14190 CDDIS 
20140710_i i14191 CDDIS 
20140711_i i14192 CDDIS 
20140712_i k14193 CDDIS 
20140713_i k14194 CDDIS 
20140714_i k14195 CDDIS 
20140714_j i14195 CDDIS 
20140715_i i14196 CDDIS 
20140717_i i14198 CDDIS 
20140718_i i14199 CDDIS 
20140719_i k14200 CDDIS 
20140720_i k14201 CDDIS 
20140721_i k14202 CDDIS 
20140721_j i14202 CDDIS 
20140722_i i14203 CDDIS 
20140723_i i14204 CDDIS 
20140724_i i14205 CDDIS 
20140725_i i14206 CDDIS 
20140726_i k14207 CDDIS 
20140727_i k14208 CDDIS 
20140728_i k14209 CDDIS 
20140728_j i14209 CDDIS 
20140729_i i14210 CDDIS 
20140730_i i14211 CDDIS 
20140731_i i14212 CDDIS 
20140801_i i14213 CDDIS 
20140802_i k14214 CDDIS 
20140803_i k14215 CDDIS 
20140804_i k14216 CDDIS 
20140804_j i14216 CDDIS 
20140805_i i14217 CDDIS 
20140806_i i14218 CDDIS 
20140807_i i14219 CDDIS 
20140808_i i14220 CDDIS 
20140809_i k14221 CDDIS 
20140810_i k14222 CDDIS 
20140811_i k14223 CDDIS 
20140812_i i14224 CDDIS 
20140814_i i14226 CDDIS 
20140815_i i14227 CDDIS 
20140816_i k14228 CDDIS 
20140817_i k14229 CDDIS 
20140818_i k14230 CDDIS 
20140818_j i14230 CDDIS 
20140819_i i14231 CDDIS 
20140820_i i14232 CDDIS 
20140821_i i14233 CDDIS 
20140822_i i14234 CDDIS 
20140823_i k14235 CDDIS 
20140824_i k14236 CDDIS 
20140825_i k14237 CDDIS 
20140825_j i14237 CDDIS 
20140826_i i14238 CDDIS 
20140827_i i14239 CDDIS 
20140828_i i14240 CDDIS 
20140829_i i14241 CDDIS 
20140830_i k14242 CDDIS 
20140831_i k14243 CDDIS 
20140902_i i14245 CDDIS 
20140903_i i14246 CDDIS 
20140904_i i14247 CDDIS 
20140905_i i14248 CDDIS 
20140906_i k14249 CDDIS 
20140907_i k14250 CDDIS 
20140908_i k14251 CDDIS 
20140908_j i14251 CDDIS 
20140909_i i14252 CDDIS 
20140911_i i14254 CDDIS 
20140912_i i14255 CDDIS 
20140913_i k14256 CDDIS 
20140914_i k14257 CDDIS 
20140915_i k14258 CDDIS 
20140915_j i14258 CDDIS 
20140916_i i14259 CDDIS 
20140917_i i14260 CDDIS 
20140918_i i14261 CDDIS 
20140919_i i14262 CDDIS 
20140920_i k14263 CDDIS 
20140921_i k14264 CDDIS 
20140922_i k14265 CDDIS 
20140922_j i14265 CDDIS 
20140923_i i14266 CDDIS 
20140925_i i14268 CDDIS 
20140926_i i14269 CDDIS 
20140927_i k14270 CDDIS 
20140928_i k14271 CDDIS 
20140929_i k14272 CDDIS 
20140929_j i14272 CDDIS 
20140930_i i14273 CDDIS 
20141001_i i14274 CDDIS 
20141002_i i14275 CDDIS 
20141003_i i14276 CDDIS 
20141004_i k14277 CDDIS 
20141005_i k14278 CDDIS 
20141006_i k14279 CDDIS 
20141006_j i14279 CDDIS 
20141007_i i14280 CDDIS 
20141008_i i14281 CDDIS 
20141009_i i14282 CDDIS 
20141010_i i14283 CDDIS 
20141011_i k14284 CDDIS 
20141012_i k14285 CDDIS 
20141013_i k14286 CDDIS 
20141014_i i14287 CDDIS 
20141015_i i14288 CDDIS 
20141016_i i14289 CDDIS 
20141017_i i14290 CDDIS 
20141018_i k14291 CDDIS 
20141019_i k14292 CDDIS 
20141020_i k14293 CDDIS 
20141020_j i14293 CDDIS 
20141021_i i14294 CDDIS 
20141022_i i14295 CDDIS 
20141024_i i14297 CDDIS 
20141025_i d14298 CDDIS 
20141026_i d14299 CDDIS 
20141027_i k14300 CDDIS 
20141027_j i14300 CDDIS 
20141028_i i14301 CDDIS 
20141029_i i14302 CDDIS 
20141030_i i14303 CDDIS 
20141031_i i14304 CDDIS 
20141101_i k14305 CDDIS 
20141102_i k14306 CDDIS 
20141103_i k14307 CDDIS 
20141103_j i14307 CDDIS 
20141104_i i14308 CDDIS 
20141105_i i14309 CDDIS 
20141106_i i14310 CDDIS 
20141107_i i14311 CDDIS 
20141108_i k14312 CDDIS 
20141109_i k14313 CDDIS 
20141110_i k14314 CDDIS 
20141110_j i14314 CDDIS 
20141111_i i14315 CDDIS 
20141112_i i14316 CDDIS 
20141113_i i14317 CDDIS 
20141114_i i14318 CDDIS 
20141115_i k14319 CDDIS 
20141116_i k14320 CDDIS 
20141117_i k14321 CDDIS 
20141118_i i14322 CDDIS 
20141120_i i14324 CDDIS 
20141121_i i14325 CDDIS 
20141122_i k14326 CDDIS 
20141123_i k14327 CDDIS 
20141124_i k14328 CDDIS 
20141124_j i14328 CDDIS 
20141125_i i14329 CDDIS 
20141126_i i14330 CDDIS 
20141129_i k14333 CDDIS 
20141130_i k14334 CDDIS 
20141201_i k14335 CDDIS 
20141201_j i14335 CDDIS 
20141202_i i14336 CDDIS 
20141204_i i14338 CDDIS 
20141205_i i14339 CDDIS 
20141206_i k14340 CDDIS 
20141207_i k14341 CDDIS 
20141208_i k14342 CDDIS 
20141209_i i14343 CDDIS 
20141210_i i14344 CDDIS 
20141211_i i14345 CDDIS 
20141212_i i14346 CDDIS 
20141213_i k14347 CDDIS 
20141214_i k14348 CDDIS 
20141215_i k14349 CDDIS 
20141215_j i14349 CDDIS 
20141216_i i14350 CDDIS 
20141217_i i14351 CDDIS 
20141219_i i14353 CDDIS 
20141220_i k14354 CDDIS 
20141221_i k14355 CDDIS 
20141222_i k14356 CDDIS 
20141222_j i14356 CDDIS 
20141223_i i14357 CDDIS 
20141227_i k14361 CDDIS 
20141228_i k14362 CDDIS 
20141229_i k14363 CDDIS 
20141229_j i14363 CDDIS 
20141230_i i14364 CDDIS 
20141231_i i14365 CDDIS 
20150102_i i15002 CDDIS 
20150103_i k15003 CDDIS 
20150104_i k15004 CDDIS 
20150105_i k15005 CDDIS 
20150105_j i15005 CDDIS 
20150106_i i15006 CDDIS 
20150108_i i15008 CDDIS 
20150109_i i15009 CDDIS 
20150110_i k15010 CDDIS 
20150111_i k15011 CDDIS 
20150112_i k15012 CDDIS 
20150112_j i15012 CDDIS 
20150113_i i15013 CDDIS 
20150114_i i15014 CDDIS 
20150115_i i15015 CDDIS 
20150116_i i15016 CDDIS 
20150117_i k15017 CDDIS 
20150118_i k15018 CDDIS 
20150119_i k15019 CDDIS 
20150120_i i15020 CDDIS 
20150121_i i15021 CDDIS 
20150122_i i15022 CDDIS 
20150123_i i15023 CDDIS 
20150124_i k15024 CDDIS 
20150125_i k15025 CDDIS 
20150126_i k15026 CDDIS 
20150126_j i15026 CDDIS 
20150127_i i15027 CDDIS 
20150128_i i15028 CDDIS 
20150129_i i15029 CDDIS 
20150130_i i15030 CDDIS 
20150131_i k15031 CDDIS 
20150201_i k15032 CDDIS 
20150202_i k15033 CDDIS 
20150202_j i15033 CDDIS 
20150203_i i15034 CDDIS 
20150204_i i15035 CDDIS 
20150205_i i15036 CDDIS 
20150206_i i15037 CDDIS 
20150207_i k15038 CDDIS 
20150208_i k15039 CDDIS 
20150209_i k15040 CDDIS 
20150209_j i15040 CDDIS 
20150211_i i15042 CDDIS 
20150212_i i15043 CDDIS 
20150213_i i15044 CDDIS 
20150214_i k15045 CDDIS 
20150215_i k15046 CDDIS 
20150216_i k15047 CDDIS 
20150217_i i15048 CDDIS 
20150218_i i15049 CDDIS 
20150219_i i15050 CDDIS 
20150220_i i15051 CDDIS 
20150221_i k15052 CDDIS 
20150222_i k15053 CDDIS 
20150223_j i15054 CDDIS 
20150224_i i15055 CDDIS 
20150226_i i15057 CDDIS 
20150227_i i15058 CDDIS 
20150228_i k15059 CDDIS 
20150301_i k15060 CDDIS 
20150302_i k15061 CDDIS 
20150302_j i15061 CDDIS 
20150305_i i15064 CDDIS 
20150306_i i15065 CDDIS 
20150307_i k15066 CDDIS 
20150308_i k15067 CDDIS 
20150309_i k15068 CDDIS 
20150309_j i15068 CDDIS 
20150310_i i15069 CDDIS 
20150311_i i15070 CDDIS 
20150312_i i15071 CDDIS 
20150313_i i15072 CDDIS 
20150314_i k15073 CDDIS 
20150315_i k15074 CDDIS 
20150316_i k15075 CDDIS 
20150316_j i15075 CDDIS 
20150317_i i15076 CDDIS 
20150319_i i15078 CDDIS 
20150320_i i15079 CDDIS 
20150321_i k15080 CDDIS 
20150322_i k15081 CDDIS 
20150323_i k15082 CDDIS 
20150323_j i15082 CDDIS 
20150324_i i15083 CDDIS 
20150325_i i15084 CDDIS 
20150326_i i15085 CDDIS 
20150327_i i15086 CDDIS 
20150328_i k15087 CDDIS 
20150329_i k15088 CDDIS 
20150330_i k15089 CDDIS 
20150331_i i15090 CDDIS 
20150401_i i15091 CDDIS 
20150402_i i15092 CDDIS 
20150403_i i15093 CDDIS 
20150404_i k15094 CDDIS 
20150405_i k15095 CDDIS 
20150407_i i15097 CDDIS 
20150408_i i15098 CDDIS 
20150409_i i15099 CDDIS 
20150410_i i15100 CDDIS 
20150411_i k15101 CDDIS 
20150412_i k15102 CDDIS 
20150413_i k15103 CDDIS 
20150413_j i15103 CDDIS 
20150414_i i15104 CDDIS 
20150416_i i15106 CDDIS 
20150417_i i15107 CDDIS 
20150418_i k15108 CDDIS 
20150419_i k15109 CDDIS 
20150420_i k15110 CDDIS 
20150420_j i15110 CDDIS 
20150421_i i15111 CDDIS 
20150422_i i15112 CDDIS 
20150423_i i15113 CDDIS 
20150424_i i15114 CDDIS 
20150425_i k15115 CDDIS 
20150426_i k15116 CDDIS 
20150427_i k15117 CDDIS 
20150427_j i15117 CDDIS 
20150428_i i15118 CDDIS 
20150429_i i15119 CDDIS 
20150430_i i15120 CDDIS 
20150502_i k15122 CDDIS 
20150503_i k15123 CDDIS 
20150504_i k15124 CDDIS 
20150504_j i15124 CDDIS 
20150505_i i15125 CDDIS 
20150506_i i15126 CDDIS 
20150507_i i15127 CDDIS 
20150509_i k15129 CDDIS 
20150510_i k15130 CDDIS 
20150511_i k15131 CDDIS 
20150511_j i15131 CDDIS 
20150512_i i15132 CDDIS 
20150514_i i15134 CDDIS 
20150515_i i15135 CDDIS 
20150516_i k15136 CDDIS 
20150517_i k15137 CDDIS 
20150518_i k15138 CDDIS 
20150518_j i15138 CDDIS 
20150519_i i15139 CDDIS 
20150520_i i15140 CDDIS 
20150521_i i15141 CDDIS 
20150522_i i15142 CDDIS 
20150523_i k15143 CDDIS 
20150524_i k15144 CDDIS 
20150526_i i15146 CDDIS 
20150527_i i15147 CDDIS 
20150528_i i15148 CDDIS 
20150529_i i15149 CDDIS 
20150530_i k15150 CDDIS 
20150531_i k15151 CDDIS 
20150601_i k15152 CDDIS 
20150601_j i15152 CDDIS 
20150602_i i15153 CDDIS 
20150603_i i15154 CDDIS 
20150604_i i15155 CDDIS 
20150605_i i15156 CDDIS 
20150606_i k15157 CDDIS 
20150607_i k15158 CDDIS 
20150608_i k15159 CDDIS 
20150609_i i15160 CDDIS 
20150610_i i15161 CDDIS 
20150611_i i15162 CDDIS 
20150612_i i15163 CDDIS 
20150613_i k15164 CDDIS 
20150614_i k15165 CDDIS 
20150615_i k15166 CDDIS 
20150615_j i15166 CDDIS 
20150616_i i15167 CDDIS 
20150618_i i15169 CDDIS 
20150619_i i15170 CDDIS 
20150620_i k15171 CDDIS 
20150621_i k15172 CDDIS 
20150622_i k15173 CDDIS 
20150622_j i15173 CDDIS 
20150623_i i15174 CDDIS 
20150624_i i15175 CDDIS 
20150625_i i15176 CDDIS 
20150626_i i15177 CDDIS 
20150627_i k15178 CDDIS 
20150628_i k15179 CDDIS 
20150629_i k15180 CDDIS 
20150629_j i15180 CDDIS 
20150630_i i15181 CDDIS 
20150701_i i15182 CDDIS 
20150702_i i15183 CDDIS 
20150704_i k15185 CDDIS 
20150706_i k15187 CDDIS 
20150706_j i15187 CDDIS 
20150708_i i15189 CDDIS 
20150710_i i15191 CDDIS 
20150711_i k15192 CDDIS 
20150712_i k15193 CDDIS 
20150713_i k15194 CDDIS 
20150713_j i15194 CDDIS 
20150714_i i15195 CDDIS 
20150715_i i15196 CDDIS 
20150716_i i15197 CDDIS 
20150717_i i15198 CDDIS 
20150718_i k15199 CDDIS 
20150719_i k15200 CDDIS 
20150720_i k15201 CDDIS 
20150720_j i15201 CDDIS 
20150721_i i15202 CDDIS 
20150723_i i15204 CDDIS 
20150724_i i15205 CDDIS 
20150725_i k15206 CDDIS 
20150726_i k15207 CDDIS 
20150727_i k15208 CDDIS 
20150727_j i15208 CDDIS 
20150728_i i15209 CDDIS 
20150729_i i15210 CDDIS 
20150730_i i15211 CDDIS 
20150731_i i15212 CDDIS 
20150801_i k15213 CDDIS 
20150802_i k15214 CDDIS 
20150803_i k15215 CDDIS 
20150803_j i15215 CDDIS 
20150804_i i15216 CDDIS 
20150805_i i15217 CDDIS 
20150806_i i15218 CDDIS 
20150807_i i15219 CDDIS 
20150810_i k15222 CDDIS 
20150810_j i15222 CDDIS 
20150811_i i15223 CDDIS 
20150812_i i15224 CDDIS 
20150813_i i15225 CDDIS 
20150814_i i15226 CDDIS 
20150815_i k15227 CDDIS 
20150816_i k15228 CDDIS 
20150817_i k15229 CDDIS 
20150817_j i15229 CDDIS 
20150818_i i15230 CDDIS 
20150820_i i15232 CDDIS 
20150821_i i15233 CDDIS 
20150822_i k15234 CDDIS 
20150823_i k15235 CDDIS 
20150824_i k15236 CDDIS 
20150824_j i15236 CDDIS 
20150825_i i15237 CDDIS 
20150826_i i15238 CDDIS 
20150827_i i15239 CDDIS 
20150828_i i15240 CDDIS 
20150829_i k15241 CDDIS 
20150830_i k15242 CDDIS 
20150831_i k15243 CDDIS 
20150831_j i15243 CDDIS 
20150901_i i15244 CDDIS 
20150902_i i15245 CDDIS 
20150903_i i15246 CDDIS 
20150904_i i15247 CDDIS 
20150905_i k15248 CDDIS 
20150906_i k15249 CDDIS 
20150907_i k15250 CDDIS 
20150908_i i15251 CDDIS 
20150909_i i15252 CDDIS 
20150910_i i15253 CDDIS 
20150911_i i15254 CDDIS 
20150912_i k15255 CDDIS 
20150913_i k15256 CDDIS 
20150914_i k15257 CDDIS 
20150914_j i15257 CDDIS 
20150915_i i15258 CDDIS 
20150917_i i15260 CDDIS 
20150918_i i15261 CDDIS 
20150919_i k15262 CDDIS 
20150920_i k15263 CDDIS 
20150921_i k15264 CDDIS 
20150921_j i15264 CDDIS 
20150922_i i15265 CDDIS 
20150923_i i15266 CDDIS 
20150924_i i15267 CDDIS 
20150925_i i15268 CDDIS 
20150926_i k15269 CDDIS 
20150927_i k15270 CDDIS 
20150928_i k15271 CDDIS 
20150928_j i15271 CDDIS 
20150929_i i15272 CDDIS 
20150930_i i15273 CDDIS 
20151001_i i15274 CDDIS 
20151002_i i15275 CDDIS 
20151003_i k15276 CDDIS 
20151004_i k15277 CDDIS 
20151005_i k15278 CDDIS 
20151005_j i15278 CDDIS 
20151006_i i15279 CDDIS 
20151007_i i15280 CDDIS 
20151008_i i15281 CDDIS 
20151009_i i15282 CDDIS 
20151010_i k15283 CDDIS 
20151011_i k15284 CDDIS 
20151012_i k15285 CDDIS 
20151013_i i15286 CDDIS 
20151014_i i15287 CDDIS 
20151016_i i15289 CDDIS 
20151017_i k15290 CDDIS 
20151018_i k15291 CDDIS 
20151019_i k15292 CDDIS 
20151019_j i15292 CDDIS 
20151020_i i15293 CDDIS 
20151022_i i15295 CDDIS 
20151023_i i15296 CDDIS 
20151024_i d15297 CDDIS 
20151025_i d15298 CDDIS 
20151026_i k15299 CDDIS 
20151026_j i15299 CDDIS 
20151027_i i15300 CDDIS 
20151028_i i15301 CDDIS 
20151029_i i15302 CDDIS 
20151030_i i15303 CDDIS 
20151031_i k15304 CDDIS 
20151101_i k15305 CDDIS 
20151102_i c15306 CDDIS 
20151103_i i15307 CDDIS 
20151104_i i15308 CDDIS 
20151105_i i15309 CDDIS 
20151106_i i15310 CDDIS 
20151107_i k15311 CDDIS 
20151108_i k15312 CDDIS 
20151109_i k15313 CDDIS 
20151109_j i15313 CDDIS 
20151110_i i15314 CDDIS 
20151111_i i15315 CDDIS 
20151112_i i15316 CDDIS 
20151113_i i15317 CDDIS 
20151114_i k15318 CDDIS 
20151115_i k15319 CDDIS 
20151116_i k15320 CDDIS 
20151116_j i15320 CDDIS 
20151117_i i15321 CDDIS 
20151118_i i15322 CDDIS 
20151119_i i15323 CDDIS 
20151120_i i15324 CDDIS 
20151121_i k15325 CDDIS 
20151122_i k15326 CDDIS 
20151123_i k15327 CDDIS 
20151123_j i15327 CDDIS 
20151124_i i15328 CDDIS 
20151125_i i15329 CDDIS 
20151128_i k15332 CDDIS 
20151129_i k15333 CDDIS 
20151130_i k15334 CDDIS 
20151130_j i15334 CDDIS 
20151201_i i15335 CDDIS 
20151202_i i15336 CDDIS 
20151203_i i15337 CDDIS 
20151204_i i15338 CDDIS 
20151205_i k15339 CDDIS 
20151206_i k15340 CDDIS 
20151207_i k15341 CDDIS 
20151207_j i15341 CDDIS 
20151208_i i15342 CDDIS 
20151210_i i15344 CDDIS 
20151211_i i15345 CDDIS 
20151212_i k15346 CDDIS 
20151213_i k15347 CDDIS 
20151214_i k15348 CDDIS 
20151214_j i15348 CDDIS 
20151215_i i15349 CDDIS 
20151216_i i15350 CDDIS 
20151217_i i15351 CDDIS 
20151218_i i15352 CDDIS 
20151219_i k15353 CDDIS 
20151220_i k15354 CDDIS 
20151221_i k15355 CDDIS 
20151221_j i15355 CDDIS 
20151222_i i15356 CDDIS 
20151223_i i15357 CDDIS 
20151226_i k15360 CDDIS 
20151227_i k15361 CDDIS 
20151228_i k15362 CDDIS 
20151228_j i15362 CDDIS 
20151229_i i15363 CDDIS 
20151230_i i15364 CDDIS 
20151231_i i15365 CDDIS 
20160102_i k16002 CDDIS 
20160103_i k16003 CDDIS 
20160104_i k16004 CDDIS 
20160104_j i16004 CDDIS 
20160105_i i16005 CDDIS 
20160107_i i16007 CDDIS 
20160108_i i16008 CDDIS 
20160109_i k16009 CDDIS 
20160110_i k16010 CDDIS 
20160111_i k16011 CDDIS 
20160111_j i16011 CDDIS 
20160112_i i16012 CDDIS 
20160114_i i16014 CDDIS 
20160115_i i16015 CDDIS 
20160116_i k16016 CDDIS 
20160117_i k16017 CDDIS 
20160118_i k16018 CDDIS 
20160119_i i16019 CDDIS 
20160120_i i16020 CDDIS 
20160121_i i16021 CDDIS 
20160122_i i16022 CDDIS 
20160123_i k16023 CDDIS 
20160124_i k16024 CDDIS 
20160125_i k16025 CDDIS 
20160125_j i16025 CDDIS 
20160126_i i16026 CDDIS 
20160127_i i16027 CDDIS 
20160128_i i16028 CDDIS 
20160129_i i16029 CDDIS 
20160130_i k16030 CDDIS 
20160131_i k16031 CDDIS 
20160201_i k16032 CDDIS 
20160201_j i16032 CDDIS 
20160202_i i16033 CDDIS 
20160204_i i16035 CDDIS 
20160205_i i16036 CDDIS 
20160206_i k16037 CDDIS 
20160207_i k16038 CDDIS 
20160208_i k16039 CDDIS 
20160208_j i16039 CDDIS 
20160209_i i16040 CDDIS 
20160210_i i16041 CDDIS 
20160211_i i16042 CDDIS 
20160212_i i16043 CDDIS 
20160213_i k16044 CDDIS 
20160214_i k16045 CDDIS 
20160215_i k16046 CDDIS 
20160215_j i16046 CDDIS 
20160216_i i16047 CDDIS 
20160217_i i16048 CDDIS 
20160218_i i16049 CDDIS 
20160219_i i16050 CDDIS 
20160220_i k16051 CDDIS 
20160221_i k16052 CDDIS 
20160222_i k16053 CDDIS 
20160222_j i16053 CDDIS 
20160223_i i16054 CDDIS 
20160224_i i16055 CDDIS 
20160225_i i16056 CDDIS 
20160226_i i16057 CDDIS 
20160227_i k16058 CDDIS 
20160228_i k16059 CDDIS 
20160229_i k16060 CDDIS 
20160229_j i16060 CDDIS 
20160301_i i16061 CDDIS 
20160303_i i16063 CDDIS 
20160304_i i16064 CDDIS 
20160305_i k16065 CDDIS 
20160306_i k16066 CDDIS 
20160307_i k16067 CDDIS 
20160307_j i16067 CDDIS 
20160308_i i16068 CDDIS 
20160309_i i16069 CDDIS 
20160310_i i16070 CDDIS 
20160311_i i16071 CDDIS 
20160312_i k16072 CDDIS 
20160313_i k16073 CDDIS 
20160314_i k16074 CDDIS 
20160314_j i16074 CDDIS 
20160315_i i16075 CDDIS 
20160316_i i16076 CDDIS 
20160317_i i16077 CDDIS 
20160318_i i16078 CDDIS 
20160319_i k16079 CDDIS 
20160320_i k16080 CDDIS 
20160321_i k16081 CDDIS 
20160321_j i16081 CDDIS 
20160322_i i16082 CDDIS 
20160323_i i16083 CDDIS 
20160324_i i16084 CDDIS 
20160325_i i16085 CDDIS 
20160326_i k16086 CDDIS 
20160327_i k16087 CDDIS 
20160329_i i16089 CDDIS 
20160330_i i16090 CDDIS 
20160331_i i16091 CDDIS 
20160401_i i16092 CDDIS 
20160402_i k16093 CDDIS 
20160403_i k16094 CDDIS 
20160404_i k16095 CDDIS 
20160404_j i16095 CDDIS 
20160405_i i16096 CDDIS 
20160406_i i16097 CDDIS 
20160407_i i16098 CDDIS 
20160408_i i16099 CDDIS 
20160409_i k16100 CDDIS 
20160410_i k16101 CDDIS 
20160411_i k16102 CDDIS 
20160411_j i16102 CDDIS 
20160412_i k16103 CDDIS 
20160413_i k16104 CDDIS 
20160414_i k16105 CDDIS 
20160415_i k16106 CDDIS 
20160416_i k16107 CDDIS 
20160417_i k16108 CDDIS 
20160418_i k16109 CDDIS 
20160418_j i16109 CDDIS 
20160419_i k16110 CDDIS 
20160420_i k16111 CDDIS 
20160421_i k16112 CDDIS 
20160422_i k16113 CDDIS 
20160423_i k16114 CDDIS 
20160424_i k16115 CDDIS 
20160425_i k16116 CDDIS 
20160426_i k16117 CDDIS 
20160427_i k16118 CDDIS 
20160428_i k16119 CDDIS 
20160429_i k16120 CDDIS 
20160430_i k16121 CDDIS 
20160502_i k16123 CDDIS 
20160502_j i16123 CDDIS 
20160503_i k16124 CDDIS 
20160504_i k16125 CDDIS 
20160505_i k16126 CDDIS 
20160506_i k16127 CDDIS 
20160507_i k16128 CDDIS 
20160508_i k16129 CDDIS 
20160509_i k16130 CDDIS 
20160509_j i16130 CDDIS 
20160510_i k16131 CDDIS 
20160511_i k16132 CDDIS 
20160512_i k16133 CDDIS 
20160513_i k16134 CDDIS 
20160514_i k16135 CDDIS 
20160515_i k16136 CDDIS 
20160517_i k16138 CDDIS 
20160518_i k16139 CDDIS 
20160519_i k16140 CDDIS 
20160520_i k16141 CDDIS 
20160521_i k16142 CDDIS 
20160522_i k16143 CDDIS 
20160523_i k16144 CDDIS 
20160523_j i16144 CDDIS 
20160524_i k16145 CDDIS 
20160526_i k16147 CDDIS 
20160527_i k16148 CDDIS 
20160528_i k16149 CDDIS 
20160529_i k16150 CDDIS 
20160530_i k16151 CDDIS 
20160531_i k16152 CDDIS 
20160601_i k16153 CDDIS 
20160602_i k16154 CDDIS 
20160603_i k16155 CDDIS 
20160604_i k16156 CDDIS 
20160605_i k16157 CDDIS 
20160606_i k16158 CDDIS 
20160606_j i16158 CDDIS 
20160607_i k16159 CDDIS 
20160608_i k16160 CDDIS 
20160609_i k16161 CDDIS 
20160610_i k16162 CDDIS 
20160611_i k16163 CDDIS 
20160612_i k16164 CDDIS 
20160613_i k16165 CDDIS 
20160613_j i16165 CDDIS 
20160614_i k16166 CDDIS 
20160616_i k16168 CDDIS 
20160617_i k16169 CDDIS 
20160618_i k16170 CDDIS 
20160619_i k16171 CDDIS 
20160620_i k16172 CDDIS 
20160620_j i16172 CDDIS 
20160621_i i16173 CDDIS 
20160622_i i16174 CDDIS 
20160623_i i16175 CDDIS 
20160624_i i16176 CDDIS 
20160625_i k16177 CDDIS 
20160626_i k16178 CDDIS 
20160627_i k16179 CDDIS 
20160628_i k16180 CDDIS 
20160629_i k16181 CDDIS 
20160630_i k16182 CDDIS 
20160701_i k16183 CDDIS 
20160702_i k16184 CDDIS 
20160703_i k16185 CDDIS 
20160704_i k16186 CDDIS 
20160704_j i16186 CDDIS 
20160705_i k16187 CDDIS 
20160706_i k16188 CDDIS 
20160707_i k16189 CDDIS 
20160708_i k16190 CDDIS 
20160709_i k16191 CDDIS 
20160710_i k16192 CDDIS 
20160711_i k16193 CDDIS 
20160711_j i16193 CDDIS 
20160712_i i16194 CDDIS 
20160714_i i16196 CDDIS 
20160715_i i16197 CDDIS 
20160716_i k16198 CDDIS 
20160717_i k16199 CDDIS 
20160718_i k16200 CDDIS 
20160718_j i16200 CDDIS 
20160719_i i16201 CDDIS 
20160720_i i16202 CDDIS 
20160721_i i16203 CDDIS 
20160722_i i16204 CDDIS 
20160723_i k16205 CDDIS 
20160724_i k16206 CDDIS 
20160725_i k16207 CDDIS 
20160725_j i16207 CDDIS 
20160726_i i16208 CDDIS 
20160727_i i16209 CDDIS 
20160729_i i16211 CDDIS 
20160730_i k16212 CDDIS 
20160731_i k16213 CDDIS 
20160801_i k16214 CDDIS 
20160801_j i16214 CDDIS 
20160802_i i16215 CDDIS 
20160803_i i16216 CDDIS 
20160804_i i16217 CDDIS 
20160805_i i16218 CDDIS 
20160806_i k16219 CDDIS 
20160807_i k16220 CDDIS 
20160808_i k16221 CDDIS 
20160808_j i16221 CDDIS 
20160809_i i16222 CDDIS 
20160811_i i16224 CDDIS 
20160812_i i16225 CDDIS 
20160813_i k16226 CDDIS 
20160814_i k16227 CDDIS 
20160815_i k16228 CDDIS 
20160815_j i16228 CDDIS 
20160816_i i16229 CDDIS 
20160817_i i16230 CDDIS 
20160818_i i16231 CDDIS 
20160819_i i16232 CDDIS 
20160820_i k16233 CDDIS 
20160821_i k16234 CDDIS 
20160822_i k16235 CDDIS 
20160822_j i16235 CDDIS 
20160823_i i16236 CDDIS 
20160825_i i16238 CDDIS 
20160826_i i16239 CDDIS 
20160827_i k16240 CDDIS 
20160828_i k16241 CDDIS 
20160829_i k16242 CDDIS 
20160829_j i16242 CDDIS 
20160830_i i16243 CDDIS 
20160831_i i16244 CDDIS 
20160902_i i16246 CDDIS 
20160903_i k16247 CDDIS 
20160904_i k16248 CDDIS 
20160905_i k16249 CDDIS 
20160906_i i16250 CDDIS 
20160907_i i16251 CDDIS 
20160908_i i16252 CDDIS 
20160909_i i16253 CDDIS 
20160910_i k16254 CDDIS 
20160911_i k16255 CDDIS 
20160912_i k16256 CDDIS 
20160912_j i16256 CDDIS 
20160913_i i16257 CDDIS 
20160914_i i16258 CDDIS 
20160915_i i16259 CDDIS 
20160916_i i16260 CDDIS 
20160917_i k16261 CDDIS 
20160918_i k16262 CDDIS 
20160919_i k16263 CDDIS 
20160919_j i16263 CDDIS 
20160920_i i16264 CDDIS 
20160922_i i16266 CDDIS 
20160923_i i16267 CDDIS 
20160924_i k16268 CDDIS 
20160925_i k16269 CDDIS 
20160926_i k16270 CDDIS 
20160926_j i16270 CDDIS 
20160927_i i16271 CDDIS 
20160928_i i16272 CDDIS 
20160929_i i16273 CDDIS 
20160930_i i16274 CDDIS 
20161001_i k16275 CDDIS 
20161002_i k16276 CDDIS 
20161003_i k16277 CDDIS 
20161003_j i16277 CDDIS 
20161004_j i16278 CDDIS 
20161005_i i16279 CDDIS 
20161006_i i16280 CDDIS 
20161007_i q16281 CDDIS 
20161007_j i16281 CDDIS 
20161008_i k16282 CDDIS 
20161009_i k16283 CDDIS 
20161010_i k16284 CDDIS 
20161010_j i16284 CDDIS 
20161011_j i16285 CDDIS 
20161012_i i16286 CDDIS 
20161013_i i16287 CDDIS 
20161014_i i16288 CDDIS 
20161015_i k16289 CDDIS 
20161016_i k16290 CDDIS 
20161017_i k16291 CDDIS 
20161017_j q16291 CDDIS 
20161017_k i16291 CDDIS 
20161018_i i16292 CDDIS 
20161019_i i16293 CDDIS 
20161020_i i16294 CDDIS 
20161021_i q16295 CDDIS 
20161021_j i16295 CDDIS 
20161022_i k16296 CDDIS 
20161023_i k16297 CDDIS 
20161024_i k16298 CDDIS 
20161024_j q16298 CDDIS 
20161024_k i16298 CDDIS 
20161025_i i16299 CDDIS 
20161027_i i16301 CDDIS 
20161031_j q16305 CDDIS 
20161031_k i16305 CDDIS 
20161101_i i16306 CDDIS 
20161103_i i16308 CDDIS 
20161104_i q16309 CDDIS 
20161104_j i16309 CDDIS 
20161105_i k16310 CDDIS 
20161106_i k16311 CDDIS 
20161107_i k16312 CDDIS 
20161107_j q16312 CDDIS 
20161107_k i16312 CDDIS 
20161108_i i16313 CDDIS 
20161109_i i16314 CDDIS 
20161110_i i16315 CDDIS 
20161112_i k16317 CDDIS 
20161113_i k16318 CDDIS 
20161114_i k16319 CDDIS 
20161114_j q16319 CDDIS 
20161114_k i16319 CDDIS 
20161115_i i16320 CDDIS 
20161116_i i16321 CDDIS 
20161117_i i16322 CDDIS 
20161118_i q16323 CDDIS 
20161118_j i16323 CDDIS 
20161119_i k16324 CDDIS 
20161120_i k16325 CDDIS 
20161121_i k16326 CDDIS 
20161121_j q16326 CDDIS 
20161121_k i16326 CDDIS 
20161122_i i16327 CDDIS 
20161123_i i16328 CDDIS 
20161126_i k16331 CDDIS 
20161127_i k16332 CDDIS 
20161128_j q16333 CDDIS 
20161128_k i16333 CDDIS 
20161129_i i16334 CDDIS 
20161130_i i16335 CDDIS 
20161201_i i16336 CDDIS 
20161202_i q16337 CDDIS 
20161202_j i16337 CDDIS 
20161203_i k16338 CDDIS 
20161204_i k16339 CDDIS 
20161205_i k16340 CDDIS 
20161205_j q16340 CDDIS 
20161206_i i16341 CDDIS 
20161207_i i16342 CDDIS 
20161208_i k16343 CDDIS 
20161209_i k16344 CDDIS 
20161210_i k16345 CDDIS 
20161211_i k16346 CDDIS 
20161212_i k16347 CDDIS 
20161212_k i16347 CDDIS 
20161213_i k16348 CDDIS 
20161214_i k16349 CDDIS 
20161215_i k16350 CDDIS 
20161217_i k16352 CDDIS 
20161218_i k16353 CDDIS 
20161219_i k16354 CDDIS 
20161219_j i16354 CDDIS 
20161220_i i16355 CDDIS 
20161221_i q16356 CDDIS 
20161221_j i16356 CDDIS 
20161222_i i16357 CDDIS 
20161226_i k16361 CDDIS 
20161227_i q16362 CDDIS 
20161227_j i16362 CDDIS 
20161228_i i16363 CDDIS 
20161231_i k16366 CDDIS 
20170104_i i17004 CDDIS 
20170105_i i17005 CDDIS 
20170108_i q17008 CDDIS 
20170110_i i17010 CDDIS 
20170111_i i17011 CDDIS 
20170112_i i17012 CDDIS 
20170113_i i17013 CDDIS 
20170114_i q17014 CDDIS 
20170115_i q17015 CDDIS 
20170116_i q17016 CDDIS 
20170116_j i17016 CDDIS 
20170117_i i17017 CDDIS 
20170118_i i17018 CDDIS 
20170119_i i17019 CDDIS 
20170120_i i17020 CDDIS 
20170121_i q17021 CDDIS 
20170122_i q17022 CDDIS 
20170123_i q17023 CDDIS 
20170123_j i17023 CDDIS 
20170124_i i17024 CDDIS 
20170125_i i17025 CDDIS 
20170126_i i17026 CDDIS 
20170127_i i17027 CDDIS 
20170128_i q17028 CDDIS 
20170129_i q17029 CDDIS 
20170130_i q17030 CDDIS 
20170130_j i17030 CDDIS 
20170131_i i17031 CDDIS 
20170201_i i17032 CDDIS 
20170202_i i17033 CDDIS 
20170203_i i17034 CDDIS 
20170204_i q17035 CDDIS 
20170205_i q17036 CDDIS 
20170206_i q17037 CDDIS 
20170206_j i17037 CDDIS 
20170207_i i17038 CDDIS 
20170208_i i17039 CDDIS 
20170209_i i17040 CDDIS 
20170210_i i17041 CDDIS 
20170211_i q17042 CDDIS 
20170212_i q17043 CDDIS 
20170213_i q17044 CDDIS 
20170213_j i17044 CDDIS 
20170214_i i17045 CDDIS 
20170215_i i17046 CDDIS 
20170216_i i17047 CDDIS 
20170217_i i17048 CDDIS 
20170219_i q17050 CDDIS 
20170220_i r17051 CDDIS 
20170221_i i17052 CDDIS 
20170222_i i17053 CDDIS 
20170223_i i17054 CDDIS 
20170224_i i17055 CDDIS 
20170225_i q17056 CDDIS 
20170226_i q17057 CDDIS 
20170227_i q17058 CDDIS 
20170227_j i17058 CDDIS 
20170228_i i17059 CDDIS 
20170301_i i17060 CDDIS 
20170302_i i17061 CDDIS 
20170303_i i17062 CDDIS 
20170304_i q17063 CDDIS 
20170305_i q17064 CDDIS 
20170306_i q17065 CDDIS 
20170306_j i17065 CDDIS 
20170307_i i17066 CDDIS 
20170308_i i17067 CDDIS 
20170309_i i17068 CDDIS 
20170310_i i17069 CDDIS 
20170311_i q17070 CDDIS 
20170312_i q17071 CDDIS 
20170313_i q17072 CDDIS 
20170313_j i17072 CDDIS 
20170314_i i17073 CDDIS 
20170316_i i17075 CDDIS 
20170317_i i17076 CDDIS 
20170320_j i17079 CDDIS 
20170322_i q17081 CDDIS 
20170323_i q17082 CDDIS 
20170324_i q17083 CDDIS 
20170325_i q17084 CDDIS 
20170326_i q17085 CDDIS 
20170327_i q17086 CDDIS 
20170327_j i17086 CDDIS 
20170328_i q17087 CDDIS 
20170329_i q17088 CDDIS 
20170330_i q17089 CDDIS 
20170331_i q17090 CDDIS 
20170401_i q17091 CDDIS 
20170403_i q17093 CDDIS 
20170403_j i17093 CDDIS 
20170404_i q17094 CDDIS 
20170405_i i17095 CDDIS 
20170406_i i17096 CDDIS 
20170407_i i17097 CDDIS 
20170408_i q17098 CDDIS 
20170409_i q17099 CDDIS 
20170410_i q17100 CDDIS 
20170410_j i17100 CDDIS 
20170411_i i17101 CDDIS 
20170415_i q17105 CDDIS 
20170416_i q17106 CDDIS 
20170419_i q17109 CDDIS 
20170420_i q17110 CDDIS 
20170421_i q17111 CDDIS 
20170422_i q17112 CDDIS 
20170423_i q17113 CDDIS 
20170424_i q17114 CDDIS 
20170424_j i17114 CDDIS 
20170425_i q17115 CDDIS 
20170426_i q17116 CDDIS 
20170427_i q17117 CDDIS 
20170428_i q17118 CDDIS 
20170429_i q17119 CDDIS 
20170430_i q17120 CDDIS 
20170502_i i17122 CDDIS 
20170503_i i17123 CDDIS 
20170505_i i17125 CDDIS 
20170506_i q17126 CDDIS 
20170507_i q17127 CDDIS 
20170508_i q17128 CDDIS 
20170509_i i17129 CDDIS 
20170511_i i17131 CDDIS 
20170512_i i17132 CDDIS 
20170513_i q17133 CDDIS 
20170514_i q17134 CDDIS 
20170515_i q17135 CDDIS 
20170515_j i17135 CDDIS 
20170516_i i17136 CDDIS 
20170517_i i17137 CDDIS 
20170518_i i17138 CDDIS 
20170519_i i17139 CDDIS 
20170520_i q17140 CDDIS 
20170521_i q17141 CDDIS 
20170522_i q17142 CDDIS 
20170522_j i17142 CDDIS 
20170523_i i17143 CDDIS 
20170524_i i17144 CDDIS 
20170525_i i17145 CDDIS 
20170526_i i17146 CDDIS 
20170527_i q17147 CDDIS 
20170528_i q17148 CDDIS 
20170529_i q17149 CDDIS 
20170530_i i17150 CDDIS 
20170531_i i17151 CDDIS 
20170601_i i17152 CDDIS 
20170602_i i17153 CDDIS 
20170603_i q17154 CDDIS 
20170604_i q17155 CDDIS 
20170606_i i17157 CDDIS 
20170607_i i17158 CDDIS 
20170608_i i17159 CDDIS 
20170609_i i17160 CDDIS 
20170610_i q17161 CDDIS 
20170611_i q17162 CDDIS 
20170612_i q17163 CDDIS 
20170612_j i17163 CDDIS 
20170613_i i17164 CDDIS 
20170614_i i17165 CDDIS 
20170615_i i17166 CDDIS 
20170617_i q17168 CDDIS 
20170618_i q17169 CDDIS 
20170619_i q17170 CDDIS 
20170619_j i17170 CDDIS 
20170620_i i17171 CDDIS 
20170622_i i17173 CDDIS 
20170623_i i17174 CDDIS 
20170624_i q17175 CDDIS 
20170625_i q17176 CDDIS 
20170626_i q17177 CDDIS 
20170626_j i17177 CDDIS 
20170627_i i17178 CDDIS 
20170628_i i17179 CDDIS 
20170629_i i17180 CDDIS 
20170630_i i17181 CDDIS 
20170701_i q17182 CDDIS 
20170702_i q17183 CDDIS 
20170703_i q17184 CDDIS 
20170703_j i17184 CDDIS 
20170705_i i17186 CDDIS 
20170706_i i17187 CDDIS 
20170707_i i17188 CDDIS 
20170708_i q17189 CDDIS 
20170709_i q17190 CDDIS 
20170710_i q17191 CDDIS 
20170710_j i17191 CDDIS 
20170711_i i17192 CDDIS 
20170712_i i17193 CDDIS 
20170713_i i17194 CDDIS 
20170714_i i17195 CDDIS 
20170715_i q17196 CDDIS 
20170716_i q17197 CDDIS 
20170717_i q17198 CDDIS 
20170717_j i17198 CDDIS 
20170718_i i17199 CDDIS 
20170719_i i17200 CDDIS 
20170720_i i17201 CDDIS 
20170721_i i17202 CDDIS 
20170722_i q17203 CDDIS 
20170723_i q17204 CDDIS 
20170724_i q17205 CDDIS 
20170724_j i17205 CDDIS 
20170725_i i17206 CDDIS 
20170727_i i17208 CDDIS 
20170728_i i17209 CDDIS 
20170729_i q17210 CDDIS 
20170730_i q17211 CDDIS 
20170731_i q17212 CDDIS 
20170801_i i17213 CDDIS 
20170804_i i17216 CDDIS 
20170805_i q17217 CDDIS 
20170806_i q17218 CDDIS 
20170807_i q17219 CDDIS 
20170809_i i17221 CDDIS 
20170810_i i17222 CDDIS 
20170811_i i17223 CDDIS 
20170812_i q17224 CDDIS 
20170813_i q17225 CDDIS 
20170814_i q17226 CDDIS 
20170814_j i17226 CDDIS 
20170815_i i17227 CDDIS 
20170816_i i17228 CDDIS 
20170817_i i17229 CDDIS 
20170818_i i17230 CDDIS 
20170819_i q17231 CDDIS 
20170820_i q17232 CDDIS 
20170821_i q17233 CDDIS 
20170821_j i17233 CDDIS 
20170822_i i17234 CDDIS 
20170823_i i17235 CDDIS 
20170824_i i17236 CDDIS 
20170825_i i17237 CDDIS 
20170826_i q17238 CDDIS 
20170827_i q17239 CDDIS 
20170828_i q17240 CDDIS 
20170828_j i17240 CDDIS 
20170829_i i17241 CDDIS 
20170831_i i17243 CDDIS 
20170901_i i17244 CDDIS 
20170902_i q17245 CDDIS 
20170903_i q17246 CDDIS 
20170904_i q17247 CDDIS 
20170905_i i17248 CDDIS 
20170906_i i17249 CDDIS 
20170907_i i17250 CDDIS 
20170908_i i17251 CDDIS 
20170909_i q17252 CDDIS 
20170910_i q17253 CDDIS 
20170911_i q17254 CDDIS 
20170911_j i17254 CDDIS 
20170912_i i17255 CDDIS 
20170913_i i17256 CDDIS 
20170914_i i17257 CDDIS 
20170915_i i17258 CDDIS 
20170916_i q17259 CDDIS 
20170917_i q17260 CDDIS 
20170918_i q17261 CDDIS 
20170918_j i17261 CDDIS 
20170919_i i17262 CDDIS 
20170921_i i17264 CDDIS 
20170922_i i17265 CDDIS 
20170923_i q17266 CDDIS 
20170924_i q17267 CDDIS 
20170925_i q17268 CDDIS 
20170925_j i17268 CDDIS 
20170926_i i17269 CDDIS 
20170927_i i17270 CDDIS 
20170928_i i17271 CDDIS 
20170929_i i17272 CDDIS 
20170930_i q17273 CDDIS 
20171001_i q17274 CDDIS 
20171002_i q17275 CDDIS 
20171002_j i17275 CDDIS 
20171003_i i17276 CDDIS 
20171004_i i17277 CDDIS 
20171005_i i17278 CDDIS 
20171006_i i17279 CDDIS 
20171007_i q17280 CDDIS 
20171008_i q17281 CDDIS 
20171009_i q17282 CDDIS 
20171010_i i17283 CDDIS 
20171011_i i17284 CDDIS 
20171013_i i17286 CDDIS 
20171014_i q17287 CDDIS 
20171015_i q17288 CDDIS 
20171016_i q17289 CDDIS 
20171016_j i17289 CDDIS 
20171018_i i17291 CDDIS 
20171019_i i17292 CDDIS 
20171020_i i17293 CDDIS 
20171021_i q17294 CDDIS 
20171022_i q17295 CDDIS 
20171023_i q17296 CDDIS 
20171023_j i17296 CDDIS 
20171024_i i17297 CDDIS 
20171026_i i17299 CDDIS 
20171027_i i17300 CDDIS 
20171028_i q17301 CDDIS 
20171029_i q17302 CDDIS 
20171030_i q17303 CDDIS 
20171030_j i17303 CDDIS 
20171031_i i17304 CDDIS 
20171101_i i17305 CDDIS 
20171102_i i17306 CDDIS 
20171103_i i17307 CDDIS 
20171104_i j17308 CDDIS 
20171105_i j17309 CDDIS 
20171106_i j17310 CDDIS 
20171106_j i17310 CDDIS 
20171107_i i17311 CDDIS 
20171108_i i17312 CDDIS 
20171109_i i17313 CDDIS 
20171111_i j17315 CDDIS 
20171112_i j17316 CDDIS 
20171113_i j17317 CDDIS 
20171113_j i17317 CDDIS 
20171114_i i17318 CDDIS 
20171115_i i17319 CDDIS 
20171116_i i17320 CDDIS 
20171117_i i17321 CDDIS 
20171118_i i17322 CDDIS 
20171119_i i17323 CDDIS 
20171120_i j17324 CDDIS 
20171120_j i17324 CDDIS 
20171121_i i17325 CDDIS 
20171122_i i17326 CDDIS 
20171124_i i17328 CDDIS 
20171128_i i17332 CDDIS 
20171129_i i17333 CDDIS 
20171130_i i17334 CDDIS 
20171201_i i17335 CDDIS 
20171202_i i17336 CDDIS 
20171203_i i17337 CDDIS 
20171204_i i17338 CDDIS 
20171205_i i17339 CDDIS 
20171206_i i17340 CDDIS 
20171207_i i17341 CDDIS 
20171208_i i17342 CDDIS 
20171209_i i17343 CDDIS 
20171210_i i17344 CDDIS 
20171211_i i17345 CDDIS 
20171212_i i17346 CDDIS 
20171214_i i17348 CDDIS 
20171215_i i17349 CDDIS 
20171216_i q17350 CDDIS 
20171218_i q17352 CDDIS 
20171218_j i17352 CDDIS 
20171219_i i17353 CDDIS 
20171220_i i17354 CDDIS 
20171221_i i17355 CDDIS 
20171222_i i17356 CDDIS 
20171223_i q17357 CDDIS 
20171226_i i17360 CDDIS 
20171227_i i17361 CDDIS 
20171228_i i17362 CDDIS 
20171229_i i17363 CDDIS 
20171230_i q17364 CDDIS 
20171231_i q17365 CDDIS 
20180102_i i18002 CDDIS 
20180103_i i18003 CDDIS 
20180104_i i18004 CDDIS 
20180105_i i18005 CDDIS 
20180107_i q18007 CDDIS 
20180108_i q18008 CDDIS 
20180108_j i18008 CDDIS 
20180109_i i18009 CDDIS 
20180110_i i18010 CDDIS 
20180111_i i18011 CDDIS 
20180112_i i18012 CDDIS 
20180113_i q18013 CDDIS 
20180114_i q18014 CDDIS 
20180115_i q18015 CDDIS 
20180116_i i18016 CDDIS 
20180118_i i18018 CDDIS 
20180120_i q18020 CDDIS 
20180121_i q18021 CDDIS 
20180122_i q18022 CDDIS 
20180122_j i18022 CDDIS 
20180123_i i18023 CDDIS 
20180124_i i18024 CDDIS 
20180125_i i18025 CDDIS 
20180126_i i18026 CDDIS 
20180127_i q18027 CDDIS 
20180128_i q18028 CDDIS 
20180129_i q18029 CDDIS 
20180129_j i18029 CDDIS 
20180130_i i18030 CDDIS 
20180131_i i18031 CDDIS 
20180201_i i18032 CDDIS 
20180202_i i18033 CDDIS 
20180203_i q18034 CDDIS 
20180204_i q18035 CDDIS 
20180205_i q18036 CDDIS 
20180205_j i18036 CDDIS 
20180206_i i18037 CDDIS 
20180207_i i18038 CDDIS 
20180208_i i18039 CDDIS 
20180209_i i18040 CDDIS 
20180210_i q18041 CDDIS 
20180211_i q18042 CDDIS 
20180212_i q18043 CDDIS 
20180212_j i18043 CDDIS 
20180213_i i18044 CDDIS 
20180214_i i18045 CDDIS 
20180215_i i18046 CDDIS 
20180216_i i18047 CDDIS 
20180217_i q18048 CDDIS 
20180218_i q18049 CDDIS 
20180219_i q18050 CDDIS 
20180220_i i18051 CDDIS 
20180221_i i18052 CDDIS 
20180222_i i18053 CDDIS 
20180223_i i18054 CDDIS 
20180224_i q18055 CDDIS 
20180226_i q18057 CDDIS 
20180227_i i18058 CDDIS 
20180301_i i18060 CDDIS 
20180302_i i18061 CDDIS 
20180303_i q18062 CDDIS 
20180304_i q18063 CDDIS 
20180305_i q18064 CDDIS 
20180305_j i18064 CDDIS 
20180306_i i18065 CDDIS 
20180307_i i18066 CDDIS 
20180308_i i18067 CDDIS 
20180309_i i18068 CDDIS 
20180310_i q18069 CDDIS 
20180311_i q18070 CDDIS 
20180312_i q18071 CDDIS 
20180315_i i18074 CDDIS 
20180317_i q18076 CDDIS 
20180318_i q18077 CDDIS 
20180319_i q18078 CDDIS 
20180319_j i18078 CDDIS 
20180320_i i18079 CDDIS 
20180323_i i18082 CDDIS 
20180324_i q18083 CDDIS 
20180325_i q18084 CDDIS 
20180326_i q18085 CDDIS 
20180326_j i18085 CDDIS 
20180327_i i18086 CDDIS 
20180328_i i18087 CDDIS 
20180329_i i18088 CDDIS 
20180331_i q18090 CDDIS 
20180401_i q18091 CDDIS 
20180403_i i18093 CDDIS 
20180405_i i18095 CDDIS 
20180406_i i18096 CDDIS 
20180409_i q18099 CDDIS 
20180409_j i18099 CDDIS 
20180410_i i18100 CDDIS 
20180411_i i18101 CDDIS 
20180412_i i18102 CDDIS 
20180413_i i18103 CDDIS 
20180414_i q18104 CDDIS 
20180415_i q18105 CDDIS 
20180416_i q18106 CDDIS 
20180416_j i18106 CDDIS 
20180417_i i18107 CDDIS 
20180419_i i18109 CDDIS 
20180420_i i18110 CDDIS 
20180421_i q18111 CDDIS 
20180422_i q18112 CDDIS 
20180423_i q18113 CDDIS 
20180423_j i18113 CDDIS 
20180424_i i18114 CDDIS 
20180425_i i18115 CDDIS 
20180426_i i18116 CDDIS 
20180427_i i18117 CDDIS 
20180428_i q18118 CDDIS 
20180429_i q18119 CDDIS 
20180430_j i18120 CDDIS 
20180502_i i18122 CDDIS 
20180503_i i18123 CDDIS 
20180504_i i18124 CDDIS 
20180505_i q18125 CDDIS 
20180506_i q18126 CDDIS 
20180507_i q18127 CDDIS 
20180507_j i18127 CDDIS 
20180508_i i18128 CDDIS 
20180509_i i18129 CDDIS 
20180511_i i18131 CDDIS 
20180512_i q18132 CDDIS 
20180513_i q18133 CDDIS 
20180514_i q18134 CDDIS 
20180514_j i18134 CDDIS 
20180515_i i18135 CDDIS 
20180516_i i18136 CDDIS 
20180517_i i18137 CDDIS 
20180518_i i18138 CDDIS 
20180519_i q18139 CDDIS 
20180520_i q18140 CDDIS 
20180522_i i18142 CDDIS 
20180523_i i18143 CDDIS 
20180524_i i18144 CDDIS 
20180525_i i18145 CDDIS 
20180526_i q18146 CDDIS 
20180527_i q18147 CDDIS 
20180528_i q18148 CDDIS 
20180529_i i18149 CDDIS 
20180530_i i18150 CDDIS 
20180601_i i18152 CDDIS 
20180602_i q18153 CDDIS 
20180603_i q18154 CDDIS 
20180604_i q18155 CDDIS 
20180604_j i18155 CDDIS 
20180605_i i18156 CDDIS 
20180606_i i18157 CDDIS 
20180607_i i18158 CDDIS 
20180608_i i18159 CDDIS 
20180609_i q18160 CDDIS 
20180610_i q18161 CDDIS 
20180613_i i18164 CDDIS 
20180614_i i18165 CDDIS 
20180615_i i18166 CDDIS 
20180616_i q18167 CDDIS 
20180617_i q18168 CDDIS 
20180618_i i18169 CDDIS 
20180619_i i18170 CDDIS 
20180621_i i18172 CDDIS 
20180622_i i18173 CDDIS 
20180623_i q18174 CDDIS 
20180625_i i18176 CDDIS 
20180626_i i18177 CDDIS 
20180627_i i18178 CDDIS 
20180628_i i18179 CDDIS 
20180629_i i18180 CDDIS 
20180702_i i18183 CDDIS 
20180703_i i18184 CDDIS 
20180705_i i18186 CDDIS 
20180706_i i18187 CDDIS 
20180707_i q18188 CDDIS 
20180708_i q18189 CDDIS 
20180709_j i18190 CDDIS 
20180710_i i18191 CDDIS 
20180711_i i18192 CDDIS 
20180712_i i18193 CDDIS 
20180714_i q18195 CDDIS 
20180715_i q18196 CDDIS 
20180716_i q18197 CDDIS 
20180716_j i18197 CDDIS 
20180717_i i18198 CDDIS 
20180720_i i18201 CDDIS 
20180721_i q18202 CDDIS 
20180722_i q18203 CDDIS 
20180723_i q18204 CDDIS 
20180723_j i18204 CDDIS 
20180724_i i18205 CDDIS 
20180725_i i18206 CDDIS 
20180726_i i18207 CDDIS 
20180727_i i18208 CDDIS 
20180728_i q18209 CDDIS 
20180729_i q18210 CDDIS 
20180730_i q18211 CDDIS 
20180730_j i18211 CDDIS 
20180731_i i18212 CDDIS 
20180801_i i18213 CDDIS 
20180802_i i18214 CDDIS 
20180803_i i18215 CDDIS 
20180804_i q18216 CDDIS 
20180805_i q18217 CDDIS 
20180806_i q18218 CDDIS 
20180806_j i18218 CDDIS 
20180807_i i18219 CDDIS 
20180809_i i18221 CDDIS 
20180810_i i18222 CDDIS 
20180811_i q18223 CDDIS 
20180812_i q18224 CDDIS 
20180813_i q18225 CDDIS 
20180813_j i18225 CDDIS 
20180814_i i18226 CDDIS 
20180816_i i18228 CDDIS 
20180817_i i18229 CDDIS 
20180818_i q18230 CDDIS 
20180819_i q18231 CDDIS 
20180820_i q18232 CDDIS 
20180820_j i18232 CDDIS 
20180822_i i18234 CDDIS 
20180826_i q18238 CDDIS 
20180827_i q18239 CDDIS 
20180827_j i18239 CDDIS 
20180828_i i18240 CDDIS 
20180829_i i18241 CDDIS 
20180831_i i18243 CDDIS 
20180901_i q18244 CDDIS 
20180902_i q18245 CDDIS 
20180903_i q18246 CDDIS 
20180904_i i18247 CDDIS 
20180905_i i18248 CDDIS 
20180906_i i18249 CDDIS 
20180907_i i18250 CDDIS 
20180909_i q18252 CDDIS 
20180910_i i18253 CDDIS 
20180911_i i18254 CDDIS 
20180912_i i18255 CDDIS 
20180913_i i18256 CDDIS 
20180914_i i18257 CDDIS 
20180915_i q18258 CDDIS 
20180916_i q18259 CDDIS 
20180917_i q18260 CDDIS 
20180917_j i18260 CDDIS 
20180918_i i18261 CDDIS 
20180920_i i18263 CDDIS 
20180924_i i18267 CDDIS 
20180925_i i18268 CDDIS 
20180926_i i18269 CDDIS 
20180927_i i18270 CDDIS 
20180928_i i18271 CDDIS 
20180930_i q18273 CDDIS 
20181002_i i18275 CDDIS 
20181004_i i18277 CDDIS 
20181005_i i18278 CDDIS 
20181006_i q18279 CDDIS 
20181007_i q18280 CDDIS 
20181009_i i18282 CDDIS 
20181010_i i18283 CDDIS 
20181011_i i18284 CDDIS 
20181012_i i18285 CDDIS 
20181013_i q18286 CDDIS 
20181014_i q18287 CDDIS 
20181015_i q18288 CDDIS 
20181016_i i18289 CDDIS 
20181018_i i18291 CDDIS 
20181019_i i18292 CDDIS 
20181020_i q18293 CDDIS 
20181021_i q18294 CDDIS 
20181022_i q18295 CDDIS 
20181022_j i18295 CDDIS 
20181023_i i18296 CDDIS 
20181024_i i18297 CDDIS 
20181025_i i18298 CDDIS 
20181029_i i18302 CDDIS 
20181030_i i18303 CDDIS 
20181031_i i18304 CDDIS 
20181102_i i18306 CDDIS 
20181105_i q18309 CDDIS 
20181105_j i18309 CDDIS 
20181106_i i18310 CDDIS 
20181107_i i18311 CDDIS 
20181108_i i18312 CDDIS 
20181109_i i18313 CDDIS 
20181110_i q18314 CDDIS 
20181111_i q18315 CDDIS 
20181112_i q18316 CDDIS 
20181113_i i18317 CDDIS 
20181114_i i18318 CDDIS 
20181115_i i18319 CDDIS 
20181116_i i18320 CDDIS 
20181117_i q18321 CDDIS 
20181118_i q18322 CDDIS 
20181119_i q18323 CDDIS 
20181119_j i18323 CDDIS 
20181120_i i18324 CDDIS 
20181121_i i18325 CDDIS 
20181123_i i18327 CDDIS 
20181124_i q18328 CDDIS 
20181125_i q18329 CDDIS 
20181126_i q18330 CDDIS 
20181127_i i18331 CDDIS 
20181128_i i18332 CDDIS 
20181129_i i18333 CDDIS 
20181202_i q18336 CDDIS 
20181203_i q18337 CDDIS 
20181203_j i18337 CDDIS 
20181204_i i18338 CDDIS 
20181206_i i18340 CDDIS 
20181208_i q18342 CDDIS 
20181209_i q18343 CDDIS 
20181210_i q18344 CDDIS 
20181213_i i18347 CDDIS 
20181214_i i18348 CDDIS 
20181215_i q18349 CDDIS 
20181216_i q18350 CDDIS 
20181217_i q18351 CDDIS 
20181217_j i18351 CDDIS 
20181218_i i18352 CDDIS 
20181219_i i18353 CDDIS 
20181220_i i18354 CDDIS 
20181222_i q18356 CDDIS 
20181223_i q18357 CDDIS 
20181224_j i18358 CDDIS 
20181227_i i18361 CDDIS 
20181228_i i18362 CDDIS 
20181229_i q18363 CDDIS 
20181231_i q18365 CDDIS 
20181231_j i18365 CDDIS 
20190102_i i19002 CDDIS 
20190103_i i19003 CDDIS 
20190104_i i19004 CDDIS 
20190105_i q19005 CDDIS 
20190106_i q19006 CDDIS 
20190107_i q19007 CDDIS 
20190107_j i19007 CDDIS 
20190108_i i19008 CDDIS 
20190109_i i19009 CDDIS 
20190109_j w19009 CDDIS 
20190110_i i19010 CDDIS 
20190110_j w19010 CDDIS 
20190111_i i19011 CDDIS 
20190112_i q19012 CDDIS 
20190113_i q19013 CDDIS 
20190114_i q19014 CDDIS 
20190114_j i19014 CDDIS 
20190114_l w19014 CDDIS 
20190115_i i19015 CDDIS 
20190116_i i19016 CDDIS 
20190117_i i19017 CDDIS 
20190117_j w19017 CDDIS 
20190118_i i19018 CDDIS 
20190119_i q19019 CDDIS 
20190120_i q19020 CDDIS 
20190121_i q19021 CDDIS 
20190121_j i19021 CDDIS 
20190121_k w19021 CDDIS 
20190122_i i19022 CDDIS 
20190123_i i19023 CDDIS 
20190123_j w19023 CDDIS 
20190124_i i19024 CDDIS 
20190124_j w19024 CDDIS 
20190125_i i19025 CDDIS 
20190126_i q19026 CDDIS 
20190127_i q19027 CDDIS 
20190128_i q19028 CDDIS 
20190128_l w19028 CDDIS 
20190129_i i19029 CDDIS 
20190130_i i19030 CDDIS 
20190130_j w19030 CDDIS 
20190131_i i19031 CDDIS 
20190131_j w19031 CDDIS 
20190201_i i19032 CDDIS 
20190202_i q19033 CDDIS 
20190203_i q19034 CDDIS 
20190204_i q19035 CDDIS 
20190204_j i19035 CDDIS 
20190204_k w19035 CDDIS 
20190205_i i19036 CDDIS 
20190206_i i19037 CDDIS 
20190206_j w19037 CDDIS 
20190207_i i19038 CDDIS 
20190207_j w19038 CDDIS 
20190208_i i19039 CDDIS 
20190209_i q19040 CDDIS 
20190210_i q19041 CDDIS 
20190211_i q19042 CDDIS 
20190212_i i19043 CDDIS 
20190213_i i19044 CDDIS 
20190214_i i19045 CDDIS 
20190215_i i19046 CDDIS 
20190216_i q19047 CDDIS 
20190217_i q19048 CDDIS 
20190218_i q19049 CDDIS 
20190219_i i19050 CDDIS 
20190220_i i19051 CDDIS 
20190221_i i19052 CDDIS 
20190221_j w19052 CDDIS 
20190222_i i19053 CDDIS 
20190223_i q19054 CDDIS 
20190224_i q19055 CDDIS 
20190225_i q19056 CDDIS 
20190225_j i19056 CDDIS 
20190225_k w19056 CDDIS 
20190226_i i19057 CDDIS 
20190227_i i19058 CDDIS 
20190228_i i19059 CDDIS 
20190301_i i19060 CDDIS 
20190302_i q19061 CDDIS 
20190303_i q19062 CDDIS 
20190304_i q19063 CDDIS 
20190304_j i19063 CDDIS 
20190304_k w19063 CDDIS 
20190305_i i19064 CDDIS 
20190306_i i19065 CDDIS 
20190307_i i19066 CDDIS 
20190307_j w19066 CDDIS 
20190308_i i19067 CDDIS 
20190309_i q19068 CDDIS 
20190310_i q19069 CDDIS 
20190311_i i19070 CDDIS 
20190311_j w19070 CDDIS 
20190312_i i19071 CDDIS 
20190313_i i19072 CDDIS 
20190314_i i19073 CDDIS 
20190314_j w19073 CDDIS 
20190315_i i19074 CDDIS 
20190316_i q19075 CDDIS 
20190317_i q19076 CDDIS 
20190318_i q19077 CDDIS 
20190318_k w19077 CDDIS 
20190319_i i19078 CDDIS 
20190320_i i19079 CDDIS 
20190320_j w19079 CDDIS 
20190321_i i19080 CDDIS 
20190321_j w19080 CDDIS 
20190322_i i19081 CDDIS 
20190323_i q19082 CDDIS 
20190324_i q19083 CDDIS 
20190325_i q19084 CDDIS 
20190325_j i19084 CDDIS 
20190325_k w19084 CDDIS 
20190326_i i19085 CDDIS 
20190327_i i19086 CDDIS 
20190327_j w19086 CDDIS 
20190328_i i19087 CDDIS 
20190328_j w19087 CDDIS 
20190329_i i19088 CDDIS 
20190330_i q19089 CDDIS 
20190331_i q19090 CDDIS 
20190401_i q19091 CDDIS 
20190401_j i19091 CDDIS 
20190401_k w19091 CDDIS 
20190402_i i19092 CDDIS 
20190403_i i19093 CDDIS 
20190404_i i19094 CDDIS 
20190404_j w19094 CDDIS 
20190405_i i19095 CDDIS 
20190406_i q19096 CDDIS 
20190407_i q19097 CDDIS 
20190408_i q19098 CDDIS 
20190408_j i19098 CDDIS 
20190408_k w19098 CDDIS 
20190409_i i19099 CDDIS 
20190410_i i19100 CDDIS 
20190410_j w19100 CDDIS 
20190411_i i19101 CDDIS 
20190411_j w19101 CDDIS 
20190412_i i19102 CDDIS 
20190413_i q19103 CDDIS 
20190414_i q19104 CDDIS 
20190415_i q19105 CDDIS 
20190415_j i19105 CDDIS 
20190415_k w19105 CDDIS 
20190416_i i19106 CDDIS 
20190417_i i19107 CDDIS 
20190418_i i19108 CDDIS 
20190418_j w19108 CDDIS 
20190420_i q19110 CDDIS 
20190421_i q19111 CDDIS 
20190423_i i19113 CDDIS 
20190424_i i19114 CDDIS 
20190424_j w19114 CDDIS 
20190425_i i19115 CDDIS 
20190425_j w19115 CDDIS 
20190426_i i19116 CDDIS 
20190427_i q19117 CDDIS 
20190428_i q19118 CDDIS 
20190429_i q19119 CDDIS 
20190429_j i19119 CDDIS 
20190429_k w19119 CDDIS 
20190430_i i19120 CDDIS 
20190502_i i19122 CDDIS 
20190502_j w19122 CDDIS 
20190503_i i19123 CDDIS 
20190505_i q19125 CDDIS 
20190506_i q19126 CDDIS 
20190506_j i19126 CDDIS 
20190506_k w19126 CDDIS 
20190507_i i19127 CDDIS 
20190508_i i19128 CDDIS 
20190508_j w19128 CDDIS 
20190509_i i19129 CDDIS 
20190509_j w19129 CDDIS 
20190510_i i19130 CDDIS 
20190511_i q19131 CDDIS 
20190512_i q19132 CDDIS 
20190513_i q19133 CDDIS 
20190513_j i19133 CDDIS 
20190513_k w19133 CDDIS 
20190514_i i19134 CDDIS 
20190515_i i19135 CDDIS 
20190516_i i19136 CDDIS 
20190516_j w19136 CDDIS 
20190517_i i19137 CDDIS 
20190518_i q19138 CDDIS 
20190519_i q19139 CDDIS 
20190520_i q19140 CDDIS 
20190520_k w19140 CDDIS 
20190521_i i19141 CDDIS 
20190522_i i19142 CDDIS 
20190522_j w19142 CDDIS 
20190523_i i19143 CDDIS 
20190523_j w19143 CDDIS 
20190524_i i19144 CDDIS 
20190525_i q19145 CDDIS 
20190526_i q19146 CDDIS 
20190527_i q19147 CDDIS 
20190527_k w19147 CDDIS 
20190528_i i19148 CDDIS 
20190529_i i19149 CDDIS 
20190529_j w19149 CDDIS 
20190531_i i19151 CDDIS 
20190601_i q19152 CDDIS 
20190602_i q19153 CDDIS 
20190603_i q19154 CDDIS 
20190603_j i19154 CDDIS 
20190603_k w19154 CDDIS 
20190604_i i19155 CDDIS 
20190605_i i19156 CDDIS 
20190606_i i19157 CDDIS 
20190606_j w19157 CDDIS 
20190607_i i19158 CDDIS 
20190608_i q19159 CDDIS 
20190609_i q19160 CDDIS 
20190611_i i19162 CDDIS 
20190612_i i19163 CDDIS 
20190612_j w19163 CDDIS 
20190613_i i19164 CDDIS 
20190613_j w19164 CDDIS 
20190614_i i19165 CDDIS 
20190615_i q19166 CDDIS 
20190616_i q19167 CDDIS 
20190617_i q19168 CDDIS 
20190617_j i19168 CDDIS 
20190617_k w19168 CDDIS 
20190619_i i19170 CDDIS 
20190620_i i19171 CDDIS 
20190621_i i19172 CDDIS 
20190622_i q19173 CDDIS 
20190623_i q19174 CDDIS 
20190624_i q19175 CDDIS 
20190624_j i19175 CDDIS 
20190624_k w19175 CDDIS 
20190625_i i19176 CDDIS 
20190626_i i19177 CDDIS 
20190626_j w19177 CDDIS 
20190627_i i19178 CDDIS 
20190627_j w19178 CDDIS 
20190628_i i19179 CDDIS 
20190629_i q19180 CDDIS 
20190630_i q19181 CDDIS 
20190701_i q19182 CDDIS 
20190701_j i19182 CDDIS 
20190701_k w19182 CDDIS 
20190702_i i19183 CDDIS 
20190703_i i19184 CDDIS 
20190703_j w19184 CDDIS 
20190704_i i19185 CDDIS 
20190704_j w19185 CDDIS 
20190705_i i19186 CDDIS 
20190706_i q19187 CDDIS 
20190707_i q19188 CDDIS 
20190708_j i19189 CDDIS 
20190708_k w19189 CDDIS 
20190709_i i19190 CDDIS 
20190710_i i19191 CDDIS 
20190710_j w19191 CDDIS 
20190711_i i19192 CDDIS 
20190711_j w19192 CDDIS 
20190712_i i19193 CDDIS 
20190713_i q19194 CDDIS 
20190714_i q19195 CDDIS 
20190715_i q19196 CDDIS 
20190715_j i19196 CDDIS 
20190715_k w19196 CDDIS 
20190716_i i19197 CDDIS 
20190717_i i19198 CDDIS 
20190718_i i19199 CDDIS 
20190718_j w19199 CDDIS 
20190719_i i19200 CDDIS 
20190720_i q19201 CDDIS 
20190721_i q19202 CDDIS 
20190722_i q19203 CDDIS 
20190722_j i19203 CDDIS 
20190722_k w19203 CDDIS 
20190723_i i19204 CDDIS 
20190724_i i19205 CDDIS 
20190724_j w19205 CDDIS 
20190725_i i19206 CDDIS 
20190725_j w19206 CDDIS 
20190726_i i19207 CDDIS 
20190727_i q19208 CDDIS 
20190728_i q19209 CDDIS 
20190729_i q19210 CDDIS 
20190729_j i19210 CDDIS 
20190729_k w19210 CDDIS 
20190730_i i19211 CDDIS 
20190731_i i19212 CDDIS 
20190801_i i19213 CDDIS 
20190802_i i19214 CDDIS 
20190803_i q19215 CDDIS 
20190804_i q19216 CDDIS 
20190805_i q19217 CDDIS 
20190805_j i19217 CDDIS 
20190806_i i19218 CDDIS 
20190807_i i19219 CDDIS 
20190808_i i19220 CDDIS 
20190809_i i19221 CDDIS 
20190810_i q19222 CDDIS 
20190811_i q19223 CDDIS 
20190812_i q19224 CDDIS 
20190812_j i19224 CDDIS 
20190813_i i19225 CDDIS 
20190814_i i19226 CDDIS 
20190816_i i19228 CDDIS 
20190817_i q19229 CDDIS 
20190818_i q19230 CDDIS 
20190819_i q19231 CDDIS 
20190819_j i19231 CDDIS 
20190820_i i19232 CDDIS 
20190822_i i19234 CDDIS 
20190823_i i19235 CDDIS 
20190824_i q19236 CDDIS 
20190825_i q19237 CDDIS 
20190826_i q19238 CDDIS 
20190826_j i19238 CDDIS 
20190827_i i19239 CDDIS 
20190828_i i19240 CDDIS 
20190829_i i19241 CDDIS 
20190830_i i19242 CDDIS 
20190831_i q19243 CDDIS 
20190901_i q19244 CDDIS 
20190902_i q19245 CDDIS 
20190902_j i19245 CDDIS 
20190904_i i19247 CDDIS 
20190905_i i19248 CDDIS 
20190906_i i19249 CDDIS 
20190908_i q19251 CDDIS 
20190909_i q19252 CDDIS 
20190909_j i19252 CDDIS 
20190910_i i19253 CDDIS 
20190911_i i19254 CDDIS 
20190912_i i19255 CDDIS 
20190913_i i19256 CDDIS 
20190916_j i19259 CDDIS 
20190917_i i19260 CDDIS 
20190918_i i19261 CDDIS 
20190919_i i19262 CDDIS 
20190920_i i19263 CDDIS 
20190923_i q19266 CDDIS 
20190923_j i19266 CDDIS 
20190924_i i19267 CDDIS 
20190925_i i19268 CDDIS 
20190926_i i19269 CDDIS 
20190927_i i19270 CDDIS 
20190930_j i19273 CDDIS 
20191001_i i19274 CDDIS 
20191002_i i19275 CDDIS 
20191003_i i19276 CDDIS 
20191004_i i19277 CDDIS 
20191007_j i19280 CDDIS 
20191007_k w19280 CDDIS 
20191008_i i19281 CDDIS 
20191009_i i19282 CDDIS 
20191010_i i19283 CDDIS 
20191010_j w19283 CDDIS 
20191014_i q19287 CDDIS 
20191014_j i19287 CDDIS 
20191014_k w19287 CDDIS 
20191015_i i19288 CDDIS 
20191016_i i19289 CDDIS 
20191017_i i19290 CDDIS 
20191017_j w19290 CDDIS 
20191018_i i19291 CDDIS 
20191021_i q19294 CDDIS 
20191021_j i19294 CDDIS 
20191021_k w19294 CDDIS 
20191022_i i19295 CDDIS 
20191023_i i19296 CDDIS 
20191024_i i19297 CDDIS 
20191024_j w19297 CDDIS 
20191025_i i19298 CDDIS 
20191028_i q19301 CDDIS 
20191028_j i19301 CDDIS 
20191028_k w19301 CDDIS 
20191029_i i19302 CDDIS 
20191030_i i19303 CDDIS 
20191031_i i19304 CDDIS 
20191101_i i19305 CDDIS 
20191104_i q19308 CDDIS 
20191104_j i19308 CDDIS 
20191104_k w19308 CDDIS 
20191105_i i19309 CDDIS 
20191106_i i19310 CDDIS 
20191107_i i19311 CDDIS 
20191107_j w19311 CDDIS 
20191108_i i19312 CDDIS 
20191111_i q19315 CDDIS 
20191111_j i19315 CDDIS 
20191111_k w19315 CDDIS 
20191112_i i19316 CDDIS 
20191113_i i19317 CDDIS 
20191114_i i19318 CDDIS 
20191114_j w19318 CDDIS 
20191115_i i19319 CDDIS 
20191118_i q19322 CDDIS 
20191118_j i19322 CDDIS 
20191118_k w19322 CDDIS 
20191119_i i19323 CDDIS 
20191120_i i19324 CDDIS 
20191121_i i19325 CDDIS 
20191121_j w19325 CDDIS 
20191122_i i19326 CDDIS 
20191125_j i19329 CDDIS 
20191125_k w19329 CDDIS 
20191126_i i19330 CDDIS 
20191127_i i19331 CDDIS 
20191128_i i19332 CDDIS 
20191129_i i19333 CDDIS 
20191202_i i19336 CDDIS 
20191202_j w19336 CDDIS 
20191203_i i19337 CDDIS 
20191205_i i19339 CDDIS 
20191205_j w19339 CDDIS 
20191206_i i19340 CDDIS 
20191209_i i19343 CDDIS 
20191209_j w19343 CDDIS 
20191210_i i19344 CDDIS 
20191211_i i19345 CDDIS 
20191212_i i19346 CDDIS 
20191212_j w19346 CDDIS 
20191213_i i19347 CDDIS 
20191216_i i19350 CDDIS 
20191216_j w19350 CDDIS 
20191217_i i19351 CDDIS 
20191218_i i19352 CDDIS 
20191219_i i19353 CDDIS 
20191219_j w19353 CDDIS 
20191220_i i19354 CDDIS 
20191223_i i19357 CDDIS 
20191223_j w19357 CDDIS 
20191227_i i19361 CDDIS 
20191230_i i19364 CDDIS 
20191230_j w19364 CDDIS 
20200102_i i20002 CDDIS 
20200102_j w20002 CDDIS 
20200103_i i20003 CDDIS 
20200106_i i20006 CDDIS 
20200107_j i20007 CDDIS 
20200109_j i20009 CDDIS 
20200110_i i20010 CDDIS 
20200113_i b20013 CDDIS 
20200113_j i20013 CDDIS 
20200113_k w20013 CDDIS 
20200114_i i20014 CDDIS 
20200115_i i20015 CDDIS 
20200116_i i20016 CDDIS 
20200116_j w20016 CDDIS 
20200117_i i20017 CDDIS 
20200120_j w20020 CDDIS 
20200121_i i20021 CDDIS 
20200122_i i20022 CDDIS 
20200123_i b20023 CDDIS 
20200123_j i20023 CDDIS 
20200123_k w20023 CDDIS 
20200124_i i20024 CDDIS 
20200127_i b20027 CDDIS 
20200127_j i20027 CDDIS 
20200127_k w20027 CDDIS 
20200128_i i20028 CDDIS 
20200129_i i20029 CDDIS 
20200130_i i20030 CDDIS 
20200130_j w20030 CDDIS 
20200131_i i20031 CDDIS 
20200203_i i20034 CDDIS 
20200203_j w20034 CDDIS 
20200204_i i20035 CDDIS 
20200205_i i20036 CDDIS 
20200206_j b20037 CDDIS 
20200206_k i20037 CDDIS 
20200206_l w20037 CDDIS 
20200207_i i20038 CDDIS 
20200210_i i20041 CDDIS 
20200210_j w20041 CDDIS 
20200211_i i20042 CDDIS 
20200212_i i20043 CDDIS 
20200213_i b20044 CDDIS 
20200213_j i20044 CDDIS 
20200214_i i20045 CDDIS 
20200217_i b20048 CDDIS 
20200217_j i20048 CDDIS 
20200217_k w20048 CDDIS 
20200218_i i20049 CDDIS 
20200219_i i20050 CDDIS 
20200220_i i20051 CDDIS 
20200220_j w20051 CDDIS 
20200221_i i20052 CDDIS 
20200224_i b20055 CDDIS 
20200224_j i20055 CDDIS 
20200224_k w20055 CDDIS 
20200225_i i20056 CDDIS 
20200227_i v20058 CDDIS 
20200227_j i20058 CDDIS 
20200227_k w20058 CDDIS 
20200228_i i20059 CDDIS 
20200302_i q20062 CDDIS 
20200302_j i20062 CDDIS 
20200303_i i20063 CDDIS 
20200304_i i20064 CDDIS 
20200305_i i20065 CDDIS 
20200305_j w20065 CDDIS 
20200306_i i20066 CDDIS 
20200309_i q20069 CDDIS 
20200309_j i20069 CDDIS 
20200309_k w20069 CDDIS 
20200310_i v20070 CDDIS 
20200310_j i20070 CDDIS 
20200311_i i20071 CDDIS 
20200312_i i20072 CDDIS 
20200312_j w20072 CDDIS 
20200313_i i20073 CDDIS 
20200316_i q20076 CDDIS 
20200316_k w20076 CDDIS 
20200317_i i20077 CDDIS 
20200318_i i20078 CDDIS 
20200319_i i20079 CDDIS 
20200320_i i20080 CDDIS 
20200323_i q20083 CDDIS 
20200323_j i20083 CDDIS 
20200324_i i20084 CDDIS 
20200325_i i20085 CDDIS 
20200326_i i20086 CDDIS 
20200327_i i20087 CDDIS 
20200330_i q20090 CDDIS 
20200330_j i20090 CDDIS 
20200331_i i20091 CDDIS 
20200401_i i20092 CDDIS 
20200402_i i20093 CDDIS 
20200403_i i20094 CDDIS 
20200406_i q20097 CDDIS 
20200406_j i20097 CDDIS 
20200407_i v20098 CDDIS 
20200407_j i20098 CDDIS 
20200408_i i20099 CDDIS 
20200409_i i20100 CDDIS 
20200414_i i20105 CDDIS 
20200415_i i20106 CDDIS 
20200416_i i20107 CDDIS 
20200417_i i20108 CDDIS 
20200420_i q20111 CDDIS 
20200420_j i20111 CDDIS 
20200421_i v20112 CDDIS 
20200421_j i20112 CDDIS 
20200422_i i20113 CDDIS 
20200423_i i20114 CDDIS 
20200424_i i20115 CDDIS 
20200427_i q20118 CDDIS 
20200428_i i20119 CDDIS 
20200429_i i20120 CDDIS 
20200430_i i20121 CDDIS 
20200504_i q20125 CDDIS 
20200504_j i20125 CDDIS 
20200505_i i20126 CDDIS 
20200506_i i20127 CDDIS 
20200507_i i20128 CDDIS 
20200508_i i20129 CDDIS 
20200511_i q20132 CDDIS 
20200511_j i20132 CDDIS 
20200512_i i20133 CDDIS 
20200513_i i20134 CDDIS 
20200514_i i20135 CDDIS 
20200515_i i20136 CDDIS 
20200518_i q20139 CDDIS 
20200518_j i20139 CDDIS 
20200519_j i20140 CDDIS 
20200520_i i20141 CDDIS 
20200522_i i20143 CDDIS 
20200525_i q20146 CDDIS 
20200525_j i20146 CDDIS 
20200526_i i20147 CDDIS 
20200527_i i20148 CDDIS 
20200528_i i20149 CDDIS 
20200529_i i20150 CDDIS 
20200602_i v20154 CDDIS 
20200602_j i20154 CDDIS 
20200604_i i20156 CDDIS 
20200605_i i20157 CDDIS 
20200608_i q20160 CDDIS 
20200608_j i20160 CDDIS 
20200609_i i20161 CDDIS 
20200610_i i20162 CDDIS 
20200615_i q20167 CDDIS 
20200615_j i20167 CDDIS 
20200617_i i20169 CDDIS 
20200618_i v20170 CDDIS 
20200619_i i20171 CDDIS 
20200622_i q20174 CDDIS 
20200623_i i20175 CDDIS 
20200624_i i20176 CDDIS 
20200625_j i20177 CDDIS 
20200626_i i20178 CDDIS 
20200629_i q20181 CDDIS 
20200629_j i20181 CDDIS 
20200630_i i20182 CDDIS 
20200701_i i20183 CDDIS 
20200702_i v20184 CDDIS 
20200702_j i20184 CDDIS 
20200706_i q20188 CDDIS 
20200706_j i20188 CDDIS 
20200707_i i20189 CDDIS 
20200708_i i20190 CDDIS 
20200709_i i20191 CDDIS 
20200710_i i20192 CDDIS 
20200713_i q20195 CDDIS 
20200714_j i20196 CDDIS 
20200715_i i20197 CDDIS 
20200716_i i20198 CDDIS 
20200717_i i20199 CDDIS 
20200720_i q20202 CDDIS 
20200720_j i20202 CDDIS 
20200721_i i20203 CDDIS 
20200723_i i20205 CDDIS 
20200724_i i20206 CDDIS 
20200728_i v20210 CDDIS 
20200728_j i20210 CDDIS 
20200729_i i20211 CDDIS 
20200730_i i20212 CDDIS 
20200731_i i20213 CDDIS 
20200803_i q20216 CDDIS 
20200803_j i20216 CDDIS 
20200804_i i20217 CDDIS 
20200806_i i20219 CDDIS 
20200807_i i20220 CDDIS 
20200809_i q20222 CDDIS 
20200811_i v20224 CDDIS 
20200811_j i20224 CDDIS 
20200812_i i20225 CDDIS 
20200813_i i20226 CDDIS 
20200814_i i20227 CDDIS 
20200816_i q20229 CDDIS 
20200817_i q20230 CDDIS 
20200818_i i20231 CDDIS 
20200819_i i20232 CDDIS 
20200820_j i20233 CDDIS 
20200821_i i20234 CDDIS 
20200823_i q20236 CDDIS 
20200824_i q20237 CDDIS 
20200824_j i20237 CDDIS 
20200825_i i20238 CDDIS 
20200826_i i20239 CDDIS 
20200827_i v20240 CDDIS 
20200827_j i20240 CDDIS 
20200828_i i20241 CDDIS 
20200829_i q20242 CDDIS 
20200830_i q20243 CDDIS 
20200831_i q20244 CDDIS 
20200831_j i20244 CDDIS 
20200901_i i20245 CDDIS 
20200903_i i20247 CDDIS 
20200904_i i20248 CDDIS 
20200905_i q20249 CDDIS 
20200906_i q20250 CDDIS 
20200907_i q20251 CDDIS 
20200907_j i20251 CDDIS 
20200908_i v20252 CDDIS 
20200908_j i20252 CDDIS 
20200910_i i20254 CDDIS 
20200911_i i20255 CDDIS 
20200912_i q20256 CDDIS 
20200913_i q20257 CDDIS 
20200914_i q20258 CDDIS 
20200914_j i20258 CDDIS 
20200915_i i20259 CDDIS 
20200916_i i20260 CDDIS 
20200917_i i20261 CDDIS 
20200918_i i20262 CDDIS 
20200919_i q20263 CDDIS 
20200920_i q20264 CDDIS 
20200921_i q20265 CDDIS 
20200921_j i20265 CDDIS 
20200922_i v20266 CDDIS 
20200922_j i20266 CDDIS 
20200923_i i20267 CDDIS 
20200924_i i20268 CDDIS 
20200925_i i20269 CDDIS 
20200926_i q20270 CDDIS 
20200927_i q20271 CDDIS 
20200928_i q20272 CDDIS 
20200928_j i20272 CDDIS 
20200929_i i20273 CDDIS 
20200930_i i20274 CDDIS 
20201001_i i20275 CDDIS 
20201002_i i20276 CDDIS 
20201003_i q20277 CDDIS 
20201004_i q20278 CDDIS 
20201005_i i20279 CDDIS 
20201006_i v20280 CDDIS 
20201006_j i20280 CDDIS 
20201008_i i20282 CDDIS 
20201009_i i20283 CDDIS 
20201010_i q20284 CDDIS 
20201011_i q20285 CDDIS 
20201012_i q20286 CDDIS 
20201014_i i20288 CDDIS 
20201015_i i20289 CDDIS 
20201016_i i20290 CDDIS 
20201017_i q20291 CDDIS 
20201018_i q20292 CDDIS 
20201019_i i20293 CDDIS 
20201020_j i20294 CDDIS 
20201022_i i20296 CDDIS 
20201023_i i20297 CDDIS 
20201024_i q20298 CDDIS 
20201025_i q20299 CDDIS 
20201026_i i20300 CDDIS 
20201028_i i20302 CDDIS 
20201029_i i20303 CDDIS 
20201030_i i20304 CDDIS 
20201101_i q20306 CDDIS 
20201102_i i20307 CDDIS 
20201103_i v20308 CDDIS 
20201103_j i20308 CDDIS 
20201104_i i20309 CDDIS 
20201105_i i20310 CDDIS 
20201106_i i20311 CDDIS 
20201108_i q20313 CDDIS 
20201109_i q20314 CDDIS 
20201109_j i20314 CDDIS 
20201110_i i20315 CDDIS 
20201111_i i20316 CDDIS 
20201112_i i20317 CDDIS 
20201113_i i20318 CDDIS 
20201115_i q20320 CDDIS 
20201116_i i20321 CDDIS 
20201117_i v20322 CDDIS 
20201117_j i20322 CDDIS 
20201119_j i20324 CDDIS 
20201120_i i20325 CDDIS 
20201121_i q20326 CDDIS 
20201122_i q20327 CDDIS 
20201123_i i20328 CDDIS 
20201124_j i20329 CDDIS 
20201125_i i20330 CDDIS 
20201126_j i20331 CDDIS 
20201127_i i20332 CDDIS 
20201128_i q20333 CDDIS 
20201129_i q20334 CDDIS 
20201130_i i20335 CDDIS 
20201201_j v20336 CDDIS 
20201201_k i20336 CDDIS 
20201202_i i20337 CDDIS 
20201203_j i20338 CDDIS 
20201204_i i20339 CDDIS 
20201205_i q20340 CDDIS 
20201206_i q20341 CDDIS 
20201207_i i20342 CDDIS 
20201208_i i20343 CDDIS 
20201210_j i20345 CDDIS 
20201211_i i20346 CDDIS 
20201212_i q20347 CDDIS 
20201213_i q20348 CDDIS 
20201214_j i20349 CDDIS 
20201215_i v20350 CDDIS 
20201215_j i20350 CDDIS 
20201217_i i20352 CDDIS 
20201218_i i20353 CDDIS 
20201219_i q20354 CDDIS 
20201220_i q20355 CDDIS 
20201221_j q20356 CDDIS 
20201221_k i20356 CDDIS 
20201222_i i20357 CDDIS 
20201223_i i20358 CDDIS 
20201227_i q20362 CDDIS 
20201228_i q20363 CDDIS 
20201228_j i20363 CDDIS 
20201229_i v20364 CDDIS 
20201229_j i20364 CDDIS 
20201230_i i20365 CDDIS 
20210103_i q21003 CDDIS 
20210104_j v21004 CDDIS 
20210104_k q21004 CDDIS 
20210104_l i21004 CDDIS 
20210105_i i21005 CDDIS 
20210107_i i21007 CDDIS 
20210108_i i21008 CDDIS 
20210109_i q21009 CDDIS 
20210110_i q21010 CDDIS 
20210111_j v21011 CDDIS 
20210111_k q21011 CDDIS 
20210111_l i21011 CDDIS 
20210112_i i21012 CDDIS 
20210113_i i21013 CDDIS 
20210114_i i21014 CDDIS 
20210115_i i21015 CDDIS 
20210116_i q21016 CDDIS 
20210117_i q21017 CDDIS 
20210118_j q21018 CDDIS 
20210118_k i21018 CDDIS 
20210119_i v21019 CDDIS 
20210121_i i21021 CDDIS 
20210122_i i21022 CDDIS 
20210124_i q21024 CDDIS 
20210125_i v21025 CDDIS 
20210125_j q21025 CDDIS 
20210125_k i21025 CDDIS 
20210126_i i21026 CDDIS 
20210127_i i21027 CDDIS 
20210128_i i21028 CDDIS 
20210129_i i21029 CDDIS 
20210130_i q21030 CDDIS 
20210131_i q21031 CDDIS 
20210201_i v21032 CDDIS 
20210201_j q21032 CDDIS 
20210201_k i21032 CDDIS 
20210202_i i21033 CDDIS 
20210204_j i21035 CDDIS 
20210205_i i21036 CDDIS 
20210206_i q21037 CDDIS 
20210207_i q21038 CDDIS 
20210208_i v21039 CDDIS 
20210208_j q21039 CDDIS 
20210208_k i21039 CDDIS 
20210209_i i21040 CDDIS 
20210210_i i21041 CDDIS 
20210211_j v21042 CDDIS 
20210211_k i21042 CDDIS 
20210213_i q21044 CDDIS 
20210215_i i21046 CDDIS 
20210216_j i21047 CDDIS 
20210217_i i21048 CDDIS 
20210218_j v21049 CDDIS 
20210218_k i21049 CDDIS 
20210219_i i21050 CDDIS 
20210220_i q21051 CDDIS 
20210221_i q21052 CDDIS 
20210222_i v21053 CDDIS 
20210222_j i21053 CDDIS 
20210223_i i21054 CDDIS 
20210224_i i21055 CDDIS 
20210225_k i21056 CDDIS 
20210226_i i21057 CDDIS 
20210227_i q21058 CDDIS 
20210228_i q21059 CDDIS 
20210301_k v21060 CDDIS 
20210301_l q21060 CDDIS 
20210301_m i21060 CDDIS 
20210302_i i21061 CDDIS 
20210303_i i21062 CDDIS 
20210304_i v21063 CDDIS 
20210304_j i21063 CDDIS 
20210305_i i21064 CDDIS 
20210306_i q21065 CDDIS 
20210307_i q21066 CDDIS 
20210308_j v21067 CDDIS 
20210308_k q21067 CDDIS 
20210308_l i21067 CDDIS 
20210309_i i21068 CDDIS 
20210310_i i21069 CDDIS 
20210311_i v21070 CDDIS 
20210311_j i21070 CDDIS 
20210313_i q21072 CDDIS 
20210315_j v21074 CDDIS 
20210315_k q21074 CDDIS 
20210315_l i21074 CDDIS 
20210316_i i21075 CDDIS 
20210318_j v21077 CDDIS 
20210318_k i21077 CDDIS 
20210319_i i21078 CDDIS 
20210320_i q21079 CDDIS 
20210321_i q21080 CDDIS 
20210322_j q21081 CDDIS 
20210322_k i21081 CDDIS 
20210323_i v21082 CDDIS 
20210323_j i21082 CDDIS 
20210324_i i21083 CDDIS 
20210325_j v21084 CDDIS 
20210325_k i21084 CDDIS 
20210326_i i21085 CDDIS 
20210327_i q21086 CDDIS 
20210328_i q21087 CDDIS 
20210329_k v21088 CDDIS 
20210329_l q21088 CDDIS 
20210329_m i21088 CDDIS 
20210330_i i21089 CDDIS 
20210331_i i21090 CDDIS 
20210401_i v21091 CDDIS 
20210401_j i21091 CDDIS 
20210403_i q21093 CDDIS 
20210404_i q21094 CDDIS 
20210406_j v21096 CDDIS 
20210406_k i21096 CDDIS 
20210407_i i21097 CDDIS 
20210408_i v21098 CDDIS 
20210408_j i21098 CDDIS 
20210409_i i21099 CDDIS 
20210410_i q21100 CDDIS 
20210411_i q21101 CDDIS 
20210412_k v21102 CDDIS 
20210412_l q21102 CDDIS 
20210413_i i21103 CDDIS 
20210414_i i21104 CDDIS 
20210415_i v21105 CDDIS 
20210415_j i21105 CDDIS 
20210416_i i21106 CDDIS 
20210417_i q21107 CDDIS 
20210418_i q21108 CDDIS 
20210419_k v21109 CDDIS 
20210419_l i21109 CDDIS 
20210420_i i21110 CDDIS 
20210422_i v21112 CDDIS 
20210422_j i21112 CDDIS 
20210423_i i21113 CDDIS 
20210426_k v21116 CDDIS 
20210426_l q21116 CDDIS 
20210426_m i21116 CDDIS 
20210427_i i21117 CDDIS 
20210428_i i21118 CDDIS 
20210429_i v21119 CDDIS 
20210429_j i21119 CDDIS 
20210430_i i21120 CDDIS 
20210502_i q21122 CDDIS 
20210503_k v21123 CDDIS 
20210503_l q21123 CDDIS 
20210503_m i21123 CDDIS 
20210504_i i21124 CDDIS 
20210505_i i21125 CDDIS 
20210506_i v21126 CDDIS 
20210506_j i21126 CDDIS 
20210507_i i21127 CDDIS 
20210509_i q21129 CDDIS 
20210510_i v21130 CDDIS 
20210510_j q21130 CDDIS 
20210510_k i21130 CDDIS 
20210511_i i21131 CDDIS 
20210512_i i21132 CDDIS 
20210514_i v21134 CDDIS 
20210514_j i21134 CDDIS 
20210515_i q21135 CDDIS 
20210516_i q21136 CDDIS 
20210517_i q21137 CDDIS 
20210518_i v21138 CDDIS 
20210518_j i21138 CDDIS 
20210519_i i21139 CDDIS 
20210520_i v21140 CDDIS 
20210520_j i21140 CDDIS 
20210521_i i21141 CDDIS 
20210522_i q21142 CDDIS 
20210523_i q21143 CDDIS 
20210525_i v21145 CDDIS 
20210525_j i21145 CDDIS 
20210526_i i21146 CDDIS 
20210527_i v21147 CDDIS 
20210527_j i21147 CDDIS 
20210528_i i21148 CDDIS 
20210529_i q21149 CDDIS 
20210530_i q21150 CDDIS 
20210531_i q21151 CDDIS 
20210531_j i21151 CDDIS 
20210601_i v21152 CDDIS 
20210601_j i21152 CDDIS 
20210602_i i21153 CDDIS 
20210604_i v21155 CDDIS 
20210604_j i21155 CDDIS 
20210605_i q21156 CDDIS 
20210606_i q21157 CDDIS 
20210607_j q21158 CDDIS 
20210607_k i21158 CDDIS 
20210608_i i21159 CDDIS 
20210609_i i21160 CDDIS 
20210610_i v21161 CDDIS 
20210610_j i21161 CDDIS 
20210611_i i21162 CDDIS 
20210612_i q21163 CDDIS 
20210613_i q21164 CDDIS 
20210614_i v21165 CDDIS 
20210614_j q21165 CDDIS 
20210614_k i21165 CDDIS 
20210615_i i21166 CDDIS 
20210617_i v21168 CDDIS 
20210617_j i21168 CDDIS 
20210618_i i21169 CDDIS 
20210619_i q21170 CDDIS 
20210620_i q21171 CDDIS 
20210621_i v21172 CDDIS 
20210621_j q21172 CDDIS 
20210621_k i21172 CDDIS 
20210622_i i21173 CDDIS 
20210623_i i21174 CDDIS 
20210624_i v21175 CDDIS 
20210624_j i21175 CDDIS 
20210625_j i21176 CDDIS 
20210626_i q21177 CDDIS 
20210627_i q21178 CDDIS 
20210628_i v21179 CDDIS 
20210628_j q21179 CDDIS 
20210628_k i21179 CDDIS 
20210629_i i21180 CDDIS 
20210630_i i21181 CDDIS 
20210701_j i21182 CDDIS 
20210702_i i21183 CDDIS 
20210703_i q21184 CDDIS 
20210704_i q21185 CDDIS 
20210705_i q21186 CDDIS 
20210706_j i21187 CDDIS 
20210707_i i21188 CDDIS 
20210708_i v21189 CDDIS 
20210708_j i21189 CDDIS 
20210709_i i21190 CDDIS 
20210710_i q21191 CDDIS 
20210712_i v21193 CDDIS 
20210712_j q21193 CDDIS 
20210712_k i21193 CDDIS 
20210713_i i21194 CDDIS 
20210714_i i21195 CDDIS 
20210715_i v21196 CDDIS 
20210715_j i21196 CDDIS 
20210716_i i21197 CDDIS 
20210717_i q21198 CDDIS 
20210718_i q21199 CDDIS 
20210719_i v21200 CDDIS 
20210719_j q21200 CDDIS 
20210719_k i21200 CDDIS 
20210720_i i21201 CDDIS 
20210721_i i21202 CDDIS 
20210722_i v21203 CDDIS 
20210722_j i21203 CDDIS 
20210723_i i21204 CDDIS 
20210724_i q21205 CDDIS 
20210725_i q21206 CDDIS 
20210726_i v21207 CDDIS 
20210726_j q21207 CDDIS 
20210726_k i21207 CDDIS 
20210727_i i21208 CDDIS 
20210729_i v21210 CDDIS 
20210729_j i21210 CDDIS 
20210730_i i21211 CDDIS 
20210731_i q21212 CDDIS 
20210801_i q21213 CDDIS 
20210802_i v21214 CDDIS 
20210802_j q21214 CDDIS 
20210802_k i21214 CDDIS 
20210803_i v21215 CDDIS 
20210803_j i21215 CDDIS 
20210804_i i21216 CDDIS 
20210805_i v21217 CDDIS 
20210805_j i21217 CDDIS 
20210806_i i21218 CDDIS 
20210807_i q21219 CDDIS 
20210808_i q21220 CDDIS 
20210809_i v21221 CDDIS 
20210809_j i21221 CDDIS 
20210810_i v21222 CDDIS 
20210810_j i21222 CDDIS 
20210811_i i21223 CDDIS 
20210812_i v21224 CDDIS 
20210812_j i21224 CDDIS 
20210813_i i21225 CDDIS 
20210814_i q21226 CDDIS 
20210817_i i21229 CDDIS 
20210818_i i21230 CDDIS 
20210819_i v21231 CDDIS 
20210819_j i21231 CDDIS 
20210820_i i21232 CDDIS 
20210821_i q21233 CDDIS 
20210822_i q21234 CDDIS 
20210823_i v21235 CDDIS 
20210823_j q21235 CDDIS 
20210823_k i21235 CDDIS 
20210824_j i21236 CDDIS 
20210825_i i21237 CDDIS 
20210826_i v21238 CDDIS 
20210826_j i21238 CDDIS 
20210827_i i21239 CDDIS 
20210828_i q21240 CDDIS 
20210829_i q21241 CDDIS 
20210830_i v21242 CDDIS 
20210830_j q21242 CDDIS 
20210830_k i21242 CDDIS 
20210831_i v21243 CDDIS 
20210831_j i21243 CDDIS 
20210902_i v21245 CDDIS 
20210902_j i21245 CDDIS 
20210903_i i21246 CDDIS 
20210904_i q21247 CDDIS 
20210905_i q21248 CDDIS 
20210906_i q21249 CDDIS 
20210906_j i21249 CDDIS 
20210907_i v21250 CDDIS 
20210907_j i21250 CDDIS 
20210908_i i21251 CDDIS 
20210909_i v21252 CDDIS 
20210909_j i21252 CDDIS 
20210910_i i21253 CDDIS 
20210912_i q21255 CDDIS 
20210913_i v21256 CDDIS 
20210913_j q21256 CDDIS 
20210913_k i21256 CDDIS 
20210914_i v21257 CDDIS 
20210914_j i21257 CDDIS 
20210915_i i21258 CDDIS 
20210916_i v21259 CDDIS 
20210916_j i21259 CDDIS 
20210917_i i21260 CDDIS 
20210918_i q21261 CDDIS 
20210919_i q21262 CDDIS 
20210920_i v21263 CDDIS 
20210920_j q21263 CDDIS 
20210920_k i21263 CDDIS 
20210921_i v21264 CDDIS 
20210921_j i21264 CDDIS 
20210922_i i21265 CDDIS 
20210923_i v21266 CDDIS 
20210923_j i21266 CDDIS 
20210924_i i21267 CDDIS 
20210925_i q21268 CDDIS 
20210926_i q21269 CDDIS 
20210927_i v21270 CDDIS 
20210927_j q21270 CDDIS 
20210927_k i21270 CDDIS 
20210928_i v21271 CDDIS 
20210928_j i21271 CDDIS 
20210929_i i21272 CDDIS 
20210930_i v21273 CDDIS 
20211001_i i21274 CDDIS 
20211005_i v21278 CDDIS 
20211005_j i21278 CDDIS 
20211006_i i21279 CDDIS 
20211007_i v21280 CDDIS 
20211007_j i21280 CDDIS 
20211008_i i21281 CDDIS 
20211011_i q21284 CDDIS 
20211011_j i21284 CDDIS 
20211012_i v21285 CDDIS 
20211012_j i21285 CDDIS 
20211013_i i21286 CDDIS 
20211014_j i21287 CDDIS 
20211015_k i21288 CDDIS 
20211016_i q21289 CDDIS 
20211017_i q21290 CDDIS 
20211018_i v21291 CDDIS 
20211018_j q21291 CDDIS 
20211018_k i21291 CDDIS 
20211019_i v21292 CDDIS 
20211019_j i21292 CDDIS 
20211020_i i21293 CDDIS 
20211021_i v21294 CDDIS 
20211021_j i21294 CDDIS 
20211022_i i21295 CDDIS 
20211023_i q21296 CDDIS 
20211024_i q21297 CDDIS 
20211025_i v21298 CDDIS 
20211025_j q21298 CDDIS 
20211025_k i21298 CDDIS 
20211026_i v21299 CDDIS 
20211026_j i21299 CDDIS 
20211027_i i21300 CDDIS 
20211028_j i21301 CDDIS 
20211029_i i21302 CDDIS 
20211030_i q21303 CDDIS 
20211031_i q21304 CDDIS 
20211102_i v21306 CDDIS 
20211102_j i21306 CDDIS 
20211103_i v21307 CDDIS 
20211103_j i21307 CDDIS 
20211104_i v21308 CDDIS 
20211104_j i21308 CDDIS 
20211105_i v21309 CDDIS 
20211105_j i21309 CDDIS 
20211106_i q21310 CDDIS 
20211107_i q21311 CDDIS 
20211108_i v21312 CDDIS 
20211108_j q21312 CDDIS 
20211108_k i21312 CDDIS 
20211109_i v21313 CDDIS 
20211109_j i21313 CDDIS 
20211112_i v21316 CDDIS 
20211112_j i21316 CDDIS 
20211113_i q21317 CDDIS 
20211114_i q21318 CDDIS 
20211115_i v21319 CDDIS 
20211115_j q21319 CDDIS 
20211115_k i21319 CDDIS 
20211116_i v21320 CDDIS 
20211116_j i21320 CDDIS 
20211118_i v21322 CDDIS 
20211118_j i21322 CDDIS 
20211119_i v21323 CDDIS 
20211119_j i21323 CDDIS 
20211120_i q21324 CDDIS 
20211121_i q21325 CDDIS 
20211122_i v21326 CDDIS 
20211122_j q21326 CDDIS 
20211122_k i21326 CDDIS 
20211123_i v21327 CDDIS 
20211123_j i21327 CDDIS 
20211124_i v21328 CDDIS 
20211125_i i21329 CDDIS 
20211126_i v21330 CDDIS 
20211126_j i21330 CDDIS 
20211127_i q21331 CDDIS 
20211128_i q21332 CDDIS 
20211129_i v21333 CDDIS 
20211129_j q21333 CDDIS 
20211130_i v21334 CDDIS 
20211130_j i21334 CDDIS 
20211201_i v21335 CDDIS 
20211201_j i21335 CDDIS 
20211202_i v21336 CDDIS 
20211202_j i21336 CDDIS 
20211203_i v21337 CDDIS 
20211203_j i21337 CDDIS 
20211204_i q21338 CDDIS 
20211205_i q21339 CDDIS 
20211206_i v21340 CDDIS 
20211206_j q21340 CDDIS 
20211206_k i21340 CDDIS 
20211207_i v21341 CDDIS 
20211207_j s21341 CDDIS 
20211207_l i21341 CDDIS 
20211209_i v21343 CDDIS 
20211209_j i21343 CDDIS 
20211210_i v21344 CDDIS 
20211210_j i21344 CDDIS 
20211211_i q21345 CDDIS 
20211212_i q21346 CDDIS 
20211213_i v21347 CDDIS 
20211213_j q21347 CDDIS 
20211213_k i21347 CDDIS 
20211214_i v21348 CDDIS 
20211214_k i21348 CDDIS 
20211215_j i21349 CDDIS 
20211216_i v21350 CDDIS 
20211216_j i21350 CDDIS 
20211217_i v21351 CDDIS 
20211217_j i21351 CDDIS 
20211218_i q21352 CDDIS 
20211219_i q21353 CDDIS 
20211220_i v21354 CDDIS 
20211220_j q21354 CDDIS 
20211220_k i21354 CDDIS 
20211221_i v21355 CDDIS 
20211221_j s21355 CDDIS 
20211221_l i21355 CDDIS 
20211222_i v21356 CDDIS 
20211222_j i21356 CDDIS 
20211223_i v21357 CDDIS 
20211223_j i21357 CDDIS 
20211227_i v21361 CDDIS 
20211227_j q21361 CDDIS 
20211227_k i21361 CDDIS 
20211228_i v21362 CDDIS 
20211228_j i21362 CDDIS 
20211229_i v21363 CDDIS 
20211229_j i21363 CDDIS 
20211230_i v21364 CDDIS 
20211230_j i21364 CDDIS 
20211231_i i21365 CDDIS 
20220102_i q22002 CDDIS 
20220103_i v22003 CDDIS 
20220103_j q22003 CDDIS 
20220103_k z22003 CDDIS 
20220103_l i22003 CDDIS 
20220104_i v22004 CDDIS 
20220104_l i22004 CDDIS 
20220105_i i22005 CDDIS 
20220106_i i22006 CDDIS 
20220107_i v22007 CDDIS 
20220107_j i22007 CDDIS 
20220108_i q22008 CDDIS 
20220109_i q22009 CDDIS 
20220110_i v22010 CDDIS 
20220110_j q22010 CDDIS 
20220110_k z22010 CDDIS 
20220110_l i22010 CDDIS 
20220111_i v22011 CDDIS 
20220111_j s22011 CDDIS 
20220111_l i22011 CDDIS 
20220112_i v22012 CDDIS 
20220112_j i22012 CDDIS 
20220113_j i22013 CDDIS 
20220114_j i22014 CDDIS 
20220115_i q22015 CDDIS 
20220116_i q22016 CDDIS 
20220117_i q22017 CDDIS 
20220117_j z22017 CDDIS 
20220117_k i22017 CDDIS 
20220118_i v22018 CDDIS 
20220118_j s22018 CDDIS 
20220118_l i22018 CDDIS 
20220119_i v22019 CDDIS 
20220119_j i22019 CDDIS 
20220120_i v22020 CDDIS 
20220120_j i22020 CDDIS 
20220121_i v22021 CDDIS 
20220121_j i22021 CDDIS 
20220122_i q22022 CDDIS 
20220123_i q22023 CDDIS 
20220124_i v22024 CDDIS 
20220124_j q22024 CDDIS 
20220124_k z22024 CDDIS 
20220124_l i22024 CDDIS 
20220125_i v22025 CDDIS 
20220125_j s22025 CDDIS 
20220125_l i22025 CDDIS 
20220126_i v22026 CDDIS 
20220126_j i22026 CDDIS 
20220127_i v22027 CDDIS 
20220127_j i22027 CDDIS 
20220128_i v22028 CDDIS 
20220128_j i22028 CDDIS 
20220129_i q22029 CDDIS 
20220130_i q22030 CDDIS 
20220131_i v22031 CDDIS 
20220131_j q22031 CDDIS 
20220131_k z22031 CDDIS 
20220201_i v22032 CDDIS 
20220201_j s22032 CDDIS 
20220201_l i22032 CDDIS 
20220202_i v22033 CDDIS 
20220202_j i22033 CDDIS 
20220203_i v22034 CDDIS 
20220203_j i22034 CDDIS 
20220204_i v22035 CDDIS 
20220204_j i22035 CDDIS 
20220205_i q22036 CDDIS 
20220206_i q22037 CDDIS 
20220207_i v22038 CDDIS 
20220207_j q22038 CDDIS 
20220207_k z22038 CDDIS 
20220208_i v22039 CDDIS 
20220208_j s22039 CDDIS 
20220209_i v22040 CDDIS 
20220209_j i22040 CDDIS 
20220210_i v22041 CDDIS 
20220210_j i22041 CDDIS 
20220211_i v22042 CDDIS 
20220211_j i22042 CDDIS 
20220212_i q22043 CDDIS 
20220213_i q22044 CDDIS 
20220214_i v22045 CDDIS 
20220214_j q22045 CDDIS 
20220214_k z22045 CDDIS 
20220214_l i22045 CDDIS 
20220215_i v22046 CDDIS 
20220215_j s22046 CDDIS 
20220215_l i22046 CDDIS 
20220216_i v22047 CDDIS 
20220216_j i22047 CDDIS 
20220217_i v22048 CDDIS 
20220217_j i22048 CDDIS 
20220218_i vt2049 CDDIS 
20220218_j v22049 CDDIS 
20220218_k i22049 CDDIS 
20220219_i q22050 CDDIS 
20220220_i q22051 CDDIS 
20220221_i q22052 CDDIS 
20220221_k i22052 CDDIS 
20220222_i v22053 CDDIS 
20220222_j s22053 CDDIS 
20220223_i i22054 CDDIS 
20220224_i v22055 CDDIS 
20220224_j i22055 CDDIS 
20220225_i v22056 CDDIS 
20220225_j i22056 CDDIS 
20220226_i q22057 CDDIS 
20220227_i q22058 CDDIS 
20220228_i v22059 CDDIS 
20220228_j q22059 CDDIS 
20220228_k z22059 CDDIS 
20220228_l i22059 CDDIS 
20220301_i v22060 CDDIS 
20220301_l i22060 CDDIS 
20220302_i i22061 CDDIS 
20220303_i v22062 CDDIS 
20220304_i v22063 CDDIS 
20220304_j i22063 CDDIS 
20220305_i q22064 CDDIS 
20220306_i q22065 CDDIS 
20220307_i v22066 CDDIS 
20220307_j q22066 CDDIS 
20220307_k z22066 CDDIS 
20220307_l i22066 CDDIS 
20220308_i v22067 CDDIS 
20220308_j s22067 CDDIS 
20220309_i v22068 CDDIS 
20220309_j i22068 CDDIS 
20220310_i v22069 CDDIS 
20220311_i v22070 CDDIS 
20220312_i q22071 CDDIS 
20220313_i q22072 CDDIS 
20220314_i v22073 CDDIS 
20220314_j z22073 CDDIS 
20220315_i v22074 CDDIS 
20220315_j s22074 CDDIS 
20220315_l i22074 CDDIS 
20220316_i v22075 CDDIS 
20220317_i v22076 CDDIS 
20220317_k ii2076 CDDIS 
20220318_i vt2077 CDDIS 
20220318_j v22077 CDDIS 
20220318_k i22077 CDDIS 
20220319_i q22078 CDDIS 
20220320_i q22079 CDDIS 
20220321_i v22080 CDDIS 
20220321_j q22080 CDDIS 
20220322_i v22081 CDDIS 
20220322_j s22081 CDDIS 
20220322_k z22081 CDDIS 
20220323_i v22082 CDDIS 
20220323_j i22082 CDDIS 
20220324_i v22083 CDDIS 
20220324_j i22083 CDDIS 
20220324_k ii2083 CDDIS 
20220325_i v22084 CDDIS 
20220325_j i22084 CDDIS 
20220326_i b22085 CDDIS 
20220326_j q22085 CDDIS 
20220327_i b22086 CDDIS 
20220327_j q22086 CDDIS 
20220328_i v22087 CDDIS 
20220328_j q22087 CDDIS 
20220328_k z22087 CDDIS 
20220328_l i22087 CDDIS 
20220328_m ii2087 CDDIS 
20220329_i v22088 CDDIS 
20220329_j s22088 CDDIS 
20220329_l i22088 CDDIS 
20220330_i v22089 CDDIS 
20220330_j i22089 CDDIS 
20220331_j i22090 CDDIS 
20220331_k ii2090 CDDIS 
20220401_j i22091 CDDIS 
20220402_i b22092 CDDIS 
20220402_j q22092 CDDIS 
20220403_i b22093 CDDIS 
20220403_j q22093 CDDIS 
20220404_i v22094 CDDIS 
20220404_k i22094 CDDIS 
20220405_i v22095 CDDIS 
20220405_l i22095 CDDIS 
20220407_i v22097 CDDIS 
20220407_j i22097 CDDIS 
20220407_k ii2097 CDDIS 
20220408_i v22098 CDDIS 
20220408_j i22098 CDDIS 
20220409_i b22099 CDDIS 
20220409_j c22099 CDDIS 
20220409_k q22099 CDDIS 
20220410_i b22100 CDDIS 
20220410_j c22100 CDDIS 
20220410_k q22100 CDDIS 
20220411_i v22101 CDDIS 
20220411_j q22101 CDDIS 
20220411_k z22101 CDDIS 
20220411_l i22101 CDDIS 
20220411_m ii2101 CDDIS 
20220412_i v22102 CDDIS 
20220412_j i22102 CDDIS 
20220413_i v22103 CDDIS 
20220413_j i22103 CDDIS 
20220413_k ii2103 CDDIS 
20220414_i v22104 CDDIS 
20220414_j i22104 CDDIS 
20220415_i v22105 CDDIS 
20220415_j i22105 CDDIS 
20220416_i q22106 CDDIS 
20220418_i v22108 CDDIS 
20220418_j i22108 CDDIS 
20220419_i v22109 CDDIS 
20220419_j s22109 CDDIS 
20220419_l i22109 CDDIS 
20220420_i v22110 CDDIS 
20220420_j i22110 CDDIS 
20220421_i v22111 CDDIS 
20220421_j i22111 CDDIS 
20220421_k ii2111 CDDIS 
20220422_i v22112 CDDIS 
20220422_j i22112 CDDIS 
20220423_i b22113 CDDIS 
20220423_j c22113 CDDIS 
20220423_k q22113 CDDIS 
20220424_i b22114 CDDIS 
20220424_j c22114 CDDIS 
20220424_k q22114 CDDIS 
20220425_i v22115 CDDIS 
20220425_k i22115 CDDIS 
20220426_l i22116 CDDIS 
20220427_j i22117 CDDIS 
20220428_i v22118 CDDIS 
20220428_j i22118 CDDIS 
20220428_k ii2118 CDDIS 
20220429_i v22119 CDDIS 
20220429_j i22119 CDDIS 
20220430_i b22120 CDDIS 
20220430_j c22120 CDDIS 
20220430_k q22120 CDDIS 
20220501_k q22121 CDDIS 
20220502_i v22122 CDDIS 
20220502_j i22122 CDDIS 
20220503_i v22123 CDDIS 
20220503_k z22123 CDDIS 
20220503_m i22123 CDDIS 
20220503_n ii2123 CDDIS 
20220504_i v22124 CDDIS 
20220504_j i22124 CDDIS 
20220505_i v22125 CDDIS 
20220505_j i22125 CDDIS 
20220505_k ii2125 CDDIS 
20220506_i v22126 CDDIS 
20220506_j i22126 CDDIS 
20220507_i b22127 CDDIS 
20220507_j c22127 CDDIS 
20220507_k q22127 CDDIS 
20220508_i b22128 CDDIS 
20220508_j c22128 CDDIS 
20220508_k q22128 CDDIS 
20220509_i v22129 CDDIS 
20220509_k z22129 CDDIS 
20220509_l i22129 CDDIS 
20220509_m ii2129 CDDIS 
20220510_i v22130 CDDIS 
20220510_l i22130 CDDIS 
20220511_i v22131 CDDIS 
20220511_j i22131 CDDIS 
20220512_i v22132 CDDIS 
20220512_j i22132 CDDIS 
20220512_k ii2132 CDDIS 
20220513_i v22133 CDDIS 
20220513_j i22133 CDDIS 
20220514_j c22134 CDDIS 
20220514_k q22134 CDDIS 
20220515_i b22135 CDDIS 
20220515_j c22135 CDDIS 
20220515_k q22135 CDDIS 
20220516_j g22136 CDDIS 
20220516_k z22136 CDDIS 
20220516_l i22136 CDDIS 
20220517_k g22137 CDDIS 
20220517_m i22137 CDDIS 
20220518_j g22138 CDDIS 
20220518_k i22138 CDDIS 
20220519_j i22139 CDDIS 
20220519_k ii2139 CDDIS 
20220520_i v22140 CDDIS 
20220520_j i22140 CDDIS 
20220521_i b22141 CDDIS 
20220521_j c22141 CDDIS 
20220521_k q22141 CDDIS 
20220522_i b22142 CDDIS 
20220522_j c22142 CDDIS 
20220522_k q22142 CDDIS 
20220523_i v22143 CDDIS 
20220523_j q22143 CDDIS 
20220523_k z22143 CDDIS 
20220523_l i22143 CDDIS 
20220523_m ii2143 CDDIS 
20220524_j v22144 CDDIS 
20220524_l i22144 CDDIS 
20220526_i v22146 CDDIS 
20220526_j i22146 CDDIS 
20220526_k ii2146 CDDIS 
20220527_i v22147 CDDIS 
20220527_j i22147 CDDIS 
20220528_j c22148 CDDIS 
20220528_k q22148 CDDIS 
20220529_i b22149 CDDIS 
20220529_j c22149 CDDIS 
20220529_k q22149 CDDIS 
20220530_i z22150 CDDIS 
20220530_j i22150 CDDIS 
20220531_i v22151 CDDIS 
20220531_l i22151 CDDIS 
20220531_m ii2151 CDDIS 
20220601_i v22152 CDDIS 
20220602_i v22153 CDDIS 
20220602_j i22153 CDDIS 
20220602_k ii2153 CDDIS 
20220603_i v22154 CDDIS 
20220603_j i22154 CDDIS 
20220604_i b22155 CDDIS 
20220604_j c22155 CDDIS 
20220604_k q22155 CDDIS 
20220605_i b22156 CDDIS 
20220605_j c22156 CDDIS 
20220605_k q22156 CDDIS 
20220606_i v22157 CDDIS 
20220606_j z22157 CDDIS 
20220606_k i22157 CDDIS 
20220607_i s22158 CDDIS 
20220607_k i22158 CDDIS 
20220607_l ii2158 CDDIS 
20220608_i i22159 CDDIS 
20220609_i v22160 CDDIS 
20220609_j i22160 CDDIS 
20220609_k ii2160 CDDIS 
20220610_i v22161 CDDIS 
20220610_j i22161 CDDIS 
20220611_i b22162 CDDIS 
20220611_j c22162 CDDIS 
20220611_k q22162 CDDIS 
20220612_i b22163 CDDIS 
20220612_j c22163 CDDIS 
20220612_k q22163 CDDIS 
20220613_i v22164 CDDIS 
20220613_j s22164 CDDIS 
20220613_k z22164 CDDIS 
20220613_m i22164 CDDIS 
20220613_n ii2164 CDDIS 
20220614_j v22165 CDDIS 
20220614_l i22165 CDDIS 
20220615_i v22166 CDDIS 
20220615_j i22166 CDDIS 
20220616_i v22167 CDDIS 
20220616_j i22167 CDDIS 
20220616_k ii2167 CDDIS 
20220617_i v22168 CDDIS 
20220617_j i22168 CDDIS 
20220618_i b22169 CDDIS 
20220618_j c22169 CDDIS 
20220618_k q22169 CDDIS 
20220619_i b22170 CDDIS 
20220619_j c22170 CDDIS 
20220619_k q22170 CDDIS 
20220620_i q22171 CDDIS 
20220620_j z22171 CDDIS 
20220621_i v22172 CDDIS 
20220621_j s22172 CDDIS 
20220621_l i22172 CDDIS 
20220621_m ii2172 CDDIS 
20220622_i v22173 CDDIS 
20220622_j i22173 CDDIS 
20220623_i v22174 CDDIS 
20220623_j i22174 CDDIS 
20220623_k ii2174 CDDIS 
20220624_j i22175 CDDIS 
20220625_i b22176 CDDIS 
20220625_j c22176 CDDIS 
20220625_k q22176 CDDIS 
20220626_i b22177 CDDIS 
20220626_j c22177 CDDIS 
20220626_k q22177 CDDIS 
20220627_i g22178 CDDIS 
20220627_k i22178 CDDIS 
20220627_l ii2178 CDDIS 
20220628_i g22179 CDDIS 
20220628_j i22179 CDDIS 
20220629_i g22180 CDDIS 
20220629_j i22180 CDDIS 
20220630_i i22181 CDDIS 
20220630_j ii2181 CDDIS 
20220701_i i22182 CDDIS 
20220702_i b22183 CDDIS 
20220702_j c22183 CDDIS 
20220702_k q22183 CDDIS 
20220703_i b22184 CDDIS 
20220703_j c22184 CDDIS 
20220703_k q22184 CDDIS 
20220704_i q22185 CDDIS 
20220704_j z22185 CDDIS 
20220704_k i22185 CDDIS 
20220705_i g22186 CDDIS 
20220705_j i22186 CDDIS 
20220706_i i22187 CDDIS 
20220706_j ii2187 CDDIS 
20220707_i i22188 CDDIS 
20220708_i i22189 CDDIS 
20220709_i b22190 CDDIS 
20220709_j c22190 CDDIS 
20220709_k q22190 CDDIS 
20220710_i b22191 CDDIS 
20220710_j c22191 CDDIS 
20220710_k q22191 CDDIS 
20220711_i g22192 CDDIS 
20220711_j z22192 CDDIS 
20220711_k i22192 CDDIS 
20220711_l ii2192 CDDIS 
20220712_i g22193 CDDIS 
20220712_j i22193 CDDIS 
20220713_i g22194 CDDIS 
20220713_j i22194 CDDIS 
20220714_i i22195 CDDIS 
20220714_j ii2195 CDDIS 
20220715_i i22196 CDDIS 
20220716_i q22197 CDDIS 
20220717_i q22198 CDDIS 
20220718_i v22199 CDDIS 
20220718_j q22199 CDDIS 
20220718_k z22199 CDDIS 
20220718_l i22199 CDDIS 
20220718_m ii2199 CDDIS 
20220719_i v22200 CDDIS 
20220719_j s22200 CDDIS 
20220719_l i22200 CDDIS 
20220720_i v22201 CDDIS 
20220720_j i22201 CDDIS 
20220721_i v22202 CDDIS 
20220721_j i22202 CDDIS 
20220721_k ii2202 CDDIS 
20220722_i v22203 CDDIS 
20220722_j i22203 CDDIS 
20220723_i q22204 CDDIS 
20220724_i q22205 CDDIS 
20220725_j z22206 CDDIS 
20220727_i q22208 CDDIS 
20220729_j q22210 CDDIS 
20220730_i q22211 CDDIS 
20220731_i q22212 CDDIS 
20220801_j s22213 CDDIS 
20220801_k q22213 CDDIS 
20220801_l z22213 CDDIS 
20220801_m i22213 CDDIS 
20220802_k s22214 CDDIS 
20220803_j i22215 CDDIS 
20220804_j i22216 CDDIS 
20220805_j i22217 CDDIS 
20220806_i q22218 CDDIS 
20220807_i q22219 CDDIS 
20220808_k i22220 CDDIS 
20220809_l i22221 CDDIS 
20220810_j i22222 CDDIS 
20220811_j i22223 CDDIS 
20220812_j i22224 CDDIS 
20220813_k q22225 CDDIS 
20220814_k q22226 CDDIS 
20220815_i v22227 CDDIS 
20220815_j q22227 CDDIS 
20220815_k z22227 CDDIS 
20220815_l i22227 CDDIS 
20220816_i v22228 CDDIS 
20220816_l i22228 CDDIS 
20220817_i v22229 CDDIS 
20220817_j i22229 CDDIS 
20220818_i v22230 CDDIS 
20220818_j i22230 CDDIS 
20220818_k ii2230 CDDIS 
20220819_i v22231 CDDIS 
20220819_j i22231 CDDIS 
20220820_k q22232 CDDIS 
20220822_i v22234 CDDIS 
20220822_j q22234 CDDIS 
20220822_k z22234 CDDIS 
20220822_l i22234 CDDIS 
20220822_m ii2234 CDDIS 
20220823_i v22235 CDDIS 
20220823_j i22235 CDDIS 
20220825_i v22237 CDDIS 
20220825_j i22237 CDDIS 
20220825_k ii2237 CDDIS 
20220826_i v22238 CDDIS 
20220826_j i22238 CDDIS 
20220827_i b22239 CDDIS 
20220827_j c22239 CDDIS 
20220827_k q22239 CDDIS 
20220828_i b22240 CDDIS 
20220828_j c22240 CDDIS 
20220828_k q22240 CDDIS 
20220829_j q22241 CDDIS 
20220829_k z22241 CDDIS 
20220829_l i22241 CDDIS 
20220829_m ii2241 CDDIS 
20220830_i v22242 CDDIS 
20220830_k i22242 CDDIS 
20220831_i v22243 CDDIS 
20220831_j i22243 CDDIS 
20220901_j i22244 CDDIS 
20220901_k ii2244 CDDIS 
20220902_j i22245 CDDIS 
20220903_k q22246 CDDIS 
20220904_k q22247 CDDIS 
20220905_j z22248 CDDIS 
20220905_k i22248 CDDIS 
20220906_i v22249 CDDIS 
20220906_j i22249 CDDIS 
20220907_i v22250 CDDIS 
20220907_j i22250 CDDIS 
20220908_i v22251 CDDIS 
20220908_j i22251 CDDIS 
20220908_k ii2251 CDDIS 
20220909_i v22252 CDDIS 
20220909_j i22252 CDDIS 
20220910_i b22253 CDDIS 
20220910_j c22253 CDDIS 
20220910_k q22253 CDDIS 
20220911_i b22254 CDDIS 
20220911_j c22254 CDDIS 
20220911_k q22254 CDDIS 
20220912_i v22255 CDDIS 
20220912_j z22255 CDDIS 
20220912_k i22255 CDDIS 
20220912_l ii2255 CDDIS 
20220913_i v22256 CDDIS 
20220913_j i22256 CDDIS 
20220914_i v22257 CDDIS 
20220914_j i22257 CDDIS 
20220915_i v22258 CDDIS 
20220915_j i22258 CDDIS 
20220915_k ii2258 CDDIS 
20220916_i v22259 CDDIS 
20220917_i b22260 CDDIS 
20220917_j c22260 CDDIS 
20220917_k q22260 CDDIS 
20220918_i b22261 CDDIS 
20220918_j c22261 CDDIS 
20220918_k q22261 CDDIS 
20220919_i v22262 CDDIS 
20220919_j z22262 CDDIS 
20220919_k i22262 CDDIS 
20220919_l ii2262 CDDIS 
20220920_i v22263 CDDIS 
20220920_j s22263 CDDIS 
20220920_l i22263 CDDIS 
20220922_i v22265 CDDIS 
20220922_j i22265 CDDIS 
20220922_k ii2265 CDDIS 
20220923_i v22266 CDDIS 
20220923_j i22266 CDDIS 
20220924_i b22267 CDDIS 
20220924_j c22267 CDDIS 
20220924_k q22267 CDDIS 
20220925_i b22268 CDDIS 
20220925_j c22268 CDDIS 
20220925_k q22268 CDDIS 
20220926_i v22269 CDDIS 
20220926_j z22269 CDDIS 
20220926_k i22269 CDDIS 
20220926_l ii2269 CDDIS 
20220927_i v22270 CDDIS 
20220927_j s22270 CDDIS 
20220927_l i22270 CDDIS 
20220928_i v22271 CDDIS 
20220928_j i22271 CDDIS 
20220929_i v22272 CDDIS 
20220929_j i22272 CDDIS 
20220929_k ii2272 CDDIS 
20220930_i v22273 CDDIS 
20220930_j i22273 CDDIS 
20221001_i b22274 CDDIS 
20221001_j c22274 CDDIS 
20221001_k q22274 CDDIS 
20221002_i b22275 CDDIS 
20221002_j c22275 CDDIS 
20221002_k q22275 CDDIS 
20221003_i v22276 CDDIS 
20221003_k i22276 CDDIS 
20221004_i v22277 CDDIS 
20221004_j s22277 CDDIS 
20221004_k i22277 CDDIS 
20221005_j i22278 CDDIS 
20221006_i v22279 CDDIS 
20221006_j i22279 CDDIS 
20221006_k ii2279 CDDIS 
20221007_i v22280 CDDIS 
20221007_j i22280 CDDIS 
20221008_i q22281 CDDIS 
20221009_i q22282 CDDIS 
20221010_i z22283 CDDIS 
20221010_j i22283 CDDIS 
20221011_i v22284 CDDIS 
20221011_j s22284 CDDIS 
20221011_l i22284 CDDIS 
20221011_m ii2284 CDDIS 
20221012_i v22285 CDDIS 
20221012_j i22285 CDDIS 
20221013_i v22286 CDDIS 
20221013_j i22286 CDDIS 
20221013_k ii2286 CDDIS 
20221014_i v22287 CDDIS 
20221014_j i22287 CDDIS 
20221015_i q22288 CDDIS 
20221016_i q22289 CDDIS 
20221017_i v22290 CDDIS 
20221017_j z22290 CDDIS 
20221017_k i22290 CDDIS 
20221018_i v22291 CDDIS 
20221018_j i22291 CDDIS 
20221019_i v22292 CDDIS 
20221019_j i22292 CDDIS 
20221020_i v22293 CDDIS 
20221020_j i22293 CDDIS 
20221020_k ii2293 CDDIS 
20221021_i v22294 CDDIS 
20221021_j i22294 CDDIS 
20221022_i q22295 CDDIS 
20221023_i q22296 CDDIS 
20221024_i v22297 CDDIS 
20221024_j q22297 CDDIS 
20221024_k z22297 CDDIS 
20221024_l i22297 CDDIS 
20221024_m ii2297 CDDIS 
20221025_i v22298 CDDIS 
20221025_k i22298 CDDIS 
20221026_j i22299 CDDIS 
20221026_k ii2299 CDDIS 
20221027_i v22300 CDDIS 
20221027_j i22300 CDDIS 
20221029_i q22302 CDDIS 
20221030_i q22303 CDDIS 
20221031_i v22304 CDDIS 
20221031_j q22304 CDDIS 
20221031_k z22304 CDDIS 
20221031_l i22304 CDDIS 
20221031_m ii2304 CDDIS 
20221102_i v22306 CDDIS 
20221102_j i22306 CDDIS 
20221103_i v22307 CDDIS 
20221103_j i22307 CDDIS 
20221103_k ii2307 CDDIS 
20221104_i v22308 CDDIS 
20221104_j i22308 CDDIS 
20221105_i q22309 CDDIS 
20221106_i q22310 CDDIS 
20221107_i v22311 CDDIS 
20221107_j q22311 CDDIS 
20221107_k z22311 CDDIS 
20221107_l i22311 CDDIS 
20221107_m ii2311 CDDIS 
20221108_i v22312 CDDIS 
20221108_j s22312 CDDIS 
20221108_l i22312 CDDIS 
20221109_i v22313 CDDIS 
20221109_j i22313 CDDIS 
20221109_k ii2313 CDDIS 
20221110_i v22314 CDDIS 
20221110_j i22314 CDDIS 
20221111_i i22315 CDDIS 
20221112_i q22316 CDDIS 
20221113_i q22317 CDDIS 
20221114_i v22318 CDDIS 
20221114_k i22318 CDDIS 
20221114_l ii2318 CDDIS 
20221115_i v22319 CDDIS 
20221115_j s22319 CDDIS 
20221115_l i22319 CDDIS 
20221117_i v22321 CDDIS 
20221117_j i22321 CDDIS 
20221117_k ii2321 CDDIS 
20221118_i v22322 CDDIS 
20221118_j i22322 CDDIS 
20221119_i q22323 CDDIS 
20221120_i q22324 CDDIS 
20221121_i v22325 CDDIS 
20221121_j q22325 CDDIS 
20221121_k z22325 CDDIS 
20221121_l i22325 CDDIS 
20221122_i v22326 CDDIS 
20221122_j i22326 CDDIS 
20221123_i v22327 CDDIS 
20221123_j i22327 CDDIS 
20221124_i i22328 CDDIS 
20221125_i v22329 CDDIS 
20221125_j i22329 CDDIS 
20221126_i q22330 CDDIS 
20221127_i q22331 CDDIS 
20221128_i q22332 CDDIS 
20221128_j z22332 CDDIS 
20221128_k i22332 CDDIS 
20221129_k i22333 CDDIS 
20221130_i i22334 CDDIS 
20221201_i i22335 CDDIS 
20221201_j ii2335 CDDIS 
20221202_i i22336 CDDIS 
20221203_i q22337 CDDIS 
20221204_i q22338 CDDIS 
20221205_i q22339 CDDIS 
20221205_j z22339 CDDIS 
20221205_k i22339 CDDIS 
20221205_l ii2339 CDDIS 
20221206_k i22340 CDDIS 
20221207_i i22341 CDDIS 
20221208_i i22342 CDDIS 
20221208_j ii2342 CDDIS 
20221209_i i22343 CDDIS 
20221210_i q22344 CDDIS 
20221211_i q22345 CDDIS 
20221212_j q22346 CDDIS 
20221212_l i22346 CDDIS 
20221213_m i22347 CDDIS 
20221214_j i22348 CDDIS 
20221214_k ii2348 CDDIS 
20221215_i i22349 CDDIS 
20221217_i q22351 CDDIS 
20221218_i q22352 CDDIS 
20221219_i v22353 CDDIS 
20221219_k z22353 CDDIS 
20221219_l i22353 CDDIS 
20221221_i i22355 CDDIS 
20221221_j ii2355 CDDIS 
20221222_i i22356 CDDIS 
20221223_i i22357 CDDIS 
20221226_i q22360 CDDIS 
20221227_j v22361 CDDIS 
20221227_l i22361 CDDIS 
20221228_i v22362 CDDIS 
20221228_j i22362 CDDIS 
20221229_i v22363 CDDIS 
20221229_j i22363 CDDIS 
20221230_i v22364 CDDIS 
20221230_j i22364 CDDIS 
20221231_i q22365 CDDIS 
20230102_i q23002 CDDIS 
20230102_j i23002 CDDIS 
20230103_i v23003 CDDIS 
20230103_k i23003 CDDIS 
20230103_l ii3003 CDDIS 
20230104_i v23004 CDDIS 
20230104_j i23004 CDDIS 
20230105_i v23005 CDDIS 
20230105_j i23005 CDDIS 
20230106_i v23006 CDDIS 
20230106_j p23006 CDDIS 
20230107_i q23007 CDDIS 
20230108_i q23008 CDDIS 
20230108_j p23008 CDDIS 
20230109_i z23009 CDDIS 
20230109_j v23009 CDDIS 
20230109_k q23009 CDDIS 
20230109_l i23009 CDDIS 
20230110_j v23010 CDDIS 
20230110_m i23010 CDDIS 
20230111_i v23011 CDDIS 
20230111_j i23011 CDDIS 
20230112_i v23012 CDDIS 
20230112_j i23012 CDDIS 
20230112_k ii3012 CDDIS 
20230113_i v23013 CDDIS 
20230113_j i23013 CDDIS 
20230114_i q23014 CDDIS 
20230115_i q23015 CDDIS 
20230116_j v23016 CDDIS 
20230116_k q23016 CDDIS 
20230116_l i23016 CDDIS 
20230117_j v23017 CDDIS 
20230117_l i23017 CDDIS 
20230119_i v23019 CDDIS 
20230119_j i23019 CDDIS 
20230119_k ii3019 CDDIS 
20230120_i v23020 CDDIS 
20230120_j i23020 CDDIS 
20230121_i q23021 CDDIS 
20230121_j p23021 CDDIS 
20230122_i q23022 CDDIS 
20230123_i z23023 CDDIS 
20230123_j v23023 CDDIS 
20230123_k q23023 CDDIS 
20230123_l i23023 CDDIS 
20230123_m ii3023 CDDIS 
20230124_j v23024 CDDIS 
20230124_l i23024 CDDIS 
20230125_i v23025 CDDIS 
20230125_j i23025 CDDIS 
20230126_i v23026 CDDIS 
20230126_j i23026 CDDIS 
20230126_k ii3026 CDDIS 
20230127_i v23027 CDDIS 
20230127_j i23027 CDDIS 
20230128_i q23028 CDDIS 
20230129_i q23029 CDDIS 
20230130_i z23030 CDDIS 
20230130_j v23030 CDDIS 
20230130_k q23030 CDDIS 
20230131_j v23031 CDDIS 
20230202_i v23033 CDDIS 
20230202_k ii3033 CDDIS 
20230203_j i23034 CDDIS 
20230204_i q23035 CDDIS 
20230205_i q23036 CDDIS 
20230206_i z23037 CDDIS 
20230206_j v23037 CDDIS 
20230206_k q23037 CDDIS 
20230206_l i23037 CDDIS 
20230206_m ii3037 CDDIS 
20230207_j v23038 CDDIS 
20230207_l i23038 CDDIS 
20230208_i v23039 CDDIS 
20230208_j i23039 CDDIS 
20230209_i v23040 CDDIS 
20230209_j i23040 CDDIS 
20230209_k ii3040 CDDIS 
20230210_i v23041 CDDIS 
20230210_j i23041 CDDIS 
20230211_i q23042 CDDIS 
20230212_i q23043 CDDIS 
20230213_j v23044 CDDIS 
20230213_k q23044 CDDIS 
20230213_l i23044 CDDIS 
20230213_m ii3044 CDDIS 
20230214_j v23045 CDDIS 
20230214_k i23045 CDDIS 
20230215_i v23046 CDDIS 
20230215_j i23046 CDDIS 
20230216_i v23047 CDDIS 
20230216_j i23047 CDDIS 
20230216_k ii3047 CDDIS 
20230217_j i23048 CDDIS 
20230218_i q23049 CDDIS 
20230219_i q23050 CDDIS 
20230220_i z23051 CDDIS 
20230220_j q23051 CDDIS 
20230221_j v23052 CDDIS 
20230221_k i23052 CDDIS 
20230222_i v23053 CDDIS 
20230222_j i23053 CDDIS 
20230223_i v23054 CDDIS 
20230223_j i23054 CDDIS 
20230223_k ii3054 CDDIS 
20230224_i v23055 CDDIS 
20230224_j i23055 CDDIS 
20230225_i q23056 CDDIS 
20230226_i q23057 CDDIS 
20230227_i z23058 CDDIS 
20230227_j v23058 CDDIS 
20230227_k q23058 CDDIS 
20230227_m ii3058 CDDIS 
20230228_j v23059 CDDIS 
20230228_k i23059 CDDIS 
20230301_i v23060 CDDIS 
20230301_j i23060 CDDIS 
20230302_i v23061 CDDIS 
20230302_j i23061 CDDIS 
20230302_k ii3061 CDDIS 
20230303_i v23062 CDDIS 
20230303_j i23062 CDDIS 
20230304_i q23063 CDDIS 
20230305_i q23064 CDDIS 
20230306_i z23065 CDDIS 
20230306_j v23065 CDDIS 
20230306_k q23065 CDDIS 
20230306_l i23065 CDDIS 
20230306_m ii3065 CDDIS 
20230307_j v23066 CDDIS 
20230307_l i23066 CDDIS 
20230309_i v23068 CDDIS 
20230309_j i23068 CDDIS 
20230309_k ii3068 CDDIS 
20230310_i v23069 CDDIS 
20230310_j i23069 CDDIS 
20230311_i q23070 CDDIS 
20230312_i q23071 CDDIS 
20230313_i z23072 CDDIS 
20230313_j v23072 CDDIS 
20230313_k i23072 CDDIS 
20230313_l ii3072 CDDIS 
20230314_i v23073 CDDIS 
20230314_k i23073 CDDIS 
20230315_i v23074 CDDIS 
20230315_j i23074 CDDIS 
20230315_k ii3074 CDDIS 
20230316_i v23075 CDDIS 
20230316_j i23075 CDDIS 
20230317_i v23076 CDDIS 
20230317_j i23076 CDDIS 
20230318_i q23077 CDDIS 
20230319_i q23078 CDDIS 
20230320_i z23079 CDDIS 
20230320_j v23079 CDDIS 
20230320_k i23079 CDDIS 
20230320_l ii3079 CDDIS 
20230321_j v23080 CDDIS 
20230321_m i23080 CDDIS 
20230322_i v23081 CDDIS 
20230322_j i23081 CDDIS 
20230323_i v23082 CDDIS 
20230323_j i23082 CDDIS 
20230323_k ii3082 CDDIS 
20230324_i v23083 CDDIS 
20230324_j i23083 CDDIS 
20230325_i q23084 CDDIS 
20230326_i q23085 CDDIS 
20230326_j p23085 CDDIS 
20230327_i z23086 CDDIS 
20230327_j v23086 CDDIS 
20230327_k i23086 CDDIS 
20230327_l ii3086 CDDIS 
20230328_i v23087 CDDIS 
20230328_l i23087 CDDIS 
20230329_i v23088 CDDIS 
20230329_j i23088 CDDIS 
20230330_i v23089 CDDIS 
20230330_j i23089 CDDIS 
20230330_k ii3089 CDDIS 
20230331_i v23090 CDDIS 
20230331_j i23090 CDDIS 
20230401_i b23091 CDDIS 
20230401_j c23091 CDDIS 
20230401_k q23091 CDDIS 
20230402_i b23092 CDDIS 
20230402_j c23092 CDDIS 
20230402_k q23092 CDDIS 
20230402_l p23092 CDDIS 
20230403_i z23093 CDDIS 
20230403_j v23093 CDDIS 
20230403_k i23093 CDDIS 
20230404_j v23094 CDDIS 
20230404_l i23094 CDDIS 
20230405_i v23095 CDDIS 
20230405_j i23095 CDDIS 
20230405_k ii3095 CDDIS 
20230406_i v23096 CDDIS 
20230406_j i23096 CDDIS 
20230408_i b23098 CDDIS 
20230408_j c23098 CDDIS 
20230409_i b23099 CDDIS 
20230409_j c23099 CDDIS 
20230411_i v23101 CDDIS 
20230411_k i23101 CDDIS 
20230412_i v23102 CDDIS 
20230412_j i23102 CDDIS 
20230412_k ii3102 CDDIS 
20230413_i v23103 CDDIS 
20230413_j i23103 CDDIS 
20230413_k ii3103 CDDIS 
20230414_i v23104 CDDIS 
20230414_j i23104 CDDIS 
20230415_i b23105 CDDIS 
20230415_j c23105 CDDIS 
20230415_k q23105 CDDIS 
20230416_i b23106 CDDIS 
20230416_j c23106 CDDIS 
20230416_k q23106 CDDIS 
20230417_i z23107 CDDIS 
20230417_j v23107 CDDIS 
20230417_k q23107 CDDIS 
20230417_l i23107 CDDIS 
20230418_j v23108 CDDIS 
20230418_l i23108 CDDIS 
20230420_i v23110 CDDIS 
20230420_j i23110 CDDIS 
20230420_k ii3110 CDDIS 
20230421_i v23111 CDDIS 
20230421_j i23111 CDDIS 
20230422_i b23112 CDDIS 
20230422_j c23112 CDDIS 
20230422_k q23112 CDDIS 
20230422_l p23112 CDDIS 
20230423_i b23113 CDDIS 
20230423_j c23113 CDDIS 
20230423_k q23113 CDDIS 
20230424_i z23114 CDDIS 
20230424_j v23114 CDDIS 
20230424_k q23114 CDDIS 
20230424_l i23114 CDDIS 
20230425_j v23115 CDDIS 
20230425_m i23115 CDDIS 
20230426_i v23116 CDDIS 
20230426_j i23116 CDDIS 
20230427_i v23117 CDDIS 
20230427_j i23117 CDDIS 
20230427_k ii3117 CDDIS 
20230428_i v23118 CDDIS 
20230428_j i23118 CDDIS 
20230429_i b23119 CDDIS 
20230429_j c23119 CDDIS 
20230429_k q23119 CDDIS 
20230429_l p23119 CDDIS 
20230430_i b23120 CDDIS 
20230430_j c23120 CDDIS 
20230430_k q23120 CDDIS 
20230501_i p23121 CDDIS 
20230502_j v23122 CDDIS 
20230502_l i23122 CDDIS 
20230503_i v23123 CDDIS 
20230503_j i23123 CDDIS 
20230504_i v23124 CDDIS 
20230504_j i23124 CDDIS 
20230504_k ii3124 CDDIS 
20230505_i v23125 CDDIS 
20230505_j i23125 CDDIS 
20230506_i b23126 CDDIS 
20230506_j c23126 CDDIS 
20230506_k q23126 CDDIS 
20230507_i b23127 CDDIS 
20230507_j c23127 CDDIS 
20230507_k q23127 CDDIS 
20230507_l p23127 CDDIS 
20230508_i z23128 CDDIS 
20230508_j v23128 CDDIS 
20230508_k q23128 CDDIS 
20230508_l i23128 CDDIS 
20230509_j v23129 CDDIS 
20230509_m i23129 CDDIS 
20230510_i v23130 CDDIS 
20230510_j i23130 CDDIS 
20230510_k ii3130 CDDIS 
20230511_i v23131 CDDIS 
20230511_j i23131 CDDIS 
20230511_k ii3131 CDDIS 
20230512_i v23132 CDDIS 
20230512_j i23132 CDDIS 
20230513_i b23133 CDDIS 
20230513_j c23133 CDDIS 
20230513_k q23133 CDDIS 
20230514_i b23134 CDDIS 
20230514_j c23134 CDDIS 
20230514_k q23134 CDDIS 
20230515_i z23135 CDDIS 
20230515_j v23135 CDDIS 
20230515_k q23135 CDDIS 
20230515_l i23135 CDDIS 
20230515_m ii3135 CDDIS 
20230516_j v23136 CDDIS 
20230516_m i23136 CDDIS 
20230519_i v23139 CDDIS 
20230519_j i23139 CDDIS 
20230520_i b23140 CDDIS 
20230520_j c23140 CDDIS 
20230520_k q23140 CDDIS 
20230521_i b23141 CDDIS 
20230521_j c23141 CDDIS 
20230521_k q23141 CDDIS 
20230522_j v23142 CDDIS 
20230522_l i23142 CDDIS 
20230523_j v23143 CDDIS 
20230523_l i23143 CDDIS 
20230524_i v23144 CDDIS 
20230524_j i23144 CDDIS 
20230524_k ii3144 CDDIS 
20230525_i v23145 CDDIS 
20230525_j i23145 CDDIS 
20230525_k ii3145 CDDIS 
20230526_i v23146 CDDIS 
20230527_k q23147 CDDIS 
20230528_k p23148 CDDIS 
20230529_i z23149 CDDIS 
20230530_j v23150 CDDIS 
20230530_l p23150 CDDIS 
20230531_i v23151 CDDIS 
20230531_j i23151 CDDIS 
20230531_k ii3151 CDDIS 
20230601_i v23152 CDDIS 
20230601_j i23152 CDDIS 
20230602_i v23153 CDDIS 
20230602_j i23153 CDDIS 
20230603_i b23154 CDDIS 
20230603_j c23154 CDDIS 
20230603_k q23154 CDDIS 
20230603_l p23154 CDDIS 
20230604_i b23155 CDDIS 
20230604_j c23155 CDDIS 
20230604_k q23155 CDDIS 
20230605_i z23156 CDDIS 
20230605_j v23156 CDDIS 
20230605_k i23156 CDDIS 
20230605_l ii3156 CDDIS 
20230606_i v23157 CDDIS 
20230606_l i23157 CDDIS 
20230607_j v23158 CDDIS 
20230607_l i23158 CDDIS 
20230608_j ii3159 CDDIS 
20230609_i v23160 CDDIS 
20230609_j i23160 CDDIS 
20230610_i b23161 CDDIS 
20230610_j c23161 CDDIS 
20230610_k q23161 CDDIS 
20230611_i b23162 CDDIS 
20230611_j c23162 CDDIS 
20230611_k q23162 CDDIS 
20230611_l p23162 CDDIS 
20230612_i z23163 CDDIS 
20230612_j v23163 CDDIS 
20230612_k i23163 CDDIS 
20230612_l ii3163 CDDIS 
20230613_i v23164 CDDIS 
20230613_l i23164 CDDIS 
20230614_j v23165 CDDIS 
20230614_l i23165 CDDIS 
20230614_m ii3165 CDDIS 
20230615_i v23166 CDDIS 
20230615_j i23166 CDDIS 
20230616_i v23167 CDDIS 
20230616_j i23167 CDDIS 
20230617_i b23168 CDDIS 
20230617_j c23168 CDDIS 
20230618_i b23169 CDDIS 
20230618_j c23169 CDDIS 
20230619_i z23170 CDDIS 
20230619_j v23170 CDDIS 
20230619_k q23170 CDDIS 
20230619_l i23170 CDDIS 
20230619_m ii3170 CDDIS 
20230620_i v23171 CDDIS 
20230620_j s23171 CDDIS 
20230620_l p23171 CDDIS 
20230621_j v23172 CDDIS 
20230622_i v23173 CDDIS 
20230623_i v23174 CDDIS 
20230624_i b23175 CDDIS 
20230624_j c23175 CDDIS 
20230624_l p23175 CDDIS 
20230625_i b23176 CDDIS 
20230625_j c23176 CDDIS 
20230626_i z23177 CDDIS 
20230626_j v23177 CDDIS 
20230626_k q23177 CDDIS 
20230626_l i23177 CDDIS 
20230627_j v23178 CDDIS 
20230627_k s23178 CDDIS 
20230627_l i23178 CDDIS 
20230628_i p23179 CDDIS 
20230629_i v23180 CDDIS 
20230629_j i23180 CDDIS 
20230629_k ii3180 CDDIS 
20230630_i v23181 CDDIS 
20230630_j i23181 CDDIS 
20230701_i b23182 CDDIS 
20230701_k q23182 CDDIS 
20230702_i b23183 CDDIS 
20230702_l p23183 CDDIS 
20230703_i z23184 CDDIS 
20230703_j v23184 CDDIS 
20230703_k q23184 CDDIS 
20230703_l i23184 CDDIS 
20230704_i i23185 CDDIS 
20230705_j v23186 CDDIS 
20230705_l i23186 CDDIS 
20230705_m ii3186 CDDIS 
20230706_i v23187 CDDIS 
20230706_j i23187 CDDIS 
20230706_k ii3187 CDDIS 
20230707_i v23188 CDDIS 
20230707_j i23188 CDDIS 
20230708_i q23189 CDDIS 
20230709_i q23190 CDDIS 
20230709_j p23190 CDDIS 
20230710_i z23191 CDDIS 
20230710_j v23191 CDDIS 
20230710_k q23191 CDDIS 
20230710_l i23191 CDDIS 
20230711_i v23192 CDDIS 
20230711_j i23192 CDDIS 
20230713_i v23194 CDDIS 
20230713_j i23194 CDDIS 
20230713_k ii3194 CDDIS 
20230714_i v23195 CDDIS 
20230714_j i23195 CDDIS 
20230715_i q23196 CDDIS 
20230715_j p23196 CDDIS 
20230716_j p23197 CDDIS 
20230717_i z23198 CDDIS 
20230717_j v23198 CDDIS 
20230717_k q23198 CDDIS 
20230717_l i23198 CDDIS 
20230717_m ii3198 CDDIS 
20230718_i v23199 CDDIS 
20230718_k i23199 CDDIS 
20230719_j v23200 CDDIS 
20230719_l i23200 CDDIS 
20230720_i v23201 CDDIS 
20230720_j i23201 CDDIS 
20230720_k ii3201 CDDIS 
20230721_i v23202 CDDIS 
20230721_j i23202 CDDIS 
20230722_i q23203 CDDIS 
20230722_j p23203 CDDIS 
20230723_i q23204 CDDIS 
20230724_i z23205 CDDIS 
20230724_j v23205 CDDIS 
20230724_k q23205 CDDIS 
20230724_l i23205 CDDIS 
20230724_m ii3205 CDDIS 
20230725_i v23206 CDDIS 
20230725_k i23206 CDDIS 
20230726_j v23207 CDDIS 
20230726_l i23207 CDDIS 
20230726_m ii3207 CDDIS 
20230727_i v23208 CDDIS 
20230727_j i23208 CDDIS 
20230727_k ii3208 CDDIS 
20230728_i v23209 CDDIS 
20230728_j i23209 CDDIS 
20230729_i q23210 CDDIS 
20230729_j p23210 CDDIS 
20230731_i z23212 CDDIS 
20230731_j v23212 CDDIS 
20230731_k q23212 CDDIS 
20230731_l i23212 CDDIS 
20230731_m ii3212 CDDIS 
20230801_j v23213 CDDIS 
20230801_l i23213 CDDIS 
20230802_i v23214 CDDIS 
20230802_j i23214 CDDIS 
20230803_i v23215 CDDIS 
20230803_j i23215 CDDIS 
20230803_k ii3215 CDDIS 
20230804_i v23216 CDDIS 
20230804_j i23216 CDDIS 
20230805_i q23217 CDDIS 
20230805_j p23217 CDDIS 
20230806_i q23218 CDDIS 
20230807_i z23219 CDDIS 
20230807_k q23219 CDDIS 
20230807_l i23219 CDDIS 
20230807_m ii3219 CDDIS 
20230808_i v23220 CDDIS 
20230808_l i23220 CDDIS 
20230809_j p23221 CDDIS 
20230810_i v23222 CDDIS 
20230810_j i23222 CDDIS 
20230810_k ii3222 CDDIS 
20230811_i v23223 CDDIS 
20230811_j i23223 CDDIS 
20230812_i b23224 CDDIS 
20230812_j c23224 CDDIS 
20230812_k q23224 CDDIS 
20230813_i b23225 CDDIS 
20230813_j c23225 CDDIS 
20230813_k q23225 CDDIS 
20230813_l p23225 CDDIS 
20230814_i z23226 CDDIS 
20230814_j v23226 CDDIS 
20230814_l i23226 CDDIS 
20230814_m ii3226 CDDIS 
20230815_i p23227 CDDIS 
20230816_j v23228 CDDIS 
20230816_k i23228 CDDIS 
20230816_l ii3228 CDDIS 
20230817_i v23229 CDDIS 
20230817_j i23229 CDDIS 
20230817_k ii3229 CDDIS 
20230818_i v23230 CDDIS 
20230818_j i23230 CDDIS 
20230819_i b23231 CDDIS 
20230819_j c23231 CDDIS 
20230819_k q23231 CDDIS 
20230819_l p23231 CDDIS 
20230820_i b23232 CDDIS 
20230820_j c23232 CDDIS 
20230820_k q23232 CDDIS 
20230820_l p23232 CDDIS 
20230821_i z23233 CDDIS 
20230821_j v23233 CDDIS 
20230821_k i23233 CDDIS 
20230822_i i23234 CDDIS 
20230822_j ii3234 CDDIS 
20230823_j i23235 CDDIS 
20230825_i v23237 CDDIS 
20230826_i b23238 CDDIS 
20230826_l p23238 CDDIS 
20230827_k q23239 CDDIS 
20230827_l p23239 CDDIS 
20230828_i z23240 CDDIS 
20230828_j v23240 CDDIS 
20230828_k i23240 CDDIS 
20230828_l ii3240 CDDIS 
20230829_i v23241 CDDIS 
20230829_k i23241 CDDIS 
20230830_j v23242 CDDIS 
20230830_k i23242 CDDIS 
20230830_l ii3242 CDDIS 
20230831_i v23243 CDDIS 
20230831_j i23243 CDDIS 
20230831_k ii3243 CDDIS 
20230901_i v23244 CDDIS 
20230901_j p23244 CDDIS 
20230901_k i23244 CDDIS 
20230902_i b23245 CDDIS 
20230902_j c23245 CDDIS 
20230902_k q23245 CDDIS 
20230903_i b23246 CDDIS 
20230903_j c23246 CDDIS 
20230903_k q23246 CDDIS 
20230903_l p23246 CDDIS 
20230904_i z23247 CDDIS 
20230904_j q23247 CDDIS 
20230904_k i23247 CDDIS 
20230905_i v23248 CDDIS 
20230905_k p23248 CDDIS 
20230905_l ii3248 CDDIS 
20230906_i v23249 CDDIS 
20230906_j i23249 CDDIS 
20230907_i v23250 CDDIS 
20230907_j i23250 CDDIS 
20230907_k ii3250 CDDIS 
20230908_j i23251 CDDIS 
20230909_i b23252 CDDIS 
20230909_j c23252 CDDIS 
20230909_k q23252 CDDIS 
20230909_l p23252 CDDIS 
20230910_i b23253 CDDIS 
20230910_j c23253 CDDIS 
20230910_k q23253 CDDIS 
20230910_l p23253 CDDIS 
20230911_i z23254 CDDIS 
20230911_j v23254 CDDIS 
20230911_k i23254 CDDIS 
20230911_l ii3254 CDDIS 
20230912_i v23255 CDDIS 
20230912_j i23255 CDDIS 
20230913_i v23256 CDDIS 
20230913_j i23256 CDDIS 
20230913_k ii3256 CDDIS 
20230914_i v23257 CDDIS 
20230914_j i23257 CDDIS 
20230914_k ii3257 CDDIS 
20230915_i v23258 CDDIS 
20230915_j i23258 CDDIS 
20230916_i b23259 CDDIS 
20230916_j c23259 CDDIS 
20230916_k q23259 CDDIS 
20230916_l p23259 CDDIS 
20230917_i b23260 CDDIS 
20230917_j c23260 CDDIS 
20230918_i z23261 CDDIS 
20230918_j v23261 CDDIS 
20230918_l ii3261 CDDIS 
20230919_i v23262 CDDIS 
20230919_j s23262 CDDIS 
20230919_k i23262 CDDIS 
20230920_j v23263 CDDIS 
20230920_k i23263 CDDIS 
20230920_l ii3263 CDDIS 
20230921_i v23264 CDDIS 
20230921_j i23264 CDDIS 
20230922_i v23265 CDDIS 
20230922_j i23265 CDDIS 
20230923_i b23266 CDDIS 
20230923_j c23266 CDDIS 
20230923_k q23266 CDDIS 
20230924_i b23267 CDDIS 
20230924_j c23267 CDDIS 
20230924_k q23267 CDDIS 
20230926_i v23269 CDDIS 
20230926_j s23269 CDDIS 
20230926_l i23269 CDDIS 
20230926_m ii3269 CDDIS 
20230927_j v23270 CDDIS 
20230927_k i23270 CDDIS 
20230927_l ii3270 CDDIS 
20230928_i v23271 CDDIS 
20230928_j i23271 CDDIS 
20230928_k ii3271 CDDIS 
20230929_i v23272 CDDIS 
20230930_i b23273 CDDIS 
20230930_j c23273 CDDIS 
20230930_k q23273 CDDIS 
20231001_i b23274 CDDIS 
20231001_j c23274 CDDIS 
20231001_k q23274 CDDIS 
20231002_i z23275 CDDIS 
20231002_j v23275 CDDIS 
20231002_k i23275 CDDIS 
20231002_l ii3275 CDDIS 
20231004_j v23277 CDDIS 
20231004_k i23277 CDDIS 
20231005_i v23278 CDDIS 
20231005_j i23278 CDDIS 
20231005_k ii3278 CDDIS 
20231006_i v23279 CDDIS 
20231006_j i23279 CDDIS 
20231007_i q23280 CDDIS 
20231007_j p23280 CDDIS 
20231008_i q23281 CDDIS 
20231008_j p23281 CDDIS 
20231009_i z23282 CDDIS 
20231009_j v23282 CDDIS 
20231009_k i23282 CDDIS 
20231009_l ii3282 CDDIS 
20231010_i v23283 CDDIS 
20231010_j s23283 CDDIS 
20231010_k i23283 CDDIS 
20231012_i v23285 CDDIS 
20231012_j i23285 CDDIS 
20231012_k ii3285 CDDIS 
20231013_i v23286 CDDIS 
20231013_j p23286 CDDIS 
20231014_k q23287 CDDIS 
20231015_k q23288 CDDIS 
20231015_l p23288 CDDIS 
20231016_i z23289 CDDIS 
20231016_j v23289 CDDIS 
20231016_k i23289 CDDIS 
20231017_i v23290 CDDIS 
20231017_j s23290 CDDIS 
20231017_k i23290 CDDIS 
20231017_l ii3290 CDDIS 
20231018_j i23291 CDDIS 
20231019_i v23292 CDDIS 
20231019_j i23292 CDDIS 
20231019_k ii3292 CDDIS 
20231020_i v23293 CDDIS 
20231020_j i23293 CDDIS 
20231021_i q23294 CDDIS 
20231021_j p23294 CDDIS 
20231022_i q23295 CDDIS 
20231022_j p23295 CDDIS 
20231023_j v23296 CDDIS 
20231023_k m23296 CDDIS 
20231023_l i23296 CDDIS 
20231023_m ii3296 CDDIS 
20231024_i v23297 CDDIS 
20231024_k i23297 CDDIS 
20231025_j v23298 CDDIS 
20231025_l i23298 CDDIS 
20231026_i v23299 CDDIS 
20231026_j i23299 CDDIS 
20231026_k ii3299 CDDIS 
20231027_i v23300 CDDIS 
20231027_j i23300 CDDIS 
20231028_i b23301 CDDIS 
20231028_j c23301 CDDIS 
20231028_k q23301 CDDIS 
20231028_l p23301 CDDIS 
20231029_i b23302 CDDIS 
20231029_j c23302 CDDIS 
20231029_k q23302 CDDIS 
20231030_j v23303 CDDIS 
20231030_k i23303 CDDIS 
20231030_l ii3303 CDDIS 
20231031_i v23304 CDDIS 
20231031_j s23304 CDDIS 
20231031_l i23304 CDDIS 
20231102_i v23306 CDDIS 
20231102_j i23306 CDDIS 
20231102_k ii3306 CDDIS 
20231103_i v23307 CDDIS 
20231103_j i23307 CDDIS 
20231104_i q23308 CDDIS 
20231105_i q23309 CDDIS 
20231105_j p23309 CDDIS 
20231106_i z23310 CDDIS 
20231106_j v23310 CDDIS 
20231106_k i23310 CDDIS 
20231106_l ii3310 CDDIS 
20231107_j v23311 CDDIS 
20231107_k s23311 CDDIS 
20231107_l i23311 CDDIS 
20231108_i v23312 CDDIS 
20231108_j i23312 CDDIS 
20231108_k ii3312 CDDIS 
20231109_i v23313 CDDIS 
20231109_j i23313 CDDIS 
20231109_k ii3313 CDDIS 
20231110_i v23314 CDDIS 
20231110_j i23314 CDDIS 
20231111_i b23315 CDDIS 
20231111_j c23315 CDDIS 
20231111_k q23315 CDDIS 
20231111_l p23315 CDDIS 
20231112_i b23316 CDDIS 
20231112_j c23316 CDDIS 
20231112_k q23316 CDDIS 
20231113_i z23317 CDDIS 
20231113_j v23317 CDDIS 
20231113_k m23317 CDDIS 
20231113_l i23317 CDDIS 
20231115_i p23319 CDDIS 
20231116_i v23320 CDDIS 
20231116_j i23320 CDDIS 
20231116_k ii3320 CDDIS 
20231117_i v23321 CDDIS 
20231117_j i23321 CDDIS 
20231118_k q23322 CDDIS 
20231118_l p23322 CDDIS 
20231119_k q23323 CDDIS 
20231120_i z23324 CDDIS 
20231120_j v23324 CDDIS 
20231120_k m23324 CDDIS 
20231120_l i23324 CDDIS 
20231120_m ii3324 CDDIS 
20231121_j v23325 CDDIS 
20231121_k s23325 CDDIS 
20231121_m i23325 CDDIS 
20231122_i v23326 CDDIS 
20231122_j i23326 CDDIS 
20231123_i i23327 CDDIS 
20231124_i i23328 CDDIS 
20231125_i b23329 CDDIS 
20231125_j c23329 CDDIS 
20231125_k q23329 CDDIS 
20231125_l p23329 CDDIS 
20231126_i b23330 CDDIS 
20231126_j c23330 CDDIS 
20231126_k q23330 CDDIS 
20231127_i z23331 CDDIS 
20231127_j v23331 CDDIS 
20231127_k m23331 CDDIS 
20231127_l i23331 CDDIS 
20231128_j v23332 CDDIS 
20231128_k s23332 CDDIS 
20231128_m i23332 CDDIS 
20231129_i v23333 CDDIS 
20231129_j p23333 CDDIS 
20231130_i v23334 CDDIS 
20231130_j i23334 CDDIS 
20231130_k ii3334 CDDIS 
20231201_i v23335 CDDIS 
20231202_i b23336 CDDIS 
20231202_j c23336 CDDIS 
20231202_k q23336 CDDIS 
20231203_i b23337 CDDIS 
20231203_j c23337 CDDIS 
20231203_k q23337 CDDIS 
20231203_l p23337 CDDIS 
20231204_j v23338 CDDIS 
20231204_k m23338 CDDIS 
20231205_j v23339 CDDIS 
20231205_k s23339 CDDIS 
20231205_l i23339 CDDIS 
20231207_i v23341 CDDIS 
20231207_j edu231 CDDIS 
20231207_k i23341 CDDIS 
20231207_l ii3341 CDDIS 
20231208_i v23342 CDDIS 
20231208_j i23342 CDDIS 
20231209_i b23343 CDDIS 
20231209_j c23343 CDDIS 
20231209_k q23343 CDDIS 
20231209_l p23343 CDDIS 
20231210_i b23344 CDDIS 
20231210_j c23344 CDDIS 
20231210_k q23344 CDDIS 
20231211_i z23345 CDDIS 
20231211_j v23345 CDDIS 
20231211_k m23345 CDDIS 
20231211_l i23345 CDDIS 
20231212_j v23346 CDDIS 
20231212_l i23346 CDDIS 
20231212_m ii3346 CDDIS 
20231213_i v23347 CDDIS 
20231213_j i23347 CDDIS 
20231213_k ii3347 CDDIS 
20231214_j i23348 CDDIS 
20231214_k ii3348 CDDIS 
20231215_i v23349 CDDIS 
20231215_j i23349 CDDIS 
20231216_j c23350 CDDIS 
20231216_k q23350 CDDIS 
20231216_l p23350 CDDIS 
20231217_i b23351 CDDIS 
20231217_j c23351 CDDIS 
20231217_k q23351 CDDIS 
20231217_l p23351 CDDIS 
20231218_j v23352 CDDIS 
20231218_k m23352 CDDIS 
20231218_l i23352 CDDIS 
20231218_m ii3352 CDDIS 
20231219_j v23353 CDDIS 
20231219_k s23353 CDDIS 
20231219_m i23353 CDDIS 
20231220_i v23354 CDDIS 
20231220_j i23354 CDDIS 
20231220_k ii3354 CDDIS 
20231221_i v23355 CDDIS 
20231221_j i23355 CDDIS 
20231222_i i23356 CDDIS 
20231223_i b23357 CDDIS 
20231223_j c23357 CDDIS 
20231223_k q23357 CDDIS 
20231223_l p23357 CDDIS 
20231224_i b23358 CDDIS 
20231224_j c23358 CDDIS 
20231224_k q23358 CDDIS 
20231224_l p23358 CDDIS 
20231226_k p23360 CDDIS 
20231227_j i23361 CDDIS 
20231227_k ii3361 CDDIS 
20231228_j i23362 CDDIS 
20231230_i q23364 CDDIS 
20231230_j p23364 CDDIS 
20231231_i q23365 CDDIS 
20240101_i p24001 CDDIS 
20240102_i ii4002 CDDIS 
20240102_k i24002 CDDIS 
20240102_l v24002 CDDIS 
20240102_m s24002 CDDIS 
20240103_i ii4003 CDDIS 
20240103_j v24003 CDDIS 
20240104_i ii4004 CDDIS 
20240104_j v24004 CDDIS 
20240105_i v24005 CDDIS 
20240105_k p24005 CDDIS 
20240106_i c24006 CDDIS 
20240107_i q24007 CDDIS 
20240107_j c24007 CDDIS 
20240107_l p24007 CDDIS 
20240108_i ii4008 CDDIS 
20240108_j z24008 CDDIS 
20240108_k i24008 CDDIS 
20240108_l v24008 CDDIS 
20240109_k i24009 CDDIS 
20240109_l v24009 CDDIS 
20240109_m p24009 CDDIS 
20240110_i ii4010 CDDIS 
20240110_j v24010 CDDIS 
20240111_i ii4011 CDDIS 
20240111_j v24011 CDDIS 
20240112_i v24012 CDDIS 
20240113_i b24013 CDDIS 
20240113_j c24013 CDDIS 
20240114_i b24014 CDDIS 
20240114_j c24014 CDDIS 
20240115_i ii4015 CDDIS 
20240115_j z24015 CDDIS 
20240115_k i24015 CDDIS 
20240115_l v24015 CDDIS 
20240116_i s24016 CDDIS 
20240116_j i24016 CDDIS 
20240116_k v24016 CDDIS 
20240117_i v24017 CDDIS 
20240118_i ii4018 CDDIS 
20240118_j v24018 CDDIS 
20240119_i v24019 CDDIS 
20240120_i q24020 CDDIS 
20240120_j c24020 CDDIS 
20240120_l p24020 CDDIS 
20240121_i q24021 CDDIS 
20240121_j c24021 CDDIS 
20240122_i ii4022 CDDIS 
20240122_j z24022 CDDIS 
20240122_k p24022 CDDIS 
20240122_l i24022 CDDIS 
20240122_m v24022 CDDIS 
20240123_i v24023 CDDIS 
20240123_j i24023 CDDIS 
20240124_i ii4024 CDDIS 
20240124_j i24024 CDDIS 
20240124_k v24024 CDDIS 
20240125_i ii4025 CDDIS 
20240125_j v24025 CDDIS 
20240126_i v24026 CDDIS 
20240126_j i24026 CDDIS 
20240127_i q24027 CDDIS 
20240127_j c24027 CDDIS 
20240128_i q24028 CDDIS 
20240128_j c24028 CDDIS 
20240128_l p24028 CDDIS 
20240129_i v24029 CDDIS 
20240129_j z24029 CDDIS 
20240129_k i24029 CDDIS 
20240130_i i24030 CDDIS 
20240131_i ii4031 CDDIS 
20240131_j v24031 CDDIS 
20240201_i ii4032 CDDIS 
20240201_j i24032 CDDIS 
20240201_k v24032 CDDIS 
20240202_i v24033 CDDIS 
20240203_i q24034 CDDIS 
20240203_j c24034 CDDIS 
20240203_l p24034 CDDIS 
20240204_i q24035 CDDIS 
20240204_j c24035 CDDIS 
20240204_l p24035 CDDIS 
20240205_i v24036 CDDIS 
20240205_k i24036 CDDIS 
20240206_i s24037 CDDIS 
20240206_j p24037 CDDIS 
20240206_k i24037 CDDIS 
20240206_l v24037 CDDIS 
20240207_i v24038 CDDIS 
20240208_i ii4039 CDDIS 
20240208_j i24039 CDDIS 
20240208_k v24039 CDDIS 
20240209_i v24040 CDDIS 
20240210_i q24041 CDDIS 
20240210_j c24041 CDDIS 
20240210_l p24041 CDDIS 
20240211_i q24042 CDDIS 
20240212_i ii4043 CDDIS 
20240212_j z24043 CDDIS 
20240212_k i24043 CDDIS 
20240212_l v24043 CDDIS 
20240213_i s24044 CDDIS 
20240213_j p24044 CDDIS 
20240213_k i24044 CDDIS 
20240213_l v24044 CDDIS 
20240214_i ii4045 CDDIS 
20240215_i ii4046 CDDIS 
20240215_j v24046 CDDIS 
20240215_k g24046 CDDIS 
20240215_l p24046 CDDIS 
20240216_i v24047 CDDIS 
20240217_i q24048 CDDIS 
20240217_j c24048 CDDIS 
20240217_l p24048 CDDIS 
20240218_i b24049 CDDIS 
20240218_j c24049 CDDIS 
20240219_i i24050 CDDIS 
20240219_j z24050 CDDIS 
20240219_l p24050 CDDIS 
20240220_i ii4051 CDDIS 
20240220_k i24051 CDDIS 
20240220_l v24051 CDDIS 
20240221_i v24052 CDDIS 
20240221_k p24052 CDDIS 
20240222_i ii4053 CDDIS 
20240222_j v24053 CDDIS 
20240222_k g24053 CDDIS 
20240223_i v24054 CDDIS 
20240223_j i24054 CDDIS 
20240224_i q24055 CDDIS 
20240224_j c24055 CDDIS 
20240225_i q24056 CDDIS 
20240225_j c24056 CDDIS 
20240225_l p24056 CDDIS 
20240226_i ii4057 CDDIS 
20240226_j z24057 CDDIS 
20240226_k i24057 CDDIS 
20240226_l v24057 CDDIS 
20240227_i i24058 CDDIS 
20240227_k p24058 CDDIS 
20240228_i ii4059 CDDIS 
20240228_j v24059 CDDIS 
20240229_i g24060 CDDIS 
20240229_j i24060 CDDIS 
20240229_k v24060 CDDIS 
20240301_i v24061 CDDIS 
20240302_i q24062 CDDIS 
20240302_j c24062 CDDIS 
20240302_l p24062 CDDIS 
20240303_i q24063 CDDIS 
20240303_j c24063 CDDIS 
20240304_i ii4064 CDDIS 
20240304_j z24064 CDDIS 
20240304_l v24064 CDDIS 
20240304_m p24064 CDDIS 
20240305_i ii4065 CDDIS 
20240305_k i24065 CDDIS 
20240305_l v24065 CDDIS 
20240305_m s24065 CDDIS 
20240306_i ii4066 CDDIS 
20240306_j i24066 CDDIS 
20240307_i ii4067 CDDIS 
20240307_j v24067 CDDIS 
20240307_k g24067 CDDIS 
20240308_i v24068 CDDIS 
20240308_k p24068 CDDIS 
20240309_i q24069 CDDIS 
20240309_j c24069 CDDIS 
20240309_l p24069 CDDIS 
20240310_i q24070 CDDIS 
20240310_j c24070 CDDIS 
20240311_i ii4071 CDDIS 
20240311_j i24071 CDDIS 
20240311_k v24071 CDDIS 
20240312_i s24072 CDDIS 
20240312_k p24072 CDDIS 
20240312_l i24072 CDDIS 
20240312_m v24072 CDDIS 
20240313_i v24073 CDDIS 
20240314_i p24074 CDDIS 
20240314_k v24074 CDDIS 
20240314_l g24074 CDDIS 
20240315_i v24075 CDDIS 
20240316_i q24076 CDDIS 
20240316_j c24076 CDDIS 
20240316_l p24076 CDDIS 
20240317_i q24077 CDDIS 
20240317_j c24077 CDDIS 
20240318_i ii4078 CDDIS 
20240318_j z24078 CDDIS 
20240318_k p24078 CDDIS 
20240318_l i24078 CDDIS 
20240318_m v24078 CDDIS 
20240319_i ii4079 CDDIS 
20240319_k i24079 CDDIS 
20240319_l v24079 CDDIS 
20240320_i ii4080 CDDIS 
20240320_j v24080 CDDIS 
20240321_i ii4081 CDDIS 
20240321_j i24081 CDDIS 
20240321_k v24081 CDDIS 
20240321_l g24081 CDDIS 
20240322_i v24082 CDDIS 
20240323_i q24083 CDDIS 
20240324_i q24084 CDDIS 
20240325_i v24085 CDDIS 
20240325_j z24085 CDDIS 
20240325_k i24085 CDDIS 
20240326_i i24086 CDDIS 
20240327_i ii4087 CDDIS 
20240327_j v24087 CDDIS 
20240327_k p24087 CDDIS 
20240328_i g24088 CDDIS 
20240328_j p24088 CDDIS 
20240328_k v24088 CDDIS 
20240330_i p24090 CDDIS 
20240401_i p24092 CDDIS 
20240402_i ii4093 CDDIS 
20240402_k i24093 CDDIS 
20240402_l v24093 CDDIS 
20240403_i ii4094 CDDIS 
20240403_j i24094 CDDIS 
20240403_k v24094 CDDIS 
20240404_i ii4095 CDDIS 
20240404_j v24095 CDDIS 
20240405_i v24096 CDDIS 
20240406_i p24097 CDDIS 
20240406_j c24097 CDDIS 
20240406_k q24097 CDDIS 
20240407_i q24098 CDDIS 
20240407_j c24098 CDDIS 
20240408_i v24099 CDDIS 
20240408_j z24099 CDDIS 
20240408_l p24099 CDDIS 
20240408_m i24099 CDDIS 
20240409_i s24100 CDDIS 
20240409_j y24100 CDDIS 
20240410_j p24101 CDDIS 
20240410_l v24101 CDDIS 
20240411_i ii4102 CDDIS 
20240411_j i24102 CDDIS 
20240411_k v24102 CDDIS 
20240411_l g24102 CDDIS 
20240412_i p24103 CDDIS 
20240412_j i24103 CDDIS 
20240412_k v24103 CDDIS 
20240413_i q24104 CDDIS 
20240413_j c24104 CDDIS 
20240414_i p24105 CDDIS 
20240414_j c24105 CDDIS 
20240414_k q24105 CDDIS 
20240415_i ii4106 CDDIS 
20240415_j z24106 CDDIS 
20240415_k i24106 CDDIS 
20240415_l v24106 CDDIS 
20240416_i v24107 CDDIS 
20240416_k p24107 CDDIS 
20240416_l i24107 CDDIS 
20240417_i i24108 CDDIS 
20240417_j v24108 CDDIS 
20240418_i ii4109 CDDIS 
20240418_j i24109 CDDIS 
20240418_k v24109 CDDIS 
20240418_l g24109 CDDIS 
20240419_i v24110 CDDIS 
20240419_j i24110 CDDIS 
20240420_i b24111 CDDIS 
20240420_j c24111 CDDIS 
20240420_k q24111 CDDIS 
20240421_i b24112 CDDIS 
20240421_j c24112 CDDIS 
20240421_k q24112 CDDIS 
20240422_i v24113 CDDIS 
20240422_j z24113 CDDIS 
20240422_k p24113 CDDIS 
20240422_l i24113 CDDIS 
20240423_l v24114 CDDIS 
20240423_m s24114 CDDIS 
20240424_i ii4115 CDDIS 
20240424_j i24115 CDDIS 
20240424_k v24115 CDDIS 
20240425_i ii4116 CDDIS 
20240425_j i24116 CDDIS 
20240425_k v24116 CDDIS 
20240426_i v24117 CDDIS 
20240426_j i24117 CDDIS 
20240427_i b24118 CDDIS 
20240427_j c24118 CDDIS 
20240427_k q24118 CDDIS 
20240428_i p24119 CDDIS 
20240428_j c24119 CDDIS 
20240428_k q24119 CDDIS 
20240429_i v24120 CDDIS 
20240429_j z24120 CDDIS 
20240429_l i24120 CDDIS 
20240430_k p24121 CDDIS 
20240430_l i24121 CDDIS 
20240430_m v24121 CDDIS 
20240430_n s24121 CDDIS 
20240501_i p24122 CDDIS 
20240502_i ii4123 CDDIS 
20240502_j i24123 CDDIS 
20240502_k v24123 CDDIS 
20240502_l g24123 CDDIS 
20240503_i v24124 CDDIS 
20240503_j i24124 CDDIS 
20240504_i b24125 CDDIS 
20240504_j c24125 CDDIS 
20240504_k q24125 CDDIS 
20240505_i p24126 CDDIS 
20240505_j c24126 CDDIS 
20240505_k q24126 CDDIS 
20240506_i v24127 CDDIS 
20240506_j z24127 CDDIS 
20240506_l i24127 CDDIS 
20240507_i i24128 CDDIS 
20240508_i ii4129 CDDIS 
20240508_j i24129 CDDIS 
20240508_k v24129 CDDIS 
20240509_i ii4130 CDDIS 
20240510_i v24131 CDDIS 
20240510_j i24131 CDDIS 
20240511_i b24132 CDDIS 
20240511_j c24132 CDDIS 
20240511_k q24132 CDDIS 
20240511_l p24132 CDDIS 
20240512_i b24133 CDDIS 
20240512_j c24133 CDDIS 
20240512_k q24133 CDDIS 
20240513_i ii4134 CDDIS 
20240513_j z24134 CDDIS 
20240513_k p24134 CDDIS 
20240513_l i24134 CDDIS 
20240513_m v24134 CDDIS 
20240514_i v24135 CDDIS 
20240514_j i24135 CDDIS 
20240515_i ii4136 CDDIS 
20240515_j i24136 CDDIS 
20240515_k v24136 CDDIS 
20240516_i ii4137 CDDIS 
20240516_j i24137 CDDIS 
20240516_k v24137 CDDIS 
20240516_l g24137 CDDIS 
20240517_i v24138 CDDIS 
20240517_j i24138 CDDIS 
20240518_i b24139 CDDIS 
20240518_j c24139 CDDIS 
20240518_k q24139 CDDIS 
20240519_i b24140 CDDIS 
20240519_j c24140 CDDIS 
20240519_k q24140 CDDIS 
20240519_l p24140 CDDIS 
20240520_i z24141 CDDIS 
20240521_i ii4142 CDDIS 
20240521_j p24142 CDDIS 
20240521_k v24142 CDDIS 
20240521_l s24142 CDDIS 
20240522_i ii4143 CDDIS 
20240522_j i24143 CDDIS 
20240522_k v24143 CDDIS 
20240523_i ii4144 CDDIS 
20240523_j i24144 CDDIS 
20240523_k v24144 CDDIS 
20240523_l g24144 CDDIS 
20240524_i v24145 CDDIS 
20240524_j i24145 CDDIS 
20240525_i b24146 CDDIS 
20240525_j c24146 CDDIS 
20240525_k q24146 CDDIS 
20240526_i b24147 CDDIS 
20240526_j c24147 CDDIS 
20240526_k q24147 CDDIS 
20240526_l p24147 CDDIS 
20240527_i i24148 CDDIS 
20240527_j z24148 CDDIS 
20240528_j p24149 CDDIS 
20240528_k i24149 CDDIS 
20240528_l v24149 CDDIS 
20240528_m s24149 CDDIS 
20240529_i ii4150 CDDIS 
20240529_j i24150 CDDIS 
20240529_k v24150 CDDIS 
20240530_i ii4151 CDDIS 
20240531_i v24152 CDDIS 
20240531_j i24152 CDDIS 
20240601_i b24153 CDDIS 
20240601_j c24153 CDDIS 
20240601_k q24153 CDDIS 
20240602_i b24154 CDDIS 
20240602_j c24154 CDDIS 
20240602_k q24154 CDDIS 
20240603_i ii4155 CDDIS 
20240603_j m24155 CDDIS 
20240603_k z24155 CDDIS 
20240603_m i24155 CDDIS 
20240603_n v24155 CDDIS 
20240604_i ii4156 CDDIS 
20240604_j i24156 CDDIS 
20240604_k v24156 CDDIS 
20240604_l s24156 CDDIS 
20240605_i ii4157 CDDIS 
20240605_j i24157 CDDIS 
20240605_k v24157 CDDIS 
20240606_i ii4158 CDDIS 
20240606_j i24158 CDDIS 
20240606_k v24158 CDDIS 
20240607_i v24159 CDDIS 
20240607_j i24159 CDDIS 
20240608_i b24160 CDDIS 
20240608_j c24160 CDDIS 
20240608_k q24160 CDDIS 
20240608_l p24160 CDDIS 
20240609_i b24161 CDDIS 
20240609_j c24161 CDDIS 
20240609_k q24161 CDDIS 
20240610_i q24162 CDDIS 
20240610_j m24162 CDDIS 
20240610_k z24162 CDDIS 
20240610_l p24162 CDDIS 
20240610_m i24162 CDDIS 
20240610_n v24162 CDDIS 
20240610_o ii4162 CDDIS 
20240611_i v24163 CDDIS 
20240611_j i24163 CDDIS 
20240613_i ii4165 CDDIS 
20240613_j i24165 CDDIS 
20240613_k v24165 CDDIS 
20240614_i v24166 CDDIS 
20240614_j i24166 CDDIS 
20240617_i v24169 CDDIS 
20240617_k i24169 CDDIS 
20240618_j p24170 CDDIS 
20240618_k i24170 CDDIS 
20240618_l v24170 CDDIS 
20240619_i v24171 CDDIS 
20240619_j i24171 CDDIS 
20240620_i ii4172 CDDIS 
20240620_j i24172 CDDIS 
20240621_i i24173 CDDIS 
20240622_i b24174 CDDIS 
20240622_j c24174 CDDIS 
20240622_k q24174 CDDIS 
20240622_l p24174 CDDIS 
20240623_i b24175 CDDIS 
20240623_j c24175 CDDIS 
20240623_k q24175 CDDIS 
20240624_i m24176 CDDIS 
20240624_j z24176 CDDIS 
20240624_l i24176 CDDIS 
20240624_n ii4176 CDDIS 
20240625_j i24177 CDDIS 
20240626_j i24178 CDDIS 
20240626_k v24178 CDDIS 
20240626_l ii4178 CDDIS 
20240627_j i24179 CDDIS 
20240627_k v24179 CDDIS 
20240627_l ii4179 CDDIS 
20240628_j i24180 CDDIS 
20240628_k v24180 CDDIS 
20240629_i b24181 CDDIS 
20240629_j c24181 CDDIS 
20240629_k q24181 CDDIS 
20240630_i b24182 CDDIS 
20240630_j c24182 CDDIS 
20240630_k q24182 CDDIS 
20240630_l p24182 CDDIS 
20240701_i m24183 CDDIS 
20240701_j z24183 CDDIS 
20240701_l i24183 CDDIS 
20240701_m v24183 CDDIS 
20240701_n ii4183 CDDIS 
20240702_i p24184 CDDIS 
20240702_j i24184 CDDIS 
20240702_k v24184 CDDIS 
20240702_m s24184 CDDIS 
20240703_j i24185 CDDIS 
20240703_k v24185 CDDIS 
20240704_j i24186 CDDIS 
20240705_j i24187 CDDIS 
20240705_k v24187 CDDIS 
20240706_i b24188 CDDIS 
20240706_j c24188 CDDIS 
20240706_k q24188 CDDIS 
20240706_l p24188 CDDIS 
20240707_k q24189 CDDIS 
20240708_i m24190 CDDIS 
20240708_j z24190 CDDIS 
20240708_k p24190 CDDIS 
20240708_l i24190 CDDIS 
20240708_m v24190 CDDIS 
20240709_k i24191 CDDIS 
20240709_l ii4191 CDDIS 
20240710_i p24192 CDDIS 
20240710_j i24192 CDDIS 
20240710_k v24192 CDDIS 
20240710_l ii4192 CDDIS 
20240711_j i24193 CDDIS 
20240711_k v24193 CDDIS 
20240711_l ii4193 CDDIS 
20240712_i p24194 CDDIS 
20240712_j i24194 CDDIS 
20240712_k v24194 CDDIS 
20240713_i b24195 CDDIS 
20240713_j c24195 CDDIS 
20240713_k q24195 CDDIS 
20240714_i b24196 CDDIS 
20240714_j c24196 CDDIS 
20240714_k q24196 CDDIS 
20240714_l p24196 CDDIS 
20240715_i m24197 CDDIS 
20240715_j z24197 CDDIS 
20240715_l i24197 CDDIS 
20240715_m v24197 CDDIS 
20240716_i p24198 CDDIS 
20240716_l v24198 CDDIS 
20240717_j i24199 CDDIS 
20240717_k v24199 CDDIS 
20240717_l ii4199 CDDIS 
20240718_i p24200 CDDIS 
20240718_j i24200 CDDIS 
20240718_k v24200 CDDIS 
20240718_l ii4200 CDDIS 
20240719_j v24201 CDDIS 
20240720_i b24202 CDDIS 
20240720_j c24202 CDDIS 
20240720_k q24202 CDDIS 
20240720_l p24202 CDDIS 
20240721_i b24203 CDDIS 
20240721_j c24203 CDDIS 
20240721_k q24203 CDDIS 
20240721_l p24203 CDDIS 
20240722_i m24204 CDDIS 
20240722_j z24204 CDDIS 
20240722_l v24204 CDDIS 
20240723_i p24205 CDDIS 
20240723_l s24205 CDDIS 
20240724_i i24206 CDDIS 
20240724_j v24206 CDDIS 
20240725_i p24207 CDDIS 
20240725_j v24207 CDDIS 
20240725_k i24207 CDDIS 
20240725_l ii4207 CDDIS 
20240726_i p24208 CDDIS 
20240726_j i24208 CDDIS 
20240726_k v24208 CDDIS 
20240727_i b24209 CDDIS 
20240727_j c24209 CDDIS 
20240727_k q24209 CDDIS 
20240728_i b24210 CDDIS 
20240728_j c24210 CDDIS 
20240728_k q24210 CDDIS 
20240728_l p24210 CDDIS 
20240729_i m24211 CDDIS 
20240729_j z24211 CDDIS 
20240729_k i24211 CDDIS 
20240729_l v24211 CDDIS 
20240729_m ii4211 CDDIS 
20240730_i i24212 CDDIS 
20240730_j v24212 CDDIS 
20240730_k p24212 CDDIS 
20240730_l s24212 CDDIS 
20240731_i i24213 CDDIS 
20240731_j v24213 CDDIS 
20240731_k ii4213 CDDIS 
20240801_i i24214 CDDIS 
20240801_j v24214 CDDIS 
20240801_k ii4214 CDDIS 
20240802_i p24215 CDDIS 
20240802_j i24215 CDDIS 
20240802_k v24215 CDDIS 
20240803_i b24216 CDDIS 
20240803_j c24216 CDDIS 
20240803_k q24216 CDDIS 
20240804_i b24217 CDDIS 
20240804_j c24217 CDDIS 
20240804_k q24217 CDDIS 
20240805_i m24218 CDDIS 
20240805_k i24218 CDDIS 
20240805_l v24218 CDDIS 
20240805_m ii4218 CDDIS 
20240806_i p24219 CDDIS 
20240806_j i24219 CDDIS 
20240806_k v24219 CDDIS 
20240806_m s24219 CDDIS 
20240807_i v24220 CDDIS 
20240808_i p24221 CDDIS 
20240808_j i24221 CDDIS 
20240808_k v24221 CDDIS 
20240808_l ii4221 CDDIS 
20240809_i i24222 CDDIS 
20240809_j v24222 CDDIS 
20240810_i b24223 CDDIS 
20240810_j c24223 CDDIS 
20240810_k q24223 CDDIS 
20240810_l p24223 CDDIS 
20240811_i b24224 CDDIS 
20240811_j c24224 CDDIS 
20240811_k q24224 CDDIS 
20240812_i m24225 CDDIS 
20240812_j z24225 CDDIS 
20240812_k p24225 CDDIS 
20240812_l i24225 CDDIS 
20240812_m v24225 CDDIS 
20240812_n ii4225 CDDIS 
20240813_i i24226 CDDIS 
20240813_j v24226 CDDIS 
20240813_l p24226 CDDIS 
20240813_m ii4226 CDDIS 
20240814_i i24227 CDDIS 
20240814_j v24227 CDDIS 
20240814_k ii4227 CDDIS 
20240815_i p24228 CDDIS 
20240815_j ii4228 CDDIS 
20240816_i i24229 CDDIS 
20240817_i q24230 CDDIS 
20240817_j p24230 CDDIS 
20240818_i q24231 CDDIS 
20240819_i m24232 CDDIS 
20240819_j i24232 CDDIS 
20240819_k v24232 CDDIS 
20240819_l p24232 CDDIS 
20240819_m ii4232 CDDIS 
20240820_i i24233 CDDIS 
20240820_j v24233 CDDIS 
20240820_l s24233 CDDIS 
20240821_i p24234 CDDIS 
20240821_j i24234 CDDIS 
20240821_k v24234 CDDIS 
20240821_l ii4234 CDDIS 
20240822_i i24235 CDDIS 
20240822_j v24235 CDDIS 
20240822_k ii4235 CDDIS 
20240823_i p24236 CDDIS 
20240823_j i24236 CDDIS 
20240823_k v24236 CDDIS 
20240824_i b24237 CDDIS 
20240824_j c24237 CDDIS 
20240824_k q24237 CDDIS 
20240825_i b24238 CDDIS 
20240825_j c24238 CDDIS 
20240826_j z24239 CDDIS 
20240826_k p24239 CDDIS 
20240826_l i24239 CDDIS 
20240827_i i24240 CDDIS 
20240827_j p24240 CDDIS 
20240828_i i24241 CDDIS 
20240828_j v24241 CDDIS 
20240828_k ii4241 CDDIS 
20240829_i p24242 CDDIS 
20240829_j i24242 CDDIS 
20240829_k v24242 CDDIS 
20240829_l ii4242 CDDIS 
20240830_j i24243 CDDIS 
20240830_k v24243 CDDIS 
20240831_i b24244 CDDIS 
20240831_j c24244 CDDIS 
20240831_k q24244 CDDIS 
20240901_i b24245 CDDIS 
20240901_j c24245 CDDIS 
20240901_k q24245 CDDIS 
20240901_l p24245 CDDIS 
20240902_i m24246 CDDIS 
20240902_j z24246 CDDIS 
20240902_l i24246 CDDIS 
20240903_j i24247 CDDIS 
20240903_k v24247 CDDIS 
20240903_l s24247 CDDIS 
20240903_n ii4247 CDDIS 
20240904_j i24248 CDDIS 
20240904_k v24248 CDDIS 
20240904_l ii4248 CDDIS 
20240905_i p24249 CDDIS 
20240905_j i24249 CDDIS 
20240905_k v24249 CDDIS 
20240905_m ii4249 CDDIS 


==> anc/datafile20.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: List of 72 VLBI absolute astronomy observing campaigns
================================================================================
Byte-by-byte Description of file: datafile20.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1-  1 I1     ---   Survey         Survey (1)
   3- 13 A11    ---   Campaign  ?="" Campaign (2)
  15- 18 A4     ---   Network        Network 
  20- 26 A7     ---   ID             Observation ID
  28- 66 A39    ---   Ref            References (3)
  68- 71 F4.1   GHz   Freq-lo        ?="" Frequency, low
  73- 76 F4.1   GHz   Freq-hi        ?="" Frequency, high
  78- 82 I5     h     Dur            Duration, hours
  84- 87 I4     ---   Num            Number of ses
  89- 98 A10    ---   Start          Start Date, YYYY.MM.DD
 100-109 A10    ---   End            End Date, YYYY.MM.DD
 111-115 I5     ---   Nobs           Number of sources, observed
 117-121 I5     ---   Ndet           Number of sources, detected
 123-128 I6     ---   Nunq           Number of sources, unique (4)
--------------------------------------------------------------------------------
Note (1): Survey number as follows:
    1 = Pathfinder;
    2 = Astrometric follow-ups;
    3 = High frequency extensions;
    4 = Total number of all survey observations.
Note (2): Null value (i.e. blank column) means campaign name is unknown
Note (3): Either the ADS bibcode the reference or the PI of the observation 
          are listed. 
Note (4): A source that was detected on in that campaign is considered unique
--------------------------------------------------------------------------------
1 VCS1        VLBA bb023   2002ApJS..141...13B                      2.3  8.4   264   11 1994.08.12 1997.08.27  1838  1823      1 
1 VLBApls     VLBA bh019   2000ApJS..131...95F                      2.3 22.2    16    1 1996.06.05 1996.06.05   228   214      0 
1             VLBA bb041   PI: T. Beasley, 1995                     2.3  8.4    40    2 1995.06.25 1996.02.16    57    56      0 
1             VLBA bu007   1999AAS...194.5023U                           4.9    12    1 1996.12.19 1996.12.19   163   162     67 
1             VLBA bg069   2009A+A...505..509L                           5.0    60    4 1997.04.06 2005.06.17    67    61      3 
1             VLBA bb119   2007A+A...472..763B                           5.0    72    3 1999.11.21 1999.11.26    88    87      0 
1             EVN  ec013   2004evn..conf..313C                      8.4  2.3    71    3 2000.05.31 2003.10.17   161   161      0 
1 VCS2        VLBA bf071   2003AJ....126.2562F                      2.3  8.7    48    2 2002.01.31 2002.05.14   371   367      2 
1             VLBA bb177   2006MNRAS.367..323Bb                          5.0    12    1 2004.02.06 2004.02.06    38    35      9 
1 VCS3        VLBA bp110   2005AJ....129.1163P                      2.3  8.7    72    3 2004.04.30 2004.05.27   533   487      0 
1 VCS4        VLBA bp118   2006AJ....131.1872P                      2.3  8.7    72    3 2005.05.12 2005.06.30   504   410      0 
1 VCS4        VLBA bc151   2006MNRAS.367..323B                           5.0    30    4 2005.06.16 2005.08.04    85    82     23 
1 VCS5        VLBA bk124   2007AJ....133.1236K                      2.3  8.7    72    3 2005.07.08 2005.07.20   748   701      0 
1 VIPS        VLBA bt085   2007ApJ...658..203H;2011AJ....142...89P       4.9   174   16 2006.01.03 2006.08.12   858   857    262 
1 NPCS        VLBA bk130   2021AJ....161...88P                      2.3  8.7    72    3 2006.02.14 2006.02.23   526   194      5 
1 VGaPS       VLBA bp125   2011AJ....142...35P                          24.5    72    3 2006.06.04 2006.10.20   543   388     24 
1             VLBA bm252   2009ASPC..402..448M                           8.7    20    2 2006.11.06 2006.11.13    74    53     30 
1 VCS6        VLBA bp133   2008AJ....136..580P                      2.3  8.7    48    2 2006.12.18 2007.01.11   347   329      0 
1 VEGaPS      VERA r07030a PI: L. Petrov, 2007                          22.2    28    2 2007.01.30 2007.03.21   125   110      0 
1 LCS-1       LBA  v230r   2011MNRAS.414.2528P                           8.4   108    5 2007.06.24 2009.07.04   597   574    158 
1 OBRS-1      EVN  gc030   2011AJ....142..105P;2011A+A...526A.102B  2.3  8.4    48    1 2008.03.07 2008.03.07   115   115      1 
1 EGaPS       EVN  ep066   2012MNRAS.419.1097P                          22.2    48    1 2009.10.27 2009.10.27   437   183     52 
1 BeSSel-Cal1 VLBA br145   2011ApJS..194...25I                           8.4   153   34 2009.11.16 2010.08.29  1535   364     95 
1             VLBA bt110   2012ApJ...744..177L                           4.9    76    7 2009.11.22 2010.07.30   308   308      1 
1 LCS-2       LBA  v271dr  2019MNRAS.485...88P                           2.3   368   16 2009.12.12 2016.06.28  1401   959    480 
1 BeSSel-Cal2 VLBA br149   PI: M. Reid, 2010                             8.4    43   14 2010.02.06 2013.08.04   574   176     37 
1             EVN  gb073   2013AJ....146....5P;2011A+A...526A.102B  2.3  8.4   216    7 2010.03.23 2012.05.27   378   377     67 
1 V2M         VLBA bc191   2017ApJ...834..184C                      4.4  7.2   637   96 2010.07.15 2013.12.06  2701  1868    458 
1 1FGL-VLBI   VLBA s3111   PI: Y. Kovalev, 2010                          8.7    72    3 2010.12.05 2011.01.09   283   279     84 
1 VCS7        VLBA bp171   2021AJ....161...14P                      4.2  7.6    73   17 2013.02.08 2013.08.01  1626   968    422 
1 2FGL-VLBIa  VLBA s4195   PI: Y. Kovalev, 2013                          7.6    72    3 2013.05.07 2013.06.22   322   289    136 
1 2FGL-VLBIc  VLBA s5272   2015ApJS..217....4S                           7.6    47    4 2013.08.06 2013.12.05   211   153     47 
1             VLBA bp175   2021AJ....161...14P                      2.3  8.1    43   10 2013.10.26 2013.12.26   405   401      0 
1 VCS8        VLBA bp177   2021AJ....161...14P                      4.4  7.6    48   10 2014.01.07 2014.02.23  1386   927    446 
1 VEPS-1      CVN  veps    2017ApJS..230...13S                           8.6   425   18 2015.02.13 2017.12.14  4571   973      0 
1 2FGL-VLBIb  VLBA bs241   2015ApJS..217....4S                           7.6    54    7 2015.02.16 2015.07.01   451   308     77 
1 VCS9        VLBA bp192   2021AJ....161...14P                      4.4  7.6   528   99 2015.08.07 2016.09.07 11016  5688   3945 
1 3FGL-VLBI   VLBA s7104   2017ApJ...838..139S                           7.6    63    9 2016.06.25 2016.07.26   607   416    104 
1 SOFUS       LBA  sofus   PI: L. Petrov, 2017                           8.5    85    4 2017.04.07 2021.05.08   324   207    126 
1 VOFUS-1     VLBA bs262   2021ApJ...914...42B                      4.4  7.6    70   21 2018.04.08 2018.07.24   970   883    319 
1 VOFUS-2     VLBA sb072   2021ApJ...914...42B                      4.4  7.6   110   31 2018.08.25 2019.02.17  1467  1322    551 
1 AGaPS       EAVN ap001a  PI: L. Petrov, 2018                          22.2    24    4 2018.10.09 2019.01.28   193   121      0 
1 VCS10-CX    VLBA bp242   PI: A. Popkov, 2019                      4.4  7.6    94   20 2019.07.24 2020.03.17  2779  1491   1125 
1 VCS10-SX    VLBA bp245u  PI: A. Popkov, 2020                      2.3  8.7    23    6 2020.03.02 2020.03.23   638   210     27 
1 GC-KVN      KVN  n20lp01 PI: L. Petrov, 2020                     22.7 43.9    69   14 2020.03.05 2020.06.16   400   174      0 
1             VLBA bb409   PI: A. Beasley, 2020                     4.9  6.7    24    4 2020.05.10 2020.07.20   656    28     16 
1 VCS11       VLBA br235   PI: T. Readhead, 2020                    4.4  7.6   108   18 2020.09.11 2021.02.16  3328  2623   2150 
1 VCS12       VLBA bp252   PI: L. Petrov, 2021                      4.4  7.7   244   53 2021.09.21 2022.12.18  9564  3318   2284 
2 RDV         VLBA rv      2009JGeod..83..859P                      2.3  8.4  5265  219 1994.07.08 2023.07.04  2281  2236      7 
2             VLBA bf025   1997ApJS..111...95F                      2.3  8.4    48    2 1997.01.10 1997.01.11   226   225      0 
2 VCS-II      VLBA bg219   2016AJ....151..154G                      2.3  8.7   196    9 2014.01.04 2015.03.17  2597  2532      0 
2 VEPS-V1     VLBA bs250   2017ApJS..230...13S                      2.3  8.7    32    4 2016.03.22 2016.05.19   163   163      0 
2 VCS-III     VLBA uf001   2021evga.confE...1D                      2.3  8.7   478   20 2017.01.16 2017.10.21  3654  3647      0 
2 GAIA-L2     LBA  v561    PI: L. Petrov, 2017                      2.3  8.6    71    2 2017.06.16 2018.03.14   306   303      0 
2 SOAP        LBA  aua025  PI: L. Petrov, 2017                      2.3  8.6   568   24 2017.08.22 2019.12.04   444   422      6 
2 VCS-IV      VLBA ug002   2021evga.confE...1D                      2.3  8.7   573   24 2018.01.18 2019.01.21  4416  4238     10 
2 VEPS-3      CVN  epa     PI: L. Petrov, 2018                      2.3  8.6    44    2 2018.01.24 2018.02.10   182   181      0 
2 VEPS-2      VLBA bs264   PI: F. Shu, 2018                         2.3  8.7    48    6 2018.03.21 2018.06.15   357   357      0 
2 GAIA-V1     VLBA bp222   PI: L. Petrov, 2018                      2.3  8.7   304   38 2018.05.15 2020.04.19  1367  1367      0 
2 VCS-V       VLBA ug003   2021evga.confE...1D                      2.3  8.7   620   26 2019.01.27 2020.08.09  4167  4162      1 
2 VCS-VI      VLBA uh007   2021evga.confE...1D                      2.3  8.7   667   28 2020.09.18 2022.12.12  2545  2536      0 
3 K/Q-Survey  VLBA bl115   2010AJ....139.1695L;2010AJ....139.1713C 24.5 43.2   336   14 2002.05.15 2011.02.05   343   334      0 
3 KVNCS       KVN  n13jl01 2023JKAS...56..159L                          23.0   196    7 2013.09.04 2014.12.24   790   752      0 
3             VLBA bj083   2023AJ....165..139D                          24.6   105    5 2015.07.21 2016.06.20   286   286      0 
3             EVN  ec076   2021evga.conf...39G                          22.3    48    2 2016.06.15 2020.10.23   172   169      0 
3             VLBA ud001   2023AJ....165..139D                          23.6   564   24 2017.01.08 2018.07.22   738   734      0 
3             VLBA ud009   2023AJ....165..139D                          23.6   823   35 2018.09.09 2021.06.12   821   818      0 
3 GAJI        KVN  gaji    PI: L. Petrov, 2018                     21.7 43.8    22    4 2018.09.25 2018.12.29   151    90      0 
3             EAVN a20     PI: S. Xu, 2020                              21.3   240   10 2020.05.07 2023.06.08   328   318      0 
3 GC-VLBA     VLBA bp251   PI: Y. Pihlstrom, 2021                  24.0 43.2    34    8 2021.03.19 2022.05.25   138   138      1 
3             VLBA ud015   PI: A. de Witt, 2021                         23.6   426   18 2021.07.26 2023.01.06   919   914      0 
3             VLBA ud018   PI: A. de Witt, 2023                         23.6    16    4 2023.07.03 2023.07.24    68    68      0 
4 Total                                                                      16944 1140                       42469 21940  13659 


==> anc/datafile7.txt <==
Title: The Radio Fundamental Catalogue. I. Astrometry 
Authors: Petrov L.Y., Kovalev Y.Y. 
Table: Proper motion of Galactic objects
================================================================================
Byte-by-byte Description of file: datafile7.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label   Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---        Name    RFC source designator
  16- 21 A6     ---        Type    Object type: star, pulsar or supernova (SN)
  23- 29 F7.2   mas.yr-1   pmRA    ?="" Proper motion in right ascension in mas/year
  31- 37 F7.2   mas.yr-1   pmDE    ?="" Proper motion in declination in mas/year
  39- 43 F5.2   mas.yr-1 e_pmRA    ?="" Uncertainty of the proper motion in right ascension (1)
  45- 49 F5.2   mas.yr-1 e_pmDE    ?="" Uncertainty of the proper motion in declination 
  51- 57 F7.4   ---        Corrpm  ?="" Correlation between proper motions in RA and DE
--------------------------------------------------------------------------------
Note (1): Without cos(delta) factor applied.
--------------------------------------------------------------------------------
RFC J0240+6113 star     -1.27    0.10  0.21  0.12 -0.223  
RFC J0326+2842 star     52.18 -101.86  0.71  0.67  0.599  
RFC J0336+0035 star    -31.22 -157.88  0.23  0.33  0.111  
RFC J0535-052E star      0.85    2.71  1.58  4.94 -0.569  
RFC J0535-0523 star      4.41   -3.33  0.20  0.38  0.259  
RFC J0835-4510 pulsar  -71.45   29.69  0.41  0.18 -0.237  
RFC J0930+4429 star     -2.23   -0.72  3.20  3.07 -0.116  
RFC J1055+6028 star    -73.01   -6.96  2.01  1.05  0.715  
RFC J1331+1712 star      0.26    1.25  3.06  4.16  0.047  
RFC J1406+3539 star     -0.21   -0.11 13.00 13.01  0.000  
RFC J1500-0831 star    -65.62   -5.31  0.19  0.34 -0.235  
RFC J1501+5619 star      0.06   -2.86 12.68 12.16  0.007  
RFC J1534+2330 star     11.41   -0.67  5.90  1.47 -0.111  
RFC J1553-2358 star    -14.78  -24.45  0.12  0.13  0.210  
RFC J1614+3351 star   -322.20  -87.39  0.11  0.13  0.173  
RFC J1745-2900 AGN      -3.58   -5.63  0.07  0.13  0.177  
RFC J1818-1214 star     -2.78  -12.33  5.10  6.99 -0.667  
RFC J1826-1450 star      8.31   -8.39  0.17  0.35 -0.119  
RFC J1911+0458 star     -0.09    0.10  0.11  0.24 -0.281  
RFC J2032+4057 star     -3.14   -3.61  0.57  0.47  0.536  
RFC J2053+4423 star     35.95   -0.04  1.46  0.56 -0.393  
RFC J2349+3625 star     -0.60  -44.54  1.59  1.33  0.089  
RFC J2355+2838 star    646.03   34.56  0.54  0.63 -0.025  
RFC J0955+6940 SN?=""                                        
RFC J0955+6901 SN                                         

